Nuclear Liquid-Gas Transition in the Strong Coupling Regime of Lattice QCD

The nuclear liquid-gas transition from a gas of hadrons to a nuclear phase cannot be determined numerically from conventional lattice QCD due to the severe sign problem at large values of the baryon chemical potential. In the strong coupling regime of lattice QCD with staggered quarks, the dual formulation is suitable to address the nuclear liquid gas transition. We determine this first order transition at low temperatures and as a function of the quark mass and the inverse gauge coupling $\beta$. We also determine the baryon mass and discuss the nuclear interactions as a function of the quark mass, and compare to mean field results.

==> anc/Fig10_10.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.280000000000000027e+00 1.500000000000000000e+00 2.070520489999999950e-02 6.561622240000000369e-04 2.058312950000000020e-05 3.174330359999999847e-06 3.000480309999999928e+00 3.974706599999999757e-01 1.730169410000000074e-01 1.949058869999999999e-01
1.250000000000000000e-01 1.280999999999999917e+00 1.500000000000000000e+00 2.088645310000000060e-02 6.780650119999999999e-04 2.203401960000000108e-05 2.296397130000000120e-06 2.909373159999999903e+00 2.206876050000000089e-01 8.071336739999999954e-02 1.271570909999999999e-01
1.250000000000000000e-01 1.282000000000000028e+00 1.500000000000000000e+00 2.331285890000000041e-02 4.888127590000000385e-04 2.213081780000000098e-05 1.862206050000000068e-06 2.765792010000000190e+00 1.662883729999999893e-01 -1.793271499999999838e-02 1.250146319999999867e-01
1.250000000000000000e-01 1.282999999999999918e+00 1.500000000000000000e+00 2.377595719999999954e-02 9.248112749999999778e-04 3.589329630000000129e-05 4.229362719999999982e-06 3.003211910000000096e+00 4.100755309999999931e-01 5.104686010000000218e-01 2.566119539999999755e-01
1.250000000000000000e-01 1.284000000000000030e+00 1.500000000000000000e+00 2.191101300000000002e-02 7.570314640000000124e-04 2.343630910000000080e-05 2.263755740000000207e-06 2.623353359999999856e+00 1.443361499999999964e-01 1.693053479999999944e-01 1.260767809999999989e-01
1.250000000000000000e-01 1.284999999999999920e+00 1.500000000000000000e+00 2.375553650000000044e-02 9.245228930000000053e-04 3.143749410000000032e-05 7.420726330000000382e-06 3.817279769999999850e+00 1.037374940000000079e+00 5.997331420000000524e-01 4.423296250000000041e-01
1.250000000000000000e-01 1.286000000000000032e+00 1.500000000000000000e+00 2.795940679999999942e-02 2.708807760000000141e-03 1.653380779999999949e-04 1.329048269999999888e-04 1.968107240000000147e+01 1.721933560000000085e+01 3.446754090000000215e+00 3.472725270000000197e+00
1.250000000000000000e-01 1.286999999999999922e+00 1.500000000000000000e+00 2.518392770000000072e-02 1.211956039999999984e-03 5.147180389999999667e-05 1.215079049999999962e-05 4.564753510000000070e+00 1.823064239999999891e+00 9.397400489999999662e-01 4.644432869999999824e-01
1.250000000000000000e-01 1.288000000000000034e+00 1.500000000000000000e+00 9.343953200000000292e-01 4.453629639999999792e-03 2.898181080000000113e-04 1.181787409999999995e-04 3.193096779999999857e+00 3.696748979999999740e-01 -7.479225350000000549e-01 3.290820870000000231e-01
1.250000000000000000e-01 1.288999999999999924e+00 1.500000000000000000e+00 9.231508880000000028e-01 5.452659270000000113e-03 4.393947200000000112e-04 2.239823470000000072e-04 4.465401230000000332e+00 6.422552110000000480e-01 -1.221317149999999963e+00 4.614395680000000222e-01
1.250000000000000000e-01 1.290000000000000036e+00 1.500000000000000000e+00 9.429517069999999723e-01 2.744962110000000090e-03 1.844553270000000029e-04 4.480531029999999825e-05 3.122506870000000045e+00 4.309919210000000001e-01 -5.805336920000000456e-01 1.417060019999999976e-01
1.250000000000000000e-01 1.290999999999999925e+00 1.500000000000000000e+00 9.360545729999999454e-01 4.150339480000000102e-03 2.820461119999999756e-04 9.315748219999999769e-05 3.515039049999999943e+00 4.888866159999999961e-01 -6.210116430000000021e-01 3.133259489999999925e-01
1.250000000000000000e-01 1.292000000000000037e+00 1.500000000000000000e+00 9.508549790000000446e-01 1.222374889999999943e-03 8.794935860000000340e-05 5.323277070000000389e-06 2.769303959999999787e+00 1.371514440000000112e-01 -6.747225839999999863e-02 9.699755660000000668e-02
1.250000000000000000e-01 1.292999999999999927e+00 1.500000000000000000e+00 9.514350110000000527e-01 2.377627660000000177e-03 1.485168210000000117e-04 2.653656480000000039e-05 3.001592259999999790e+00 2.349233990000000050e-01 -5.485079779999999516e-01 1.774764590000000031e-01
1.250000000000000000e-01 1.294000000000000039e+00 1.500000000000000000e+00 9.565815650000000225e-01 1.511369829999999973e-03 8.378211259999999441e-05 1.214601580000000082e-05 2.873189889999999913e+00 2.029536859999999943e-01 -2.704816239999999761e-01 1.363384049999999958e-01
1.250000000000000000e-01 1.294999999999999929e+00 1.500000000000000000e+00 9.551486890000000507e-01 2.074748640000000002e-03 1.095247190000000039e-04 1.483018110000000038e-05 2.825539050000000163e+00 3.014283999999999852e-01 -3.772243869999999943e-01 1.588145699999999882e-01
1.250000000000000000e-01 1.296000000000000041e+00 1.500000000000000000e+00 9.582433750000000083e-01 1.742429119999999937e-03 1.028332190000000020e-04 2.068144970000000018e-05 3.564717729999999918e+00 4.610941849999999897e-01 -7.292233900000000268e-01 1.230420029999999970e-01
1.250000000000000000e-01 1.296999999999999931e+00 1.500000000000000000e+00 9.625879880000000055e-01 7.113136680000000257e-04 6.720913319999999335e-05 5.197466259999999793e-06 2.996081569999999861e+00 1.650083860000000069e-01 -2.466501889999999919e-01 1.094625510000000052e-01
1.250000000000000000e-01 1.298000000000000043e+00 1.500000000000000000e+00 9.619383780000000383e-01 1.177016170000000101e-03 6.860456059999999725e-05 5.462907220000000179e-06 2.960277609999999893e+00 1.693468899999999999e-01 -1.581388639999999901e-01 1.066269249999999974e-01
1.250000000000000000e-01 1.298999999999999932e+00 1.500000000000000000e+00 9.659528769999999875e-01 6.769034269999999950e-04 5.498087410000000123e-05 4.888305700000000200e-06 2.924582079999999973e+00 1.276808140000000036e-01 -2.999920540000000080e-01 7.604245749999999360e-02
1.250000000000000000e-01 1.300000000000000044e+00 1.500000000000000000e+00 9.672583689999999512e-01 8.000573680000000075e-04 5.677039469999999927e-05 6.865882469999999922e-06 3.754303880000000149e+00 4.280413080000000092e-01 -6.388580830000000210e-01 1.822390779999999988e-01
1.250000000000000000e-01 1.300999999999999934e+00 1.500000000000000000e+00 9.689876469999999520e-01 5.709178050000000317e-04 4.648621259999999799e-05 3.218346379999999855e-06 2.759171129999999916e+00 1.059144900000000000e-01 -1.611049689999999868e-01 9.019422450000000313e-02
1.250000000000000000e-01 1.302000000000000046e+00 1.500000000000000000e+00 9.693853340000000429e-01 2.753829650000000069e-04 3.985653339999999697e-05 2.399226999999999941e-06 3.261703639999999904e+00 1.297989039999999927e-01 -2.253202199999999877e-01 3.220646729999999958e-02
1.250000000000000000e-01 1.302999999999999936e+00 1.500000000000000000e+00 9.711593059999999999e-01 6.554297639999999989e-04 4.193266179999999868e-05 2.661038200000000099e-06 3.132438500000000126e+00 1.806464210000000015e-01 -3.096241089999999807e-01 9.158521930000000644e-02
1.250000000000000000e-01 1.304000000000000048e+00 1.500000000000000000e+00 9.708212219999999837e-01 8.826134909999999636e-04 4.207386810000000123e-05 3.749626380000000044e-06 2.810736289999999915e+00 1.076802550000000025e-01 -1.714366380000000023e-01 3.956273860000000114e-02
1.250000000000000000e-01 1.304999999999999938e+00 1.500000000000000000e+00 9.721648379999999756e-01 8.915533829999999944e-04 4.538792220000000303e-05 4.454706809999999815e-06 3.053420950000000023e+00 1.939349009999999929e-01 -4.075704960000000043e-01 4.821693030000000213e-02
1.250000000000000000e-01 1.306000000000000050e+00 1.500000000000000000e+00 9.744273549999999950e-01 4.107445329999999807e-04 3.409693309999999727e-05 1.161908799999999994e-06 2.861949389999999926e+00 1.908733049999999931e-01 -2.556526680000000273e-01 5.848773360000000116e-02
1.250000000000000000e-01 1.306999999999999940e+00 1.500000000000000000e+00 9.745559139999999676e-01 6.263249750000000502e-04 3.472238750000000061e-05 1.612314610000000063e-06 3.244087949999999942e+00 3.092411420000000244e-01 -2.085093709999999989e-01 6.416231270000000153e-02
1.250000000000000000e-01 1.308000000000000052e+00 1.500000000000000000e+00 9.760263810000000539e-01 6.117648580000000337e-04 3.729083390000000021e-05 2.847793029999999992e-06 2.819088869999999858e+00 1.013693140000000020e-01 -3.389128459999999898e-01 5.138352709999999962e-02
1.250000000000000000e-01 1.308999999999999941e+00 1.500000000000000000e+00 9.761252019999999696e-01 5.608260600000000316e-04 3.559858270000000033e-05 2.617676320000000016e-06 3.104389920000000025e+00 1.545108910000000113e-01 -3.445404209999999856e-01 8.546909199999999651e-02
1.250000000000000000e-01 1.310000000000000053e+00 1.500000000000000000e+00 9.765107760000000248e-01 5.920601849999999585e-04 3.553932869999999820e-05 3.832890400000000087e-06 3.212742909999999785e+00 1.803762680000000063e-01 -3.888842610000000088e-01 5.863422549999999789e-02


==> anc/Fig10_12.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.280000000000000027e+00 1.500000000000000000e+00 2.018440969999999932e-02 8.942803730000000373e-04 1.817394620000000133e-05 3.172138429999999944e-06 3.046812440000000066e+00 8.904363199999999479e-01 4.209184289999999828e-01 3.263095999999999774e-01
1.250000000000000000e-01 1.280999999999999917e+00 1.500000000000000000e+00 2.092368320000000115e-02 6.807546190000000148e-04 1.362615639999999947e-05 1.178068169999999940e-06 2.805152109999999865e+00 2.968892160000000113e-01 1.732779859999999950e-01 2.477049369999999862e-01
1.250000000000000000e-01 1.282000000000000028e+00 1.500000000000000000e+00 2.322591010000000025e-02 5.688935880000000386e-04 1.097731029999999958e-05 1.767849200000000001e-06 2.779141270000000219e+00 3.843413199999999863e-01 2.821453119999999815e-01 2.499905149999999965e-01
1.250000000000000000e-01 1.282999999999999918e+00 1.500000000000000000e+00 2.197328080000000156e-02 5.373634520000000487e-04 1.343261680000000074e-05 2.183531589999999963e-06 2.999268949999999823e+00 4.994427949999999949e-01 1.757712439999999932e-01 2.730590179999999867e-01
1.250000000000000000e-01 1.284000000000000030e+00 1.500000000000000000e+00 2.477651219999999974e-02 1.899576459999999939e-03 5.469016109999999851e-05 2.979502989999999895e-05 4.737388740000000098e+00 2.535970110000000055e+00 1.566360699999999939e+00 5.158242140000000031e-01
1.250000000000000000e-01 1.284999999999999920e+00 1.500000000000000000e+00 2.537568930000000042e-02 1.350983550000000016e-03 2.060656669999999841e-05 1.000923179999999997e-05 3.892265529999999973e+00 2.005257240000000163e+00 1.103902570000000027e+00 5.321633239999999931e-01
1.250000000000000000e-01 1.286000000000000032e+00 1.500000000000000000e+00 9.119021139999999859e-01 6.674251899999999842e-03 4.677887710000000238e-04 2.330832560000000114e-04 3.209869690000000109e+00 1.079855980000000049e+00 -7.820480570000000187e-01 5.843542859999999450e-01
1.250000000000000000e-01 1.286999999999999922e+00 1.500000000000000000e+00 6.329644660000000034e-01 9.686988430000000039e-02 8.454802059999999564e-02 3.403319219999999951e-02 2.242314570000000007e+00 1.234615749999999901e+00 -7.753466919999999485e-01 5.666312070000000256e-01
1.250000000000000000e-01 1.288000000000000034e+00 1.500000000000000000e+00 9.148535829999999702e-01 1.055264589999999926e-02 1.056781049999999927e-03 6.382581509999999932e-04 3.718978349999999988e+00 1.615736040000000040e+00 -1.193433739999999910e+00 6.673004150000000356e-01
1.250000000000000000e-01 1.288999999999999924e+00 1.500000000000000000e+00 9.170912789999999815e-01 5.147613369999999924e-03 3.183389789999999781e-04 9.373967550000000272e-05 2.395939339999999973e+00 7.972922700000000251e-01 4.047109779999999990e-01 2.922981570000000029e-01
1.250000000000000000e-01 1.290000000000000036e+00 1.500000000000000000e+00 9.408783019999999997e-01 2.194766370000000161e-03 1.005618449999999997e-04 3.106073439999999835e-05 3.581152279999999966e+00 8.926066809999999574e-01 -7.392007480000000186e-01 3.073943140000000018e-01
1.250000000000000000e-01 1.290999999999999925e+00 1.500000000000000000e+00 9.399629680000000098e-01 3.841404029999999966e-03 1.732890930000000084e-04 4.816869280000000281e-05 2.431244449999999890e+00 3.589226209999999972e-01 -1.329675409999999947e-01 3.045912080000000022e-01
1.250000000000000000e-01 1.292000000000000037e+00 1.500000000000000000e+00 9.523190660000000474e-01 1.912933780000000044e-03 6.318651090000000073e-05 1.145347880000000072e-05 2.575114999999999821e+00 2.677323569999999764e-01 -8.320486639999999379e-02 1.862451450000000008e-01
1.250000000000000000e-01 1.292999999999999927e+00 1.500000000000000000e+00 9.538941829999999511e-01 1.632380080000000013e-03 6.463034670000000401e-05 1.116753950000000079e-05 2.827523310000000123e+00 3.031595959999999756e-01 -2.478050599999999937e-01 8.711608369999999935e-02
1.250000000000000000e-01 1.294000000000000039e+00 1.500000000000000000e+00 9.568040629999999824e-01 9.791374829999999543e-04 4.734834050000000282e-05 6.472820859999999958e-06 2.912142799999999809e+00 2.544744680000000092e-01 9.247798649999999787e-02 1.403545320000000041e-01
1.250000000000000000e-01 1.294999999999999929e+00 1.500000000000000000e+00 9.594105040000000528e-01 1.137126000000000022e-03 3.847077409999999814e-05 5.263046029999999735e-06 3.509813180000000088e+00 4.339606799999999875e-01 -2.605507440000000008e-01 2.135338599999999920e-01
1.250000000000000000e-01 1.296000000000000041e+00 1.500000000000000000e+00 9.600982940000000188e-01 1.325013240000000011e-03 4.001300100000000068e-05 4.013029350000000325e-06 2.749992769999999975e+00 2.231093470000000134e-01 -1.140086629999999962e-01 1.375212080000000059e-01
1.250000000000000000e-01 1.296999999999999931e+00 1.500000000000000000e+00 9.635178869999999618e-01 1.021550470000000049e-03 3.979107039999999688e-05 3.622843650000000013e-06 2.611527829999999994e+00 1.429149500000000128e-01 -2.757125619999999944e-01 1.274099890000000013e-01
1.250000000000000000e-01 1.298000000000000043e+00 1.500000000000000000e+00 9.634010090000000304e-01 6.800469869999999735e-04 3.255456880000000031e-05 1.705219599999999944e-06 3.064135530000000163e+00 2.330699109999999907e-01 -1.690354800000000088e-02 7.710269760000000583e-02
1.250000000000000000e-01 1.298999999999999932e+00 1.500000000000000000e+00 9.659267769999999587e-01 8.044824020000000469e-04 2.636261529999999983e-05 2.144617940000000041e-06 3.450324539999999995e+00 2.778955419999999954e-01 -1.586176489999999994e-01 6.977854669999999926e-02
1.250000000000000000e-01 1.300000000000000044e+00 1.500000000000000000e+00 9.671219540000000059e-01 8.967182690000000253e-04 3.484355930000000229e-05 3.859850700000000405e-06 2.618470589999999820e+00 2.407820059999999929e-01 -3.271836340000000010e-01 8.790021209999999974e-02
1.250000000000000000e-01 1.300999999999999934e+00 1.500000000000000000e+00 9.666840629999999823e-01 9.736423439999999669e-04 3.480914679999999714e-05 4.938383839999999841e-06 2.982207410000000003e+00 2.233816660000000065e-01 -1.894365510000000086e-01 1.204236770000000067e-01
1.250000000000000000e-01 1.302000000000000046e+00 1.500000000000000000e+00 9.700033599999999812e-01 8.458216159999999966e-04 2.886372359999999867e-05 2.798953249999999831e-06 3.000486679999999851e+00 2.556587410000000227e-01 -2.723847349999999889e-01 7.430230320000000277e-02
1.250000000000000000e-01 1.302999999999999936e+00 1.500000000000000000e+00 9.711489300000000213e-01 6.300633310000000207e-04 2.653630069999999994e-05 2.116810569999999805e-06 2.881883510000000204e+00 3.268751469999999770e-01 -2.077820870000000042e-01 4.721065640000000202e-02
1.250000000000000000e-01 1.304000000000000048e+00 1.500000000000000000e+00 9.719582650000000434e-01 6.878170140000000165e-04 2.366377960000000088e-05 2.337893009999999939e-06 2.234727110000000128e+00 3.911059700000000250e-01 -1.284473600000000104e-01 5.573165220000000225e-02
1.250000000000000000e-01 1.304999999999999938e+00 1.500000000000000000e+00 9.724639899999999448e-01 5.826319510000000073e-04 2.557259320000000049e-05 2.635932050000000044e-06 2.976377489999999959e+00 4.357203929999999836e-01 -9.614077940000000100e-02 9.069243759999999488e-02
1.250000000000000000e-01 1.306000000000000050e+00 1.500000000000000000e+00 9.744897120000000079e-01 7.479687230000000436e-04 2.376893270000000086e-05 3.132755360000000164e-06 3.263108009999999837e+00 4.603443689999999755e-01 -2.805292059999999754e-01 1.081968009999999952e-01
1.250000000000000000e-01 1.306999999999999940e+00 1.500000000000000000e+00 9.750388639999999496e-01 3.981960609999999940e-04 1.943825280000000146e-05 1.126415709999999947e-06 2.758295110000000161e+00 7.257324889999999806e-01 -9.676066480000000691e-02 6.056839070000000214e-02
1.250000000000000000e-01 1.308000000000000052e+00 1.500000000000000000e+00 9.758424340000000363e-01 2.235876259999999914e-04 1.743971090000000023e-05 1.078298410000000070e-06 2.946611669999999794e+00 7.474860540000000109e-01 -1.989655300000000016e-01 3.689673890000000345e-02
1.250000000000000000e-01 1.308999999999999941e+00 1.500000000000000000e+00 9.765265850000000025e-01 4.078478040000000130e-04 1.892699599999999926e-05 1.431603880000000080e-06 5.012030880000000188e+00 7.587331640000000155e-01 -2.866804800000000153e-01 4.677403089999999930e-02
1.250000000000000000e-01 1.310000000000000053e+00 1.500000000000000000e+00 9.773966969999999810e-01 3.702934209999999985e-04 1.668228500000000015e-05 7.333949710000000110e-07 3.669993700000000025e+00 8.345416380000000300e-01 -1.739819390000000021e-01 5.780357170000000044e-02


==> anc/Fig10_4.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.280000000000000027e+00 1.500000000000000000e+00 2.076867660000000088e-02 2.612657079999999897e-04 4.005013880000000146e-04 1.097299870000000059e-05 4.747492900000000127e+00 2.033821700000000010e-01 1.161316620000000022e+00 3.402747410000000333e-02
1.250000000000000000e-01 1.280999999999999917e+00 1.500000000000000000e+00 2.142013629999999988e-02 1.915842540000000022e-04 4.206537840000000106e-04 8.483760129999999989e-06 4.944017439999999652e+00 1.775188400000000111e-01 1.187572840000000074e+00 3.460325429999999702e-02
1.250000000000000000e-01 1.282000000000000028e+00 1.500000000000000000e+00 2.210053470000000048e-02 1.743235689999999942e-04 4.433669139999999766e-04 8.280614609999999390e-06 4.989536870000000235e+00 1.221550619999999948e-01 1.200225380000000008e+00 1.935915510000000075e-02
1.250000000000000000e-01 1.282999999999999918e+00 1.500000000000000000e+00 2.320900340000000076e-02 2.679073169999999886e-04 4.707434199999999775e-04 8.999623069999999393e-06 4.841081100000000248e+00 1.819645259999999876e-01 1.166475970000000029e+00 3.263925790000000299e-02
1.250000000000000000e-01 1.284000000000000030e+00 1.500000000000000000e+00 2.364631840000000138e-02 2.970971380000000093e-04 4.879866560000000212e-04 1.169196980000000060e-05 5.647729499999999625e+00 4.806560599999999961e-01 1.263472509999999938e+00 6.635490920000000625e-02
1.250000000000000000e-01 1.284999999999999920e+00 1.500000000000000000e+00 2.384679320000000075e-02 2.385710829999999969e-04 4.889143260000000137e-04 1.190062620000000021e-05 5.163581419999999866e+00 2.847385689999999969e-01 1.209925219999999912e+00 4.401192410000000221e-02
1.250000000000000000e-01 1.286000000000000032e+00 1.500000000000000000e+00 2.472364869999999978e-02 2.882126519999999811e-04 5.056954590000000251e-04 9.383890579999999346e-06 4.680017430000000367e+00 1.468029570000000117e-01 1.127350410000000025e+00 2.961756379999999980e-02
1.250000000000000000e-01 1.286999999999999922e+00 1.500000000000000000e+00 2.593366839999999840e-02 2.383017200000000038e-04 5.289029699999999584e-04 9.794930059999999372e-06 4.698258449999999975e+00 9.008966470000000226e-02 1.119346619999999959e+00 2.065351069999999886e-02
1.250000000000000000e-01 1.288000000000000034e+00 1.500000000000000000e+00 2.668492299999999928e-02 2.423166109999999867e-04 5.559198659999999969e-04 1.326017290000000006e-05 4.835478769999999926e+00 5.021619240000000373e-01 1.123201340000000048e+00 6.554828660000000529e-02
1.250000000000000000e-01 1.288999999999999924e+00 1.500000000000000000e+00 2.718086869999999933e-02 2.966864099999999864e-04 5.605467190000000370e-04 9.645834479999999757e-06 4.850154230000000233e+00 2.537472119999999998e-01 1.115416989999999942e+00 3.167093189999999753e-02
1.250000000000000000e-01 1.290000000000000036e+00 1.500000000000000000e+00 2.829191439999999974e-02 4.687680780000000086e-04 5.929924329999999811e-04 1.609506559999999831e-05 4.664909220000000190e+00 3.143422180000000066e-01 1.093102589999999985e+00 5.026423010000000136e-02
1.250000000000000000e-01 1.290999999999999925e+00 1.500000000000000000e+00 2.969777540000000104e-02 3.379751520000000048e-04 6.389501709999999670e-04 8.060259259999999744e-06 5.059481859999999998e+00 2.287488249999999890e-01 1.149331569999999969e+00 3.043438830000000025e-02
1.250000000000000000e-01 1.292000000000000037e+00 1.500000000000000000e+00 2.983216799999999919e-02 2.917447900000000186e-04 6.563067190000000011e-04 1.755485549999999850e-05 5.005563999999999680e+00 2.965771010000000096e-01 1.168093009999999987e+00 4.448829499999999715e-02
1.250000000000000000e-01 1.292999999999999927e+00 1.500000000000000000e+00 3.086387449999999921e-02 2.281935899999999891e-04 6.735190129999999754e-04 1.243639479999999983e-05 5.094714040000000388e+00 3.499844759999999888e-01 1.147607679999999908e+00 5.127438830000000114e-02
1.250000000000000000e-01 1.294000000000000039e+00 1.500000000000000000e+00 3.246405050000000098e-02 4.726570639999999861e-04 7.267808239999999642e-04 1.647278549999999956e-05 4.935306390000000043e+00 3.082000149999999938e-01 1.134723069999999945e+00 4.960907640000000035e-02
1.250000000000000000e-01 1.294999999999999929e+00 1.500000000000000000e+00 3.331315390000000320e-02 4.240495749999999980e-04 8.018920180000000493e-04 4.877698670000000033e-05 1.145973880000000023e+01 6.456171430000000377e+00 1.661072820000000005e+00 5.002675039999999740e-01
1.250000000000000000e-01 1.296000000000000041e+00 1.500000000000000000e+00 3.626882430000000213e-02 6.704825400000000331e-04 9.855077219999999836e-04 1.016778069999999966e-04 1.213422659999999986e+01 3.763716290000000075e+00 1.993010090000000067e+00 4.361540850000000247e-01
1.250000000000000000e-01 1.296999999999999931e+00 1.500000000000000000e+00 3.686142039999999731e-02 9.948512769999999159e-04 8.662519360000000114e-04 2.643735309999999835e-05 5.048514970000000268e+00 3.566214189999999951e-01 1.150346309999999983e+00 5.562055710000000236e-02
1.250000000000000000e-01 1.298000000000000043e+00 1.500000000000000000e+00 3.742318399999999823e-02 3.377072500000000014e-04 8.842162260000000244e-04 1.734385990000000073e-05 4.477860719999999795e+00 1.345712249999999888e-01 1.076060269999999930e+00 3.147466389999999808e-02
1.250000000000000000e-01 1.298999999999999932e+00 1.500000000000000000e+00 3.910756559999999799e-02 5.920772130000000058e-04 9.471353700000000302e-04 3.601013670000000245e-05 5.296188019999999774e+00 4.128009879999999798e-01 1.186076509999999917e+00 6.719566400000000217e-02
1.250000000000000000e-01 1.300000000000000044e+00 1.500000000000000000e+00 2.839227919999999794e-01 1.246432090000000048e-01 1.651087499999999986e-01 5.927209800000000223e-02 2.306046139999999856e+00 2.129448940000000068e+00 1.091695679999999946e+00 8.588335999999999748e-01
1.250000000000000000e-01 1.300999999999999934e+00 1.500000000000000000e+00 9.376157029999999670e-01 3.001460870000000059e-02 2.583634110000000011e-02 2.479266559999999953e-02 2.454454409999999953e+01 4.742811849999999940e-01 -4.570450100000000404e+00 1.640663149999999959e+00
1.250000000000000000e-01 1.302000000000000046e+00 1.500000000000000000e+00 9.683788119999999777e-01 9.040369819999999682e-04 9.064297729999999925e-04 1.203939199999999940e-04 1.385531139999999972e+01 7.170133029999999685e+00 -2.151205399999999823e+00 7.050312199999999585e-01
1.250000000000000000e-01 1.302999999999999936e+00 1.500000000000000000e+00 9.702425970000000399e-01 2.023632609999999874e-04 7.821195740000000483e-04 1.939497640000000059e-05 7.745311980000000318e+00 6.780391890000000421e-01 -1.611132870000000050e+00 8.533370240000000273e-02
1.250000000000000000e-01 1.304000000000000048e+00 1.500000000000000000e+00 9.717513800000000534e-01 1.654694500000000019e-04 7.039618100000000342e-04 1.274952210000000062e-05 6.797057569999999771e+00 5.640652940000000504e-01 -1.490399720000000094e+00 7.231738760000000488e-02
1.250000000000000000e-01 1.304999999999999938e+00 1.500000000000000000e+00 9.727998039999999902e-01 3.139843630000000211e-04 6.591976870000000035e-04 2.101614750000000019e-05 6.153680450000000413e+00 3.228009370000000100e-01 -1.418257459999999970e+00 4.971106480000000299e-02
1.250000000000000000e-01 1.306000000000000050e+00 1.500000000000000000e+00 9.734724270000000290e-01 4.151504709999999962e-04 6.720182799999999948e-04 2.872056709999999875e-05 8.539337109999999953e+00 1.050040389999999935e+00 -1.713460109999999981e+00 1.233760869999999954e-01
1.250000000000000000e-01 1.306999999999999940e+00 1.500000000000000000e+00 9.733155530000000555e-01 6.377580269999999886e-04 6.323567529999999607e-04 1.600315200000000158e-05 6.261434640000000051e+00 3.491351830000000156e-01 -1.418866589999999928e+00 5.494930099999999901e-02
1.250000000000000000e-01 1.308000000000000052e+00 1.500000000000000000e+00 9.752053979999999456e-01 1.980270639999999948e-04 5.953027070000000212e-04 1.057331549999999995e-05 7.397868009999999828e+00 8.689981970000000278e-01 -1.556608849999999933e+00 9.044932370000000055e-02
1.250000000000000000e-01 1.308999999999999941e+00 1.500000000000000000e+00 9.759713100000000363e-01 1.949761779999999915e-04 5.627518229999999705e-04 9.976406810000000667e-06 6.111585159999999739e+00 1.066393300000000044e-01 -1.435215329999999900e+00 1.547541000000000021e-02
1.250000000000000000e-01 1.310000000000000053e+00 1.500000000000000000e+00 9.768848810000000382e-01 1.628519949999999983e-04 5.255123680000000535e-04 1.302214190000000017e-05 6.055472759999999788e+00 2.742103570000000157e-01 -1.410992060000000103e+00 4.568454260000000267e-02


==> anc/Fig10_6.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.280000000000000027e+00 1.500000000000000000e+00 2.062263409999999866e-02 1.414750540000000111e-04 1.212595729999999997e-04 2.796269890000000062e-06 3.423947350000000167e+00 1.280696109999999999e-01 6.239055900000000099e-01 3.784874380000000094e-02
1.250000000000000000e-01 1.280999999999999917e+00 1.500000000000000000e+00 2.136501140000000160e-02 2.086349610000000040e-04 1.240899249999999874e-04 3.396627819999999922e-06 3.492752429999999908e+00 5.543836879999999856e-02 6.312010200000000015e-01 1.758541989999999958e-02
1.250000000000000000e-01 1.282000000000000028e+00 1.500000000000000000e+00 2.178930759999999842e-02 2.883668219999999918e-04 1.325619859999999973e-04 6.079533699999999834e-06 7.306748820000000144e+00 3.868316450000000017e+00 9.437631399999999449e-01 3.295701420000000104e-01
1.250000000000000000e-01 1.282999999999999918e+00 1.500000000000000000e+00 2.357291190000000008e-02 5.988400079999999740e-04 1.391608160000000081e-04 5.874145130000000242e-06 3.290458810000000067e+00 1.704314630000000053e-01 5.671236659999999707e-01 4.003499650000000298e-02
1.250000000000000000e-01 1.284000000000000030e+00 1.500000000000000000e+00 2.326871750000000100e-02 2.573487949999999844e-04 1.367773990000000135e-04 2.672723619999999970e-06 3.668806200000000128e+00 2.327270850000000002e-01 6.378388240000000264e-01 4.479921330000000146e-02
1.250000000000000000e-01 1.284999999999999920e+00 1.500000000000000000e+00 2.412472489999999831e-02 3.694098729999999945e-04 1.476865240000000020e-04 4.500347459999999714e-06 3.635007340000000031e+00 1.647577970000000114e-01 6.660931960000000540e-01 4.470082890000000309e-02
1.250000000000000000e-01 1.286000000000000032e+00 1.500000000000000000e+00 2.466668480000000149e-02 2.371484799999999931e-04 1.459519850000000069e-04 4.184040569999999662e-06 3.343063959999999835e+00 1.299763389999999963e-01 6.044361129999999971e-01 4.572254900000000122e-02
1.250000000000000000e-01 1.286999999999999922e+00 1.500000000000000000e+00 2.488903320000000058e-02 2.838714830000000147e-04 1.459365130000000034e-04 3.568785259999999928e-06 3.423003379999999929e+00 7.014600610000000513e-02 5.948262290000000396e-01 2.294022700000000053e-02
1.250000000000000000e-01 1.288000000000000034e+00 1.500000000000000000e+00 2.653821350000000120e-02 3.856367060000000170e-04 1.641383880000000010e-04 3.634502800000000092e-06 3.428973140000000086e+00 7.194335559999999463e-02 6.040486550000000454e-01 2.534574200000000097e-02
1.250000000000000000e-01 1.288999999999999924e+00 1.500000000000000000e+00 2.786394790000000163e-02 3.030454450000000070e-04 1.717531930000000084e-04 5.492067610000000354e-06 3.215034759999999991e+00 7.641654389999999464e-02 5.437891929999999485e-01 3.302904720000000155e-02
1.250000000000000000e-01 1.290000000000000036e+00 1.500000000000000000e+00 2.817502590000000098e-02 3.776238959999999971e-04 1.748191650000000127e-04 5.556773970000000121e-06 3.524391880000000032e+00 1.045553989999999933e-01 6.271168660000000505e-01 2.241173789999999916e-02
1.250000000000000000e-01 1.290999999999999925e+00 1.500000000000000000e+00 3.032899260000000013e-02 5.878883179999999826e-04 1.917332160000000064e-04 3.910817450000000301e-06 3.397760760000000158e+00 2.481140069999999975e-01 5.505248480000000111e-01 5.298366399999999976e-02
1.250000000000000000e-01 1.292000000000000037e+00 1.500000000000000000e+00 4.046516390000000074e-01 1.485220969999999918e-01 2.007670079999999968e-01 2.879762279999999869e-02 1.215095220000000031e+00 6.033965650000000513e-01 3.861030049999999991e-01 6.928977870000000427e-01
1.250000000000000000e-01 1.292999999999999927e+00 1.500000000000000000e+00 9.514341649999999984e-01 1.050260909999999959e-03 5.550332740000000131e-04 3.571798149999999859e-05 5.097875379999999623e+00 7.575466100000000091e-01 -1.077397050000000078e+00 1.515320699999999909e-01
1.250000000000000000e-01 1.294000000000000039e+00 1.500000000000000000e+00 9.513723149999999684e-01 9.898399030000000313e-04 6.734504840000000428e-04 9.664571199999999473e-05 9.714255089999999981e+00 2.976383509999999788e+00 -1.847514820000000002e+00 4.448605669999999845e-01
1.250000000000000000e-01 1.294999999999999929e+00 1.500000000000000000e+00 9.572789000000000437e-01 1.153024230000000054e-03 4.169642780000000016e-04 1.875790320000000018e-05 4.062689070000000235e+00 1.774265969999999915e-01 -8.423133130000000079e-01 4.577614879999999942e-02
1.250000000000000000e-01 1.296000000000000041e+00 1.500000000000000000e+00 9.568532680000000346e-01 1.380500310000000062e-03 4.712489809999999952e-04 2.693812320000000163e-05 6.519165019999999977e+00 1.248411060000000017e+00 -1.297757609999999895e+00 1.925204299999999924e-01
1.250000000000000000e-01 1.296999999999999931e+00 1.500000000000000000e+00 9.600840269999999510e-01 6.349500619999999800e-04 3.590602799999999869e-04 7.931029039999999423e-06 4.572484639999999878e+00 2.904857789999999995e-01 -9.210776889999999772e-01 5.211304399999999726e-02
1.250000000000000000e-01 1.298000000000000043e+00 1.500000000000000000e+00 9.628520990000000168e-01 1.074360130000000029e-03 4.843665970000000172e-04 1.692125920000000117e-04 3.287439270000000135e+01 2.843468569999999929e+01 -3.510268019999999822e+00 2.608200409999999803e+00
1.250000000000000000e-01 1.298999999999999932e+00 1.500000000000000000e+00 9.654869870000000187e-01 4.443971549999999981e-04 2.799959649999999981e-04 1.059994090000000049e-05 4.047802179999999694e+00 2.094768969999999952e-01 -7.892576040000000015e-01 4.664865940000000044e-02
1.250000000000000000e-01 1.300000000000000044e+00 1.500000000000000000e+00 9.631170460000000322e-01 7.130598069999999648e-04 3.391732860000000092e-04 2.493012269999999846e-05 6.730408930000000289e+00 2.366585510000000170e+00 -1.232608300000000101e+00 3.479228449999999806e-01
1.250000000000000000e-01 1.300999999999999934e+00 1.500000000000000000e+00 9.682107100000000299e-01 3.273751670000000125e-04 2.576728209999999946e-04 1.277753869999999941e-05 6.008377049999999997e+00 1.298411470000000012e+00 -1.046109329999999948e+00 1.825061480000000069e-01
1.250000000000000000e-01 1.302000000000000046e+00 1.500000000000000000e+00 9.686052490000000015e-01 4.415133570000000229e-04 2.397333829999999909e-04 5.316321390000000120e-06 4.118871760000000215e+00 2.337925829999999983e-01 -8.071164400000000461e-01 5.469534610000000019e-02
1.250000000000000000e-01 1.302999999999999936e+00 1.500000000000000000e+00 9.707965960000000116e-01 2.262982169999999942e-04 2.164621940000000129e-04 4.521599239999999827e-06 3.981002210000000208e+00 1.465129069999999978e-01 -7.765814720000000504e-01 3.269755800000000157e-02
1.250000000000000000e-01 1.304000000000000048e+00 1.500000000000000000e+00 9.718853750000000513e-01 1.729972089999999888e-04 2.015911660000000024e-04 4.166187690000000050e-06 3.907639689999999888e+00 1.497565240000000020e-01 -7.615976230000000013e-01 3.815224100000000340e-02
1.250000000000000000e-01 1.304999999999999938e+00 1.500000000000000000e+00 9.731329079999999632e-01 2.689503869999999765e-04 1.983190879999999971e-04 1.338163110000000050e-05 5.636138410000000043e+00 1.742736059999999920e+00 -9.989771450000000108e-01 2.583178230000000020e-01
1.250000000000000000e-01 1.306000000000000050e+00 1.500000000000000000e+00 9.725674530000000262e-01 7.244149689999999702e-04 1.923286470000000090e-04 4.549957100000000293e-06 4.149186920000000001e+00 8.234192710000000359e-02 -8.075251439999999725e-01 2.540354360000000172e-02
1.250000000000000000e-01 1.306999999999999940e+00 1.500000000000000000e+00 9.744770870000000196e-01 2.310455799999999943e-04 1.804921350000000086e-04 7.251871199999999687e-06 3.933106159999999907e+00 2.112574459999999876e-01 -7.814090409999999709e-01 6.123766659999999723e-02
1.250000000000000000e-01 1.308000000000000052e+00 1.500000000000000000e+00 9.757812879999999689e-01 1.521366650000000075e-04 1.634484840000000017e-04 3.975402039999999865e-06 4.004104060000000409e+00 2.612222750000000038e-01 -7.645713579999999787e-01 5.146161459999999688e-02
1.250000000000000000e-01 1.308999999999999941e+00 1.500000000000000000e+00 9.761411349999999931e-01 2.179354489999999877e-04 1.611690150000000092e-04 3.349747610000000001e-06 3.805488050000000122e+00 7.541126519999999389e-02 -7.455663949999999929e-01 2.029264349999999884e-02
1.250000000000000000e-01 1.310000000000000053e+00 1.500000000000000000e+00 9.770055890000000076e-01 1.771120120000000005e-04 1.529174880000000014e-04 2.963924260000000028e-06 3.934747409999999945e+00 1.971728500000000106e-01 -7.628278179999999908e-01 3.929293980000000269e-02


==> anc/Fig10_8.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.280000000000000027e+00 1.500000000000000000e+00 2.020247569999999993e-02 1.608623769999999902e-04 4.870637999999999698e-05 1.599886929999999943e-06 3.300215600000000027e+00 1.066743450000000037e-01 4.310242810000000091e-01 3.405818769999999912e-02
1.250000000000000000e-01 1.280999999999999917e+00 1.500000000000000000e+00 2.120979950000000114e-02 1.829123320000000013e-04 5.275435949999999677e-05 1.797041200000000068e-06 3.424866820000000089e+00 1.804034099999999863e-01 4.919049409999999845e-01 6.926535849999999883e-02
1.250000000000000000e-01 1.282000000000000028e+00 1.500000000000000000e+00 2.221672759999999969e-02 2.558463390000000038e-04 5.781536709999999672e-05 2.518069099999999801e-06 3.221982880000000105e+00 1.605534989999999884e-01 4.459267020000000081e-01 3.409800030000000037e-02
1.250000000000000000e-01 1.282999999999999918e+00 1.500000000000000000e+00 2.230829139999999933e-02 1.775800009999999865e-04 5.518470199999999916e-05 2.559380130000000140e-06 3.513859169999999921e+00 1.881691390000000130e-01 4.669044459999999730e-01 7.780300380000000626e-02
1.250000000000000000e-01 1.284000000000000030e+00 1.500000000000000000e+00 2.321910420000000003e-02 2.087330029999999968e-04 5.934649609999999905e-05 1.864251439999999911e-06 3.191497410000000201e+00 6.277838970000000629e-02 4.029729229999999829e-01 3.876350209999999963e-02
1.250000000000000000e-01 1.284999999999999920e+00 1.500000000000000000e+00 2.388039000000000134e-02 3.706974969999999843e-04 6.290942249999999594e-05 1.564911400000000104e-06 3.086376749999999891e+00 9.036174519999999599e-02 4.135307010000000005e-01 3.576227540000000149e-02
1.250000000000000000e-01 1.286000000000000032e+00 1.500000000000000000e+00 2.471582309999999921e-02 1.842203729999999950e-04 6.546125830000000285e-05 2.916325369999999843e-06 4.107517170000000384e+00 2.347063600000000028e-01 6.048048590000000280e-01 5.788064140000000191e-02
1.250000000000000000e-01 1.286999999999999922e+00 1.500000000000000000e+00 2.610615939999999871e-02 2.105932839999999980e-04 8.263356659999999770e-05 1.855425209999999984e-05 6.126871570000000133e+01 5.830401700000000176e+01 3.709490360000000209e+00 3.374481009999999781e+00
1.250000000000000000e-01 1.288000000000000034e+00 1.500000000000000000e+00 2.625685880000000125e-02 2.734799899999999762e-04 7.092430830000000469e-05 4.201758060000000062e-06 3.704560009999999792e+00 3.051274600000000170e-01 5.603855260000000227e-01 8.606015960000000520e-02
1.250000000000000000e-01 1.288999999999999924e+00 1.500000000000000000e+00 2.745394920000000100e-02 3.379057280000000163e-04 7.626957040000000346e-05 3.274702710000000051e-06 3.252644769999999852e+00 1.006199200000000016e-01 4.275647329999999746e-01 5.685846640000000174e-02
1.250000000000000000e-01 1.290000000000000036e+00 1.500000000000000000e+00 2.798017900000000086e-02 2.620778620000000165e-04 7.304471569999999771e-05 2.157793160000000082e-06 3.326761330000000072e+00 1.540136370000000088e-01 4.502879269999999767e-01 7.279704850000000282e-02
1.250000000000000000e-01 1.290999999999999925e+00 1.500000000000000000e+00 7.175294949999999616e-02 4.278230300000000069e-02 3.250639810000000018e-02 3.242854170000000064e-02 1.526231089999999924e+01 1.208586900000000064e+01 3.545856039999999876e+00 3.130157609999999924e+00
1.250000000000000000e-01 1.292000000000000037e+00 1.500000000000000000e+00 9.460489789999999566e-01 4.210055180000000022e-03 3.834017480000000036e-04 6.462590279999999902e-05 2.764298680000000008e+00 7.090198429999999830e-01 -5.621130519999999464e-01 2.691405800000000181e-01
1.250000000000000000e-01 1.292999999999999927e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.294000000000000039e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.294999999999999929e+00 1.500000000000000000e+00 9.587346839999999482e-01 1.110225640000000102e-03 1.633332899999999962e-04 2.148987190000000084e-05 3.212026789999999909e+00 1.994746209999999909e-01 -4.891619850000000214e-01 1.109035740000000048e-01
1.250000000000000000e-01 1.296000000000000041e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.296999999999999931e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.298000000000000043e+00 1.500000000000000000e+00 9.642574320000000254e-01 1.178611030000000079e-03 1.182602239999999954e-04 1.046456540000000042e-05 3.017894650000000123e+00 1.216176239999999936e-01 -3.725181379999999987e-01 6.187337040000000232e-02
1.250000000000000000e-01 1.298999999999999932e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.300000000000000044e+00 1.500000000000000000e+00 9.665971960000000474e-01 7.949049969999999509e-04 1.044990270000000041e-04 8.649729310000000188e-06 3.134981649999999842e+00 1.193894519999999931e-01 -3.774333249999999862e-01 6.744961350000000522e-02
1.250000000000000000e-01 1.300999999999999934e+00 1.500000000000000000e+00 9.696399449999999476e-01 8.118012920000000415e-04 1.034191880000000013e-04 9.508929449999999601e-06 3.418227509999999914e+00 3.586924859999999771e-01 -5.654461819999999639e-01 1.197249999999999981e-01
1.250000000000000000e-01 1.302000000000000046e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.302999999999999936e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.304000000000000048e+00 1.500000000000000000e+00 9.722483360000000463e-01 6.345331799999999901e-04 8.307533440000000006e-05 5.171265760000000246e-06 3.009287549999999811e+00 7.012718749999999335e-02 -3.557469839999999883e-01 3.351504400000000078e-02
1.250000000000000000e-01 1.304999999999999938e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.306000000000000050e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.306999999999999940e+00 1.500000000000000000e+00 9.722153890000000409e-01 7.245625830000000482e-04 8.742033539999999596e-05 4.508769929999999905e-06 3.249656910000000121e+00 2.819762390000000174e-01 -4.853607930000000126e-01 9.004970719999999540e-02
1.250000000000000000e-01 1.308000000000000052e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.308999999999999941e+00 1.500000000000000000e+00 inf inf inf inf inf inf inf inf
1.250000000000000000e-01 1.310000000000000053e+00 1.500000000000000000e+00 9.766587319999999739e-01 3.643913559999999749e-04 6.651152969999999558e-05 3.962706220000000310e-06 3.049110719999999830e+00 1.064573780000000053e-01 -4.045227940000000189e-01 4.774841550000000212e-02
1.250000000000000000e-01 1.320000000000000062e+00 1.500000000000000000e+00 9.839551429999999765e-01 2.521815740000000138e-04 3.870724930000000324e-05 1.211856810000000022e-06 3.437579889999999860e+00 1.643639149999999993e-01 -4.643057270000000014e-01 5.342952270000000253e-02
1.250000000000000000e-01 1.330000000000000071e+00 1.500000000000000000e+00 9.882207429999999571e-01 2.084229260000000042e-04 2.596083630000000050e-05 7.522089110000000040e-07 3.706114869999999950e+00 2.825569589999999964e-01 -4.702435750000000247e-01 1.525580879999999945e-02
1.250000000000000000e-01 1.340000000000000080e+00 1.500000000000000000e+00 9.907198510000000402e-01 1.507055859999999908e-04 2.075514500000000032e-05 7.508408649999999800e-07 4.090276590000000212e+00 5.953822570000000258e-01 -5.508750019999999470e-01 2.957157610000000006e-02
1.250000000000000000e-01 1.350000000000000089e+00 1.500000000000000000e+00 9.929586339999999511e-01 8.516253949999999452e-05 1.504399889999999927e-05 2.866865230000000215e-07 2.697882149999999868e+00 1.156175430000000004e+00 -5.747573639999999928e-01 1.679371329999999884e-02
1.250000000000000000e-01 1.360000000000000098e+00 1.500000000000000000e+00 9.944955580000000017e-01 1.186951350000000038e-04 1.201470490000000076e-05 6.397530329999999854e-07 1.817077580000000081e+00 2.168509259999999994e+00 -7.457726620000000306e-01 5.349431810000000037e-02
1.250000000000000000e-01 1.370000000000000107e+00 1.500000000000000000e+00 9.959131220000000395e-01 3.519765330000000311e-05 8.117751130000000831e-06 1.046538669999999993e-07 -1.623570689999999983e+00 3.190745950000000164e+00 -6.994289700000000387e-01 8.450003470000000058e-03
1.250000000000000000e-01 1.379999999999999893e+00 1.500000000000000000e+00 9.966593990000000014e-01 9.510491559999999537e-05 7.119457689999999813e-06 4.133204310000000261e-07 -5.009035380000000259e+00 5.676131340000000414e+00 -8.757351420000000219e-01 6.299504790000000354e-02
1.250000000000000000e-01 1.389999999999999902e+00 1.500000000000000000e+00 9.974933630000000218e-01 4.035755060000000086e-05 5.058439729999999627e-06 1.445186119999999940e-07 -3.093072619999999873e+01 9.432463739999999319e+00 -8.778216250000000498e-01 1.679341609999999985e-02
1.250000000000000000e-01 1.399999999999999911e+00 1.500000000000000000e+00 9.973095720000000330e-01 3.231922579999999771e-04 4.916037519999999759e-06 3.284131299999999859e-07 5.056544269999999841e+00 8.881773060000000442e+00 -8.307827960000000456e-01 9.046257950000000103e-02


==> anc/Fig10_muc.txt <==
1.300000000000000044e+00 1.292000000000000037e+00 1.290999999999999925e+00 1.288999999999999924e+00 1.286999999999999922e+00
1.344999999999999973e+00 1.340999999999999970e+00 1.340000000000000080e+00 1.340000000000000080e+00 1.336999999999999966e+00
1.391999999999999904e+00 1.387000000000000011e+00 1.387000000000000011e+00 1.387000000000000011e+00 1.383999999999999897e+00
1.435999999999999943e+00 1.433999999999999941e+00 1.431999999999999940e+00 1.429999999999999938e+00 1.429999999999999938e+00
1.477000000000000091e+00 1.475999999999999979e+00 1.475999999999999979e+00 1.473999999999999977e+00 1.473000000000000087e+00
1.516000000000000014e+00 1.516999999999999904e+00 1.516000000000000014e+00 1.514999999999999902e+00 1.514999999999999902e+00


==> anc/Fig10_mucerr.txt <==
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03


==> anc/Fig11_10.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.459999999999999964e+00 1.899999999999999911e+00 5.792944889999999958e-02 5.857592490000000218e-04 7.129812300000000394e-05 7.763834230000000818e-06 3.594970560000000148e+00 5.110623450000000290e-01 1.836001120000000097e-01 2.461233399999999960e-01
1.250000000000000000e-01 1.461000000000000076e+00 1.899999999999999911e+00 6.307866930000000094e-02 1.353460790000000002e-03 1.178142099999999950e-04 2.082347650000000049e-05 3.643733350000000204e+00 6.519809570000000276e-01 4.714009080000000074e-01 2.487645800000000129e-01
1.250000000000000000e-01 1.461999999999999966e+00 1.899999999999999911e+00 6.790272569999999952e-02 1.199235139999999976e-03 1.153314930000000062e-04 1.491810369999999981e-05 2.906547170000000069e+00 1.871246540000000014e-01 2.700061149999999910e-01 1.139780610000000055e-01
1.250000000000000000e-01 1.463000000000000078e+00 1.899999999999999911e+00 6.666646769999999556e-02 1.494399229999999936e-03 1.266138060000000071e-04 1.675976869999999872e-05 3.067863330000000222e+00 4.076312300000000111e-01 3.692584039999999845e-01 1.669228839999999936e-01
1.250000000000000000e-01 1.463999999999999968e+00 1.899999999999999911e+00 6.957833650000000425e-02 1.015150829999999973e-03 8.589241880000000667e-05 1.005669080000000029e-05 2.918533490000000175e+00 2.508911140000000262e-01 3.613629850000000254e-01 9.264227170000000067e-02
1.250000000000000000e-01 1.465000000000000080e+00 1.899999999999999911e+00 7.346536659999999830e-02 1.393733889999999994e-03 1.143227379999999996e-04 1.348733249999999933e-05 2.894174609999999870e+00 2.453840850000000018e-01 3.230870750000000013e-01 1.159757859999999974e-01
1.250000000000000000e-01 1.465999999999999970e+00 1.899999999999999911e+00 7.788325869999999929e-02 2.131270150000000047e-03 1.496544309999999997e-04 2.947285969999999941e-05 2.529921600000000215e+00 3.474158509999999978e-01 1.575624230000000070e-01 1.369551119999999900e-01
1.250000000000000000e-01 1.467000000000000082e+00 1.899999999999999911e+00 7.959016189999999769e-02 1.948973259999999940e-03 1.505285539999999880e-04 2.257932540000000062e-05 2.729823909999999909e+00 1.898689839999999907e-01 2.057015179999999999e-01 1.569335069999999999e-01
1.250000000000000000e-01 1.467999999999999972e+00 1.899999999999999911e+00 8.453059379999999789e-02 3.852185980000000145e-03 3.149612879999999829e-04 1.723455590000000067e-04 7.915164309999999759e+00 5.290311670000000355e+00 1.653708940000000016e+00 1.510806000000000093e+00
1.250000000000000000e-01 1.469000000000000083e+00 1.899999999999999911e+00 8.697327339999999518e-02 1.163124599999999960e-03 1.179881540000000039e-04 7.058790050000000195e-06 2.842189449999999784e+00 2.075636529999999869e-01 1.654355479999999878e-01 9.593239970000000394e-02
1.250000000000000000e-01 1.469999999999999973e+00 1.899999999999999911e+00 9.241987020000000386e-02 3.161854500000000137e-03 2.166775699999999984e-04 6.119213309999999495e-05 3.183991670000000163e+00 9.123666740000000441e-01 6.831996839999999738e-01 1.340764750000000005e-01
1.250000000000000000e-01 1.471000000000000085e+00 1.899999999999999911e+00 1.004936040000000003e-01 2.675658000000000029e-03 2.500891219999999975e-04 4.568763519999999837e-05 2.948017730000000114e+00 4.262939640000000252e-01 4.622824409999999884e-01 1.920600470000000115e-01
1.250000000000000000e-01 1.471999999999999975e+00 1.899999999999999911e+00 1.081642480000000045e-01 2.254222210000000198e-03 1.717297259999999944e-04 3.137276839999999774e-05 2.679803829999999998e+00 3.026591510000000151e-01 6.992619099999999865e-02 1.463637100000000080e-01
1.250000000000000000e-01 1.473000000000000087e+00 1.899999999999999911e+00 1.125030939999999979e-01 3.762677299999999964e-03 2.624603880000000262e-04 4.658101169999999804e-05 2.366211009999999781e+00 2.412518280000000015e-01 1.107994170000000007e-02 2.096183169999999985e-01
1.250000000000000000e-01 1.473999999999999977e+00 1.899999999999999911e+00 6.382827989999999563e-01 7.132213599999999432e-02 4.606423149999999689e-02 2.504446850000000002e-02 3.171282820000000058e+00 1.694388309999999898e+00 -1.147418899999999908e+00 5.518967270000000314e-01
1.250000000000000000e-01 1.475000000000000089e+00 1.899999999999999911e+00 8.475186479999999856e-01 5.945869819999999653e-03 6.598208010000000331e-04 1.695272899999999982e-04 2.916660949999999808e+00 3.984448789999999740e-01 -3.049630899999999922e-01 3.641825920000000272e-01
1.250000000000000000e-01 1.475999999999999979e+00 1.899999999999999911e+00 8.518455470000000362e-01 5.180411579999999634e-03 5.709210930000000123e-04 9.434050579999999557e-05 2.670659600000000022e+00 3.977618279999999840e-01 -2.430166970000000037e-01 2.828108779999999878e-01
1.250000000000000000e-01 1.477000000000000091e+00 1.899999999999999911e+00 8.713972389999999901e-01 2.704735379999999995e-03 3.614005540000000114e-04 3.624930020000000194e-05 2.667694500000000080e+00 1.776042180000000081e-01 -8.254817439999999340e-02 1.182973110000000022e-01
1.250000000000000000e-01 1.477999999999999980e+00 1.899999999999999911e+00 8.796231230000000068e-01 3.281994639999999928e-03 3.482374040000000052e-04 8.136006680000000036e-05 3.771353139999999993e+00 2.146074990000000071e-01 -5.315877060000000487e-01 2.988732419999999834e-01
1.250000000000000000e-01 1.479000000000000092e+00 1.899999999999999911e+00 8.871414539999999960e-01 2.826495540000000060e-03 2.884839189999999828e-04 5.341665409999999878e-05 3.045378410000000091e+00 3.204235619999999951e-01 -3.697378069999999739e-01 1.742005090000000034e-01
1.250000000000000000e-01 1.479999999999999982e+00 1.899999999999999911e+00 8.979322680000000334e-01 1.403076010000000023e-03 1.830810890000000011e-04 1.852817899999999911e-05 2.994217289999999920e+00 1.094896219999999948e-01 -3.054939939999999909e-01 9.868387139999999780e-02
1.250000000000000000e-01 1.481000000000000094e+00 1.899999999999999911e+00 8.950622139999999671e-01 2.416576970000000168e-03 2.352323699999999990e-04 4.020047709999999773e-05 3.005682590000000154e+00 2.437127089999999996e-01 -4.235396960000000210e-01 8.255284440000000556e-02
1.250000000000000000e-01 1.481999999999999984e+00 1.899999999999999911e+00 9.045059619999999967e-01 2.225987080000000132e-03 1.960530109999999982e-04 2.647866390000000103e-05 2.948553809999999942e+00 1.600691710000000101e-01 -2.682694760000000067e-01 1.142480589999999990e-01
1.250000000000000000e-01 1.483000000000000096e+00 1.899999999999999911e+00 9.114070029999999933e-01 1.631535900000000020e-03 1.638159559999999911e-04 1.084708860000000002e-05 3.086171000000000220e+00 1.760760909999999901e-01 -3.220999789999999807e-01 1.003955039999999965e-01
1.250000000000000000e-01 1.483999999999999986e+00 1.899999999999999911e+00 9.150534569999999590e-01 2.352415440000000038e-03 2.123767849999999948e-04 5.522581080000000262e-05 3.861094860000000129e+00 9.103464949999999778e-01 -6.765444680000000099e-01 3.811683750000000037e-01
1.250000000000000000e-01 1.485000000000000098e+00 1.899999999999999911e+00 9.197208749999999933e-01 1.175104879999999902e-03 1.726652130000000038e-04 2.532948870000000042e-05 3.384093420000000130e+00 2.428455370000000002e-01 -5.457611190000000168e-01 1.616686989999999990e-01
1.250000000000000000e-01 1.485999999999999988e+00 1.899999999999999911e+00 9.210842980000000235e-01 1.311197430000000073e-03 1.518233890000000039e-04 1.255975390000000049e-05 3.119817879999999821e+00 1.575982129999999870e-01 -3.250777490000000269e-01 6.644637629999999850e-02
1.250000000000000000e-01 1.487000000000000099e+00 1.899999999999999911e+00 9.256556540000000499e-01 1.688129270000000024e-03 1.412867099999999976e-04 2.368451089999999845e-05 3.628011620000000104e+00 8.707925979999999733e-01 -4.093338819999999822e-01 2.761350870000000013e-01
1.250000000000000000e-01 1.487999999999999989e+00 1.899999999999999911e+00 9.287164030000000237e-01 1.540594360000000027e-03 1.175589700000000018e-04 9.648539130000000311e-06 2.836715509999999885e+00 1.304931980000000047e-01 -2.180458269999999976e-01 7.440896330000000558e-02
1.250000000000000000e-01 1.489000000000000101e+00 1.899999999999999911e+00 9.309820130000000526e-01 1.217366899999999981e-03 1.142264270000000018e-04 1.239960189999999952e-05 2.982415529999999926e+00 7.149503740000000274e-02 -2.412706099999999965e-01 9.871918300000000202e-02
1.250000000000000000e-01 1.489999999999999991e+00 1.899999999999999911e+00 9.364819599999999467e-01 6.246131649999999823e-04 9.604551820000000644e-05 5.823499259999999666e-06 3.215103989999999801e+00 1.274900629999999868e-01 -3.565765779999999774e-01 6.759427769999999669e-02
1.250000000000000000e-01 1.491000000000000103e+00 1.899999999999999911e+00 9.372397749999999972e-01 8.665101360000000219e-04 1.007998760000000047e-04 8.583091499999999271e-06 3.001361059999999803e+00 1.170633360000000039e-01 -2.408322009999999957e-01 6.704369220000000462e-02
1.250000000000000000e-01 1.491999999999999993e+00 1.899999999999999911e+00 9.402627709999999972e-01 6.211788759999999771e-04 9.637611159999999336e-05 8.367044480000000096e-06 3.028510450000000187e+00 1.169390909999999950e-01 -2.919905030000000123e-01 6.129184649999999679e-02
1.250000000000000000e-01 1.493000000000000105e+00 1.899999999999999911e+00 9.402413059999999989e-01 8.709592760000000157e-04 8.860029560000000208e-05 3.397487020000000007e-06 2.935265530000000123e+00 7.655282870000000572e-02 -2.177509059999999941e-01 4.400056649999999764e-02
1.250000000000000000e-01 1.493999999999999995e+00 1.899999999999999911e+00 9.438059100000000257e-01 5.252344839999999833e-04 8.090886289999999425e-05 4.498836419999999577e-06 2.989728079999999899e+00 3.946708229999999762e-02 -2.145902349999999903e-01 5.258383469999999837e-02
1.250000000000000000e-01 1.495000000000000107e+00 1.899999999999999911e+00 9.450997399999999660e-01 6.151476300000000008e-04 8.450105380000000072e-05 4.686050819999999808e-06 3.068356140000000121e+00 9.353415130000000688e-02 -2.405823629999999935e-01 5.636628099999999725e-02
1.250000000000000000e-01 1.495999999999999996e+00 1.899999999999999911e+00 9.478795150000000058e-01 6.182653369999999583e-04 8.729730260000000369e-05 8.046199070000000371e-06 3.016996690000000036e+00 1.273816979999999877e-01 -3.437927530000000065e-01 6.435150420000000648e-02
1.250000000000000000e-01 1.497000000000000108e+00 1.899999999999999911e+00 9.513904869999999514e-01 4.959335730000000381e-04 6.858248699999999374e-05 5.321176219999999689e-06 3.127426170000000116e+00 1.604143550000000085e-01 -2.798711119999999775e-01 8.073634590000000610e-02
1.250000000000000000e-01 1.497999999999999998e+00 1.899999999999999911e+00 9.508663950000000309e-01 3.715463249999999989e-04 7.005865050000000189e-05 3.911443540000000332e-06 2.928538720000000151e+00 4.342090519999999843e-02 -2.110702879999999948e-01 3.146653029999999657e-02
1.250000000000000000e-01 1.499000000000000110e+00 1.899999999999999911e+00 9.522992850000000509e-01 6.968417350000000090e-04 7.667797379999999904e-05 6.508748490000000391e-06 3.040110460000000181e+00 9.257484959999999485e-02 -2.937599439999999951e-01 5.437159829999999722e-02
1.250000000000000000e-01 1.500000000000000000e+00 1.899999999999999911e+00 9.546870149999999722e-01 7.356123019999999488e-04 6.697570820000000159e-05 4.835480109999999756e-06 2.949021210000000170e+00 7.518700109999999770e-02 -2.466941779999999862e-01 3.519358880000000162e-02


==> anc/Fig11_12.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.000000000000000000e+00 1.899999999999999911e+00 inf inf inf inf inf inf nan nan
1.250000000000000000e-01 1.459999999999999964e+00 1.899999999999999911e+00 6.040821660000000176e-02 1.216696800000000023e-03 6.548719529999999988e-05 1.083105979999999938e-05 4.168521809999999661e+00 1.712958409999999931e+00 5.065156339999999924e-01 5.907760659999999886e-01
1.250000000000000000e-01 1.461000000000000076e+00 1.899999999999999911e+00 6.318636960000000025e-02 9.478148309999999887e-04 5.615392189999999974e-05 4.440354270000000216e-06 2.547769090000000070e+00 1.698219320000000088e-01 1.714918279999999920e-02 1.258373680000000050e-01
1.250000000000000000e-01 1.461999999999999966e+00 1.899999999999999911e+00 6.370320720000000048e-02 1.397750660000000086e-03 5.386260420000000247e-05 5.760649369999999684e-06 2.616159179999999917e+00 2.388645829999999914e-01 -8.477267199999999336e-03 1.509789820000000116e-01
1.250000000000000000e-01 1.463000000000000078e+00 1.899999999999999911e+00 6.440922779999999626e-02 1.777577009999999980e-03 7.239020449999999918e-05 1.239774179999999991e-05 2.950122579999999939e+00 2.151452970000000131e-01 1.466409429999999958e-01 2.006723820000000102e-01
1.250000000000000000e-01 1.463999999999999968e+00 1.899999999999999911e+00 7.256670549999999498e-02 1.718625660000000065e-03 8.064937769999999900e-05 9.465114599999999829e-06 2.556437299999999802e+00 1.826667899999999956e-01 9.160444040000000065e-02 1.623801290000000119e-01
1.250000000000000000e-01 1.465000000000000080e+00 1.899999999999999911e+00 7.501094290000000220e-02 1.450732539999999944e-03 7.254553849999999379e-05 1.553170439999999975e-05 3.538626100000000108e+00 7.738258980000000120e-01 2.097128739999999936e-01 4.565465639999999881e-01
1.250000000000000000e-01 1.465999999999999970e+00 1.899999999999999911e+00 7.596153819999999779e-02 1.450127739999999919e-03 4.988512719999999820e-05 9.451963369999999355e-06 2.754396410000000017e+00 2.882822649999999820e-01 1.045123619999999975e-01 2.124902830000000020e-01
1.250000000000000000e-01 1.467000000000000082e+00 1.899999999999999911e+00 8.295748710000000470e-02 1.511006309999999913e-03 6.415664139999999345e-05 6.953149799999999779e-06 2.553969009999999873e+00 2.867613840000000081e-01 3.574095239999999785e-02 2.039027350000000016e-01
1.250000000000000000e-01 1.467999999999999972e+00 1.899999999999999911e+00 8.228468260000000589e-02 1.765489509999999991e-03 7.863886020000000407e-05 8.645934959999999433e-06 2.814419819999999905e+00 1.891257789999999939e-01 -2.521064510000000092e-01 1.902905129999999945e-01
1.250000000000000000e-01 1.469000000000000083e+00 1.899999999999999911e+00 8.792875360000000640e-02 1.854937579999999930e-03 7.725615419999999807e-05 1.378773330000000024e-05 2.909769419999999940e+00 4.379282700000000084e-01 3.247289649999999805e-01 2.225201539999999978e-01
1.250000000000000000e-01 1.469999999999999973e+00 1.899999999999999911e+00 9.369474660000000343e-02 3.726933759999999981e-03 1.871845669999999998e-04 8.863186679999999400e-05 3.449627070000000018e+00 8.844737350000000387e-01 8.927365200000000334e-01 5.158455640000000342e-01
1.250000000000000000e-01 1.471000000000000085e+00 1.899999999999999911e+00 9.708856650000000088e-02 1.498329660000000032e-03 5.817866750000000027e-05 1.356647499999999957e-05 3.285081579999999946e+00 6.305533989999999589e-01 2.692439079999999763e-01 3.610321249999999815e-01
1.250000000000000000e-01 1.471999999999999975e+00 1.899999999999999911e+00 4.684414140000000004e-01 8.429082690000000433e-02 6.391847539999999384e-02 1.633869199999999841e-02 1.541206459999999945e+00 5.906209909999999841e-01 -3.553345769999999848e-01 5.656426260000000372e-01
1.250000000000000000e-01 1.473000000000000087e+00 1.899999999999999911e+00 5.006962740000000522e-01 8.801253339999999536e-02 6.968401800000000035e-02 1.907940149999999904e-02 1.609427680000000027e+00 7.400952029999999793e-01 -4.438282470000000091e-01 5.833161089999999716e-01
1.250000000000000000e-01 1.473999999999999977e+00 1.899999999999999911e+00 8.020847789999999700e-01 6.626157750000000179e-03 5.488655959999999469e-04 1.746453189999999916e-04 2.768818950000000001e+00 7.761954129999999452e-01 -4.551388149999999744e-01 3.924193779999999854e-01
1.250000000000000000e-01 1.475000000000000089e+00 1.899999999999999911e+00 8.504985360000000272e-01 2.653841929999999853e-03 2.084282910000000068e-04 3.468794960000000073e-05 2.544145449999999808e+00 2.259222320000000006e-01 9.413118700000000505e-02 1.737484900000000054e-01
1.250000000000000000e-01 1.475999999999999979e+00 1.899999999999999911e+00 8.544210389999999933e-01 4.135122780000000109e-03 3.460531230000000254e-04 8.731920459999999628e-05 3.514236190000000093e+00 7.393729399999999785e-01 -6.149737229999999721e-01 2.766741580000000034e-01
1.250000000000000000e-01 1.477000000000000091e+00 1.899999999999999911e+00 8.747923669999999596e-01 2.677230640000000106e-03 1.680238520000000113e-04 3.447076290000000259e-05 2.973028400000000016e+00 4.196072080000000093e-01 -4.116074459999999879e-01 1.675714929999999880e-01
1.250000000000000000e-01 1.477999999999999980e+00 1.899999999999999911e+00 8.767869769999999674e-01 3.820861730000000168e-03 2.676987510000000052e-04 5.612916759999999721e-05 2.853433589999999853e+00 5.882498879999999986e-01 -3.170896990000000026e-01 2.984074219999999777e-01
1.250000000000000000e-01 1.479000000000000092e+00 1.899999999999999911e+00 8.877655389999999924e-01 2.991505409999999868e-03 1.978351870000000039e-04 5.945455840000000319e-05 3.927283089999999977e+00 9.646080980000000249e-01 -8.962632289999999946e-01 1.492360399999999865e-01
1.250000000000000000e-01 1.479999999999999982e+00 1.899999999999999911e+00 8.965305799999999659e-01 3.125759850000000162e-03 1.777852159999999970e-04 5.469018309999999869e-05 2.851271709999999793e+00 3.427020159999999982e-01 -3.587457259999999870e-01 3.332350130000000243e-01
1.250000000000000000e-01 1.481000000000000094e+00 1.899999999999999911e+00 9.010107689999999891e-01 2.484683780000000036e-03 1.713185080000000050e-04 3.814824929999999724e-05 3.339015809999999806e+00 7.715942340000000454e-01 -5.429365350000000534e-01 3.391046110000000002e-01
1.250000000000000000e-01 1.481999999999999984e+00 1.899999999999999911e+00 9.024068690000000004e-01 1.446571900000000101e-03 1.070327760000000039e-04 1.152288090000000084e-05 2.901460769999999911e+00 1.163358730000000063e-01 -6.563001810000000658e-02 1.668270880000000123e-01
1.250000000000000000e-01 1.483000000000000096e+00 1.899999999999999911e+00 9.110061870000000228e-01 1.675825149999999979e-03 1.107265350000000002e-04 1.378584870000000027e-05 3.030397349999999879e+00 1.838593129999999964e-01 -3.899569700000000139e-01 1.104620850000000015e-01
1.250000000000000000e-01 1.483999999999999986e+00 1.899999999999999911e+00 9.135175469999999853e-01 1.726820129999999918e-03 1.036081380000000057e-04 2.298647289999999874e-05 3.388136680000000123e+00 5.520383060000000341e-01 -4.573438069999999911e-01 2.995854669999999942e-01
1.250000000000000000e-01 1.485000000000000098e+00 1.899999999999999911e+00 9.207565109999999997e-01 1.625816750000000019e-03 9.415564289999999619e-05 1.279824220000000032e-05 2.707100870000000103e+00 1.629529610000000073e-01 -1.324071360000000086e-01 1.213525540000000014e-01
1.250000000000000000e-01 1.485999999999999988e+00 1.899999999999999911e+00 9.197143690000000316e-01 1.676596239999999941e-03 9.850170020000000243e-05 6.937267490000000074e-06 2.617821650000000222e+00 1.080251619999999940e-01 3.146256859999999739e-02 1.161509049999999987e-01
1.250000000000000000e-01 1.487000000000000099e+00 1.899999999999999911e+00 9.234514179999999683e-01 1.513816320000000099e-03 9.165655860000000070e-05 1.158037670000000073e-05 2.999246869999999898e+00 2.963405820000000190e-01 -2.469091109999999867e-01 1.716031110000000026e-01
1.250000000000000000e-01 1.487999999999999989e+00 1.899999999999999911e+00 9.293119619999999914e-01 7.579985709999999570e-04 6.466831899999999744e-05 5.046860919999999601e-06 3.084590809999999905e+00 2.490343299999999982e-01 -8.313348479999999518e-04 1.417450449999999862e-01
1.250000000000000000e-01 1.489000000000000101e+00 1.899999999999999911e+00 9.302822499999999772e-01 1.007948930000000017e-03 6.409823669999999531e-05 4.143008770000000236e-06 2.797405879999999900e+00 1.197866179999999975e-01 -1.259399129999999867e-01 7.510327120000000189e-02
1.250000000000000000e-01 1.489999999999999991e+00 1.899999999999999911e+00 9.343103889999999634e-01 9.057707649999999482e-04 5.973026639999999977e-05 7.119486720000000299e-06 3.056732119999999941e+00 1.525030480000000022e-01 -2.336566820000000044e-01 8.776357630000000687e-02
1.250000000000000000e-01 1.491000000000000103e+00 1.899999999999999911e+00 9.383935490000000490e-01 9.285396139999999672e-04 5.785088879999999870e-05 1.011719750000000013e-05 3.521575429999999951e+00 5.921509499999999537e-01 -3.809449400000000097e-01 2.986808479999999988e-01
1.250000000000000000e-01 1.491999999999999993e+00 1.899999999999999911e+00 9.386659120000000467e-01 5.711735680000000221e-04 5.248815810000000007e-05 5.094102750000000090e-06 2.868255580000000027e+00 1.703381929999999989e-01 -3.904213220000000290e-02 7.378499669999999400e-02
1.250000000000000000e-01 1.493000000000000105e+00 1.899999999999999911e+00 9.436988469999999518e-01 7.478578280000000448e-04 4.886799279999999796e-05 2.592604029999999969e-06 2.932766249999999797e+00 7.212934229999999614e-02 -6.695220629999999729e-02 7.279546130000000281e-02
1.250000000000000000e-01 1.493999999999999995e+00 1.899999999999999911e+00 9.453258599999999623e-01 4.328877919999999974e-04 3.854255240000000105e-05 2.010317839999999965e-06 3.302579960000000092e+00 1.384470479999999892e-01 -9.035776830000000204e-02 4.155964179999999814e-02
1.250000000000000000e-01 1.495000000000000107e+00 1.899999999999999911e+00 9.456469140000000051e-01 5.879565279999999974e-04 4.636632090000000279e-05 5.108836449999999986e-06 3.142977409999999860e+00 1.245727779999999951e-01 -2.877073170000000180e-01 7.139130700000000107e-02
1.250000000000000000e-01 1.495999999999999996e+00 1.899999999999999911e+00 9.482434789999999447e-01 6.637886410000000490e-04 4.284187029999999999e-05 4.838801479999999596e-06 3.245059170000000215e+00 1.284863290000000102e-01 -2.684650040000000071e-01 1.095132530000000048e-01
1.250000000000000000e-01 1.497000000000000108e+00 1.899999999999999911e+00 9.500812090000000376e-01 8.921576459999999969e-04 4.427180969999999771e-05 3.987383640000000089e-06 3.022938690000000150e+00 1.077677070000000042e-01 -1.686541049999999986e-01 3.639374969999999848e-02
1.250000000000000000e-01 1.497999999999999998e+00 1.899999999999999911e+00 9.515590539999999597e-01 5.663022570000000302e-04 3.868918749999999794e-05 2.368418229999999907e-06 2.795543069999999908e+00 2.299052829999999881e-01 -1.243826690000000013e-01 5.997110239999999676e-02
1.250000000000000000e-01 1.499000000000000110e+00 1.899999999999999911e+00 9.532114269999999445e-01 4.232303720000000027e-04 3.481307870000000155e-05 1.811598259999999984e-06 2.933187510000000220e+00 1.946935419999999972e-01 -1.134103479999999942e-01 4.043439830000000040e-02
1.250000000000000000e-01 1.500000000000000000e+00 1.899999999999999911e+00 9.539217749999999718e-01 6.290751109999999802e-04 3.431224970000000188e-05 1.709683120000000088e-06 3.392304399999999998e+00 2.669883510000000126e-01 -2.122739299999999996e-01 3.020090959999999908e-02


==> anc/Fig11_4.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.459999999999999964e+00 1.899999999999999911e+00 6.017173549999999677e-02 4.320653840000000150e-04 1.481740000000000054e-03 2.977704180000000138e-05 4.496511189999999658e+00 1.543429629999999997e-01 9.672216620000000376e-01 2.820666039999999986e-02
1.250000000000000000e-01 1.461000000000000076e+00 1.899999999999999911e+00 6.273280339999999511e-02 5.838510010000000274e-04 1.569982560000000079e-03 2.768659329999999916e-05 4.465794169999999674e+00 1.765529020000000116e-01 9.563116609999999795e-01 2.671260820000000147e-02
1.250000000000000000e-01 1.461999999999999966e+00 1.899999999999999911e+00 6.462020329999999813e-02 3.691314930000000089e-04 1.631472329999999896e-03 2.591678330000000060e-05 4.843563109999999838e+00 2.310350270000000039e-01 1.005328439999999990e+00 3.764537490000000042e-02
1.250000000000000000e-01 1.463000000000000078e+00 1.899999999999999911e+00 6.783664920000000154e-02 5.961321629999999762e-04 1.783619350000000079e-03 2.620268850000000092e-05 4.527723510000000395e+00 1.188206640000000064e-01 9.797502209999999767e-01 2.163653230000000052e-02
1.250000000000000000e-01 1.463999999999999968e+00 1.899999999999999911e+00 6.966834169999999715e-02 5.955164539999999564e-04 1.904490989999999950e-03 4.500010310000000286e-05 4.897706450000000267e+00 1.412919250000000126e-01 1.044076009999999943e+00 2.772970799999999875e-02
1.250000000000000000e-01 1.465000000000000080e+00 1.899999999999999911e+00 7.353874589999999378e-02 6.624378729999999679e-04 2.054946829999999922e-03 7.453281699999999882e-05 6.581264329999999774e+00 1.788383819999999957e+00 1.192687810000000015e+00 1.744943569999999888e-01
1.250000000000000000e-01 1.465999999999999970e+00 1.899999999999999911e+00 7.689580140000000508e-02 5.807819689999999717e-04 2.235449449999999966e-03 4.898730010000000270e-05 5.053776949999999601e+00 3.127618030000000049e-01 1.077523119999999945e+00 5.438316089999999797e-02
1.250000000000000000e-01 1.467000000000000082e+00 1.899999999999999911e+00 7.996007880000000068e-02 5.276063609999999838e-04 2.456043130000000116e-03 1.099519659999999939e-04 7.648935090000000159e+00 2.525737770000000104e+00 1.344735070000000032e+00 2.523724410000000029e-01
1.250000000000000000e-01 1.467999999999999972e+00 1.899999999999999911e+00 8.360799469999999345e-02 1.014150269999999909e-03 2.519288289999999878e-03 4.407925209999999686e-05 4.933988760000000084e+00 2.215694850000000105e-01 1.050747770000000081e+00 3.669333649999999974e-02
1.250000000000000000e-01 1.469000000000000083e+00 1.899999999999999911e+00 8.924590829999999586e-02 1.097727119999999902e-03 3.331124139999999852e-03 3.425305879999999970e-04 1.574888409999999972e+01 9.070749279999999359e+00 2.095122519999999877e+00 7.660727360000000319e-01
1.250000000000000000e-01 1.469999999999999973e+00 1.899999999999999911e+00 9.269290850000000415e-02 8.146140870000000492e-04 3.314298590000000055e-03 2.028125930000000113e-04 1.043016470000000062e+01 2.988431709999999963e+00 1.693630689999999994e+00 3.129816639999999928e-01
1.250000000000000000e-01 1.471000000000000085e+00 1.899999999999999911e+00 1.015199269999999959e-01 4.978986450000000286e-03 7.067695609999999871e-03 3.397189240000000020e-03 4.063628570000000195e+01 2.195849369999999823e+01 4.767453640000000270e+00 2.545311599999999785e+00
1.250000000000000000e-01 1.471999999999999975e+00 1.899999999999999911e+00 1.127106290000000066e-01 7.623029530000000401e-03 1.075142370000000021e-02 5.374135589999999747e-03 3.144462499999999849e+01 2.785135159999999832e+00 4.506484659999999920e+00 9.453430010000000161e-01
1.250000000000000000e-01 1.473000000000000087e+00 1.899999999999999911e+00 1.236592720000000006e-01 5.634247910000000047e-03 1.270588490000000050e-02 3.823014290000000155e-03 2.600176569999999998e+01 3.753925090000000075e+00 4.114988880000000293e+00 1.027652339999999970e-01
1.250000000000000000e-01 1.473999999999999977e+00 1.899999999999999911e+00 1.580208110000000110e-01 1.457031880000000078e-02 3.098957930000000027e-02 9.808756150000000340e-03 1.259865560000000073e+01 4.131015210000000160e+00 3.069804780000000122e+00 4.199620709999999923e-01
1.250000000000000000e-01 1.475000000000000089e+00 1.899999999999999911e+00 1.446257330000000063e-01 1.201873510000000048e-02 1.973858519999999867e-02 7.241025820000000085e-03 1.832563280000000105e+01 5.606678760000000317e+00 3.575323599999999935e+00 3.344310260000000201e-01
1.250000000000000000e-01 1.475999999999999979e+00 1.899999999999999911e+00 3.293675059999999766e-01 6.015639490000000006e-02 1.075956450000000036e-01 1.980716459999999970e-02 2.225570369999999798e+00 9.242523529999999710e-01 9.742646860000000464e-01 4.217234169999999893e-01
1.250000000000000000e-01 1.477000000000000091e+00 1.899999999999999911e+00 4.792933269999999912e-01 5.101193939999999760e-02 1.362239189999999989e-01 2.767855899999999928e-03 1.188682390000000089e+00 6.745257379999999858e-02 1.243559899999999996e-01 2.662694700000000081e-01
1.250000000000000000e-01 1.477999999999999980e+00 1.899999999999999911e+00 7.328419480000000208e-01 4.780789509999999742e-02 8.942138310000000145e-02 2.238663899999999984e-02 3.314323760000000174e+00 1.608953429999999907e+00 -1.397702400000000011e+00 4.697007140000000192e-01
1.250000000000000000e-01 1.479000000000000092e+00 1.899999999999999911e+00 8.048306429999999567e-01 3.244705619999999763e-02 5.521017240000000020e-02 1.856448319999999888e-02 6.682968129999999896e+00 3.298873019999999823e+00 -2.201352319999999807e+00 5.779260790000000370e-01
1.250000000000000000e-01 1.479999999999999982e+00 1.899999999999999911e+00 8.602367239999999526e-01 1.279695009999999925e-02 2.579195949999999946e-02 8.291773889999999592e-03 1.565405759999999979e+01 4.937845379999999729e+00 -3.457344249999999786e+00 4.801851569999999736e-01
1.250000000000000000e-01 1.481000000000000094e+00 1.899999999999999911e+00 8.943845209999999879e-01 2.889891639999999946e-03 5.898689220000000351e-03 1.614862610000000059e-03 2.397611870000000067e+01 1.517805320000000080e+01 -3.186877630000000128e+00 1.520658349999999936e+00
1.250000000000000000e-01 1.481999999999999984e+00 1.899999999999999911e+00 8.960471970000000175e-01 8.515924459999999266e-03 9.316012420000000308e-03 5.421743199999999770e-03 2.936150960000000154e+01 1.672583990000000043e+01 -4.283821660000000087e+00 2.234844030000000092e+00
1.250000000000000000e-01 1.483000000000000096e+00 1.899999999999999911e+00 9.053114030000000145e-01 3.694939549999999920e-03 6.367717729999999854e-03 2.356215110000000040e-03 4.176725859999999813e+01 8.625467659999999981e+00 -4.781832360000000115e+00 1.249364939999999979e+00
1.250000000000000000e-01 1.483999999999999986e+00 1.899999999999999911e+00 9.134591829999999524e-01 7.197756110000000243e-04 2.896078089999999921e-03 9.750863110000000666e-05 6.055475219999999936e+00 4.601580840000000228e-01 -1.291055910000000084e+00 6.603769049999999585e-02
1.250000000000000000e-01 1.485000000000000098e+00 1.899999999999999911e+00 9.160688540000000435e-01 1.536314399999999915e-03 2.617339619999999902e-03 1.009327569999999994e-04 6.123315960000000224e+00 6.136983280000000152e-01 -1.243667889999999998e+00 1.005558800000000003e-01
1.250000000000000000e-01 1.485999999999999988e+00 1.899999999999999911e+00 9.230315070000000288e-01 6.748396760000000038e-04 2.349255159999999974e-03 1.336646539999999884e-04 8.701125120000000379e+00 2.186743760000000147e+00 -1.483069629999999917e+00 2.511025539999999778e-01
1.250000000000000000e-01 1.487000000000000099e+00 1.899999999999999911e+00 9.261454319999999907e-01 4.901109360000000361e-04 2.093969499999999949e-03 5.660895430000000196e-05 5.437351529999999933e+00 4.760255170000000091e-01 -1.134335799999999894e+00 7.434892410000000507e-02
1.250000000000000000e-01 1.487999999999999989e+00 1.899999999999999911e+00 9.289133139999999900e-01 4.508369719999999969e-04 1.970627190000000077e-03 5.193138730000000148e-05 5.401818490000000139e+00 5.646063770000000481e-01 -1.121432250000000019e+00 7.841426669999999877e-02
1.250000000000000000e-01 1.489000000000000101e+00 1.899999999999999911e+00 9.319714289999999624e-01 5.529335269999999811e-04 1.770693719999999992e-03 3.528584059999999924e-05 4.520031099999999746e+00 1.079968760000000055e-01 -9.753451300000000046e-01 2.203261839999999874e-02
1.250000000000000000e-01 1.489999999999999991e+00 1.899999999999999911e+00 9.352322229999999736e-01 2.917215260000000066e-04 1.607126410000000050e-03 2.478066280000000034e-05 4.362905320000000309e+00 1.351618569999999964e-01 -9.284409300000000531e-01 2.776236389999999984e-02
1.250000000000000000e-01 1.491000000000000103e+00 1.899999999999999911e+00 9.370106329999999817e-01 1.970514169999999950e-04 1.612471139999999961e-03 2.246888610000000096e-05 5.129013470000000297e+00 4.116501459999999946e-01 -1.067274639999999941e+00 5.445011119999999816e-02
1.250000000000000000e-01 1.491999999999999993e+00 1.899999999999999911e+00 9.391798599999999775e-01 3.088831120000000170e-04 1.503507259999999892e-03 1.941669909999999881e-05 4.560819610000000246e+00 1.839145799999999942e-01 -9.745860739999999689e-01 3.053120310000000115e-02
1.250000000000000000e-01 1.493000000000000105e+00 1.899999999999999911e+00 9.421255849999999876e-01 5.016588209999999588e-04 1.385683979999999954e-03 3.138843340000000261e-05 4.520273119999999700e+00 1.371964459999999997e-01 -9.712415340000000175e-01 2.819514019999999968e-02
1.250000000000000000e-01 1.493999999999999995e+00 1.899999999999999911e+00 9.441474450000000296e-01 1.581666209999999884e-04 1.304127269999999983e-03 1.256954190000000048e-05 4.329612730000000020e+00 9.042731179999999314e-02 -9.327221650000000475e-01 1.731471060000000159e-02
1.250000000000000000e-01 1.495000000000000107e+00 1.899999999999999911e+00 9.460618370000000166e-01 2.824258729999999749e-04 1.245010470000000027e-03 1.942390789999999908e-05 4.463400990000000235e+00 1.383196979999999909e-01 -9.520037409999999589e-01 2.481775619999999904e-02
1.250000000000000000e-01 1.495999999999999996e+00 1.899999999999999911e+00 9.474571370000000048e-01 2.536227919999999849e-04 1.209700580000000036e-03 1.813964950000000035e-05 4.409904939999999662e+00 1.552991880000000047e-01 -9.531580179999999958e-01 2.717723799999999940e-02
1.250000000000000000e-01 1.497000000000000108e+00 1.899999999999999911e+00 9.494177440000000079e-01 1.648592210000000130e-04 1.142837729999999965e-03 9.121689590000000832e-06 4.330244150000000403e+00 1.209730549999999960e-01 -9.397120949999999695e-01 2.297779369999999877e-02
1.250000000000000000e-01 1.497999999999999998e+00 1.899999999999999911e+00 9.498176289999999966e-01 1.162352609999999908e-03 1.106385720000000036e-03 2.233600660000000033e-05 4.403000149999999557e+00 1.378583630000000115e-01 -9.341926000000000396e-01 2.859283950000000157e-02
1.250000000000000000e-01 1.499000000000000110e+00 1.899999999999999911e+00 9.525713449999999582e-01 1.143381269999999960e-04 1.059914930000000095e-03 1.095395679999999964e-05 4.542818500000000093e+00 1.465465669999999887e-01 -9.858641719999999831e-01 2.696107849999999917e-02
1.250000000000000000e-01 1.500000000000000000e+00 1.899999999999999911e+00 9.542424959999999956e-01 1.763620029999999912e-04 9.970374189999999404e-04 1.065942599999999941e-05 4.441265129999999672e+00 1.682981309999999897e-01 -9.588946189999999481e-01 2.949125760000000096e-02


==> anc/Fig11_6.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.459999999999999964e+00 1.899999999999999911e+00 6.028360519999999972e-02 4.733321179999999901e-04 4.445131549999999814e-04 1.106282289999999983e-05 3.401881529999999820e+00 8.827319740000000303e-02 5.260316299999999723e-01 2.771960390000000052e-02
1.250000000000000000e-01 1.461000000000000076e+00 1.899999999999999911e+00 6.168202760000000145e-02 3.339880499999999777e-04 4.715284209999999736e-04 1.036759249999999996e-05 3.424290189999999789e+00 7.717557599999999574e-02 5.611563250000000114e-01 3.020542840000000132e-02
1.250000000000000000e-01 1.461999999999999966e+00 1.899999999999999911e+00 6.466384880000000668e-02 2.610789109999999747e-04 4.822963979999999868e-04 1.060389779999999988e-05 3.494805749999999822e+00 1.319775420000000032e-01 5.397179340000000103e-01 4.152394260000000226e-02
1.250000000000000000e-01 1.463000000000000078e+00 1.899999999999999911e+00 6.692200410000000155e-02 5.577669170000000348e-04 4.753323670000000195e-04 1.767168770000000126e-05 3.333096230000000215e+00 1.116804039999999970e-01 4.743831139999999946e-01 3.984087530000000182e-02
1.250000000000000000e-01 1.463999999999999968e+00 1.899999999999999911e+00 6.950621049999999856e-02 7.655327369999999571e-04 5.457818800000000187e-04 1.781388799999999948e-05 3.339077800000000096e+00 6.831174700000000599e-02 5.142633650000000278e-01 2.304915620000000040e-02
1.250000000000000000e-01 1.465000000000000080e+00 1.899999999999999911e+00 7.341214479999999543e-02 5.118779620000000509e-04 5.729020149999999650e-04 1.264256119999999974e-05 3.472025050000000057e+00 1.481378979999999901e-01 5.213752670000000311e-01 3.414463560000000064e-02
1.250000000000000000e-01 1.465999999999999970e+00 1.899999999999999911e+00 7.686449219999999527e-02 9.007967890000000317e-04 6.494838550000000144e-04 2.089997720000000010e-05 3.427562290000000012e+00 1.703312919999999953e-01 5.281460590000000010e-01 4.326087380000000204e-02
1.250000000000000000e-01 1.467000000000000082e+00 1.899999999999999911e+00 8.067710140000000640e-02 7.864462469999999872e-04 7.063949270000000362e-04 2.535662439999999919e-05 3.552695760000000202e+00 2.508171450000000191e-01 5.826929119999999518e-01 7.363819359999999870e-02
1.250000000000000000e-01 1.467999999999999972e+00 1.899999999999999911e+00 8.372508419999999396e-02 7.861168950000000082e-04 7.416861929999999607e-04 2.211400209999999909e-05 3.431919479999999911e+00 7.825602460000000149e-02 5.261139710000000136e-01 2.156891130000000018e-02
1.250000000000000000e-01 1.469000000000000083e+00 1.899999999999999911e+00 8.833782569999999723e-02 1.281420230000000077e-03 8.580776149999999863e-04 4.063447299999999810e-05 3.885085800000000145e+00 2.705480639999999770e-01 6.797698170000000539e-01 6.644914809999999394e-02
1.250000000000000000e-01 1.469999999999999973e+00 1.899999999999999911e+00 9.240855250000000465e-02 6.413627870000000297e-04 8.943570020000000216e-04 2.792727660000000008e-05 3.383690000000000087e+00 1.295933019999999936e-01 5.166825259999999753e-01 4.964270829999999773e-02
1.250000000000000000e-01 1.471000000000000085e+00 1.899999999999999911e+00 9.834632140000000577e-02 8.735795439999999735e-04 1.005214940000000081e-03 2.918362140000000011e-05 3.881028989999999901e+00 3.933297590000000010e-01 6.675528720000000193e-01 7.353757319999999764e-02
1.250000000000000000e-01 1.471999999999999975e+00 1.899999999999999911e+00 1.014196660000000055e-01 8.939234870000000322e-04 1.049532109999999933e-03 4.351919239999999954e-05 3.975068359999999856e+00 4.623488230000000199e-01 6.586059589999999631e-01 8.942110420000000393e-02
1.250000000000000000e-01 1.473000000000000087e+00 1.899999999999999911e+00 1.101256929999999967e-01 1.430153159999999991e-03 1.170288839999999910e-03 4.760517890000000047e-05 3.520532030000000034e+00 1.839142679999999919e-01 5.679565260000000171e-01 6.104389240000000078e-02
1.250000000000000000e-01 1.473999999999999977e+00 1.899999999999999911e+00 1.130846689999999988e-01 1.241705000000000066e-03 1.320323630000000067e-03 4.551749170000000250e-05 3.790655709999999790e+00 2.225310159999999982e-01 6.935669690000000331e-01 5.398144839999999972e-02
1.250000000000000000e-01 1.475000000000000089e+00 1.899999999999999911e+00 1.226941069999999967e-01 1.371213079999999930e-03 1.718708570000000106e-03 9.092785569999999875e-05 4.416671319999999845e+00 4.367776210000000048e-01 8.491296799999999978e-01 1.005706309999999937e-01
1.250000000000000000e-01 1.475999999999999979e+00 1.899999999999999911e+00 3.200102539999999940e-01 9.939873629999999849e-02 1.022766950000000008e-01 3.832090080000000176e-02 2.395950480000000216e+00 2.299016309999999841e+00 1.097052039999999895e+00 8.737818419999999753e-01
1.250000000000000000e-01 1.477000000000000091e+00 1.899999999999999911e+00 8.656953099999999957e-01 8.018573079999999657e-04 2.819842959999999989e-03 2.344773929999999999e-04 6.286850799999999850e+00 1.327239709999999961e+00 -1.352239820000000092e+00 2.521236350000000126e-01
1.250000000000000000e-01 1.477999999999999980e+00 1.899999999999999911e+00 8.787311399999999662e-01 1.221996689999999995e-03 1.760977200000000010e-03 1.251635140000000002e-04 4.383059989999999573e+00 3.701587800000000206e-01 -8.913933499999999732e-01 8.396073099999999678e-02
1.250000000000000000e-01 1.479000000000000092e+00 1.899999999999999911e+00 8.877268680000000023e-01 1.226135520000000033e-03 1.461742009999999993e-03 1.153918339999999949e-04 4.627150420000000430e+00 5.734925429999999658e-01 -8.837373360000000400e-01 1.458444130000000061e-01
1.250000000000000000e-01 1.479999999999999982e+00 1.899999999999999911e+00 8.947071490000000349e-01 8.978527639999999647e-04 1.252237150000000063e-03 6.471570980000000532e-05 3.984037670000000197e+00 2.084520679999999904e-01 -7.699756279999999675e-01 6.487919170000000513e-02
1.250000000000000000e-01 1.481000000000000094e+00 1.899999999999999911e+00 9.016198560000000528e-01 8.498597719999999604e-04 1.090030980000000066e-03 8.656261290000000089e-05 5.748803020000000430e+00 1.887128509999999926e+00 -9.742557979999999507e-01 2.863011919999999821e-01
1.250000000000000000e-01 1.481999999999999984e+00 1.899999999999999911e+00 9.077976960000000428e-01 5.929482879999999762e-04 9.330770769999999475e-04 3.994920540000000041e-05 4.323458020000000346e+00 5.533774889999999447e-01 -7.587776729999999858e-01 1.089136039999999972e-01
1.250000000000000000e-01 1.483000000000000096e+00 1.899999999999999911e+00 9.122620860000000276e-01 6.359167430000000005e-04 8.389244939999999841e-04 2.974032180000000082e-05 3.889351070000000021e+00 3.849450389999999889e-01 -6.789142769999999549e-01 8.062211349999999499e-02
1.250000000000000000e-01 1.483999999999999986e+00 1.899999999999999911e+00 9.169165660000000440e-01 4.080318549999999958e-04 7.405968649999999541e-04 2.094571789999999934e-05 4.129792000000000129e+00 5.844986850000000178e-01 -6.774453670000000205e-01 9.862576850000000228e-02
1.250000000000000000e-01 1.485000000000000098e+00 1.899999999999999911e+00 9.186885110000000410e-01 6.555642090000000054e-04 7.294524679999999815e-04 2.416893989999999943e-05 3.863748880000000163e+00 2.166865420000000098e-01 -6.623873329999999671e-01 5.627037530000000148e-02
1.250000000000000000e-01 1.485999999999999988e+00 1.899999999999999911e+00 9.240753149999999527e-01 5.924945029999999918e-04 6.426531430000000534e-04 1.720764779999999912e-05 3.519658450000000105e+00 5.199505809999999811e-02 -5.817999299999999652e-01 2.122187440000000008e-02
1.250000000000000000e-01 1.487000000000000099e+00 1.899999999999999911e+00 9.265784360000000053e-01 4.124974890000000023e-04 5.969439399999999915e-04 1.547631790000000051e-05 3.453949049999999854e+00 8.943306289999999881e-02 -5.406037879999999740e-01 3.300856230000000224e-02
1.250000000000000000e-01 1.487999999999999989e+00 1.899999999999999911e+00 9.289870159999999988e-01 3.691190339999999735e-04 5.768516019999999495e-04 1.065290829999999930e-05 3.635113309999999931e+00 1.018989200000000039e-01 -5.961371389999999826e-01 2.413342510000000135e-02
1.250000000000000000e-01 1.489000000000000101e+00 1.899999999999999911e+00 9.327970979999999912e-01 3.087799790000000108e-04 5.109759329999999508e-04 1.024948060000000065e-05 3.407580160000000191e+00 8.278107819999999673e-02 -5.187079199999999890e-01 3.190315280000000087e-02
1.250000000000000000e-01 1.489999999999999991e+00 1.899999999999999911e+00 9.348881610000000508e-01 4.045390969999999756e-04 5.014897060000000342e-04 1.186613339999999981e-05 3.596600350000000113e+00 7.336947689999999411e-02 -5.795900170000000129e-01 1.937178479999999980e-02
1.250000000000000000e-01 1.491000000000000103e+00 1.899999999999999911e+00 9.372402010000000505e-01 3.155669400000000189e-04 4.616973660000000092e-04 6.756992730000000371e-06 3.511844389999999816e+00 1.066697530000000060e-01 -5.365097119999999720e-01 2.710915969999999967e-02
1.250000000000000000e-01 1.491999999999999993e+00 1.899999999999999911e+00 9.391856720000000269e-01 3.257685719999999798e-04 4.491397760000000270e-04 8.998805130000000747e-06 3.412967500000000154e+00 4.932418060000000326e-02 -5.354384869999999630e-01 2.051358920000000141e-02
1.250000000000000000e-01 1.493000000000000105e+00 1.899999999999999911e+00 9.417389689999999813e-01 1.960809350000000109e-04 4.178806390000000255e-04 5.691446290000000253e-06 3.288199450000000024e+00 4.990058210000000022e-02 -4.936214320000000266e-01 1.931936979999999970e-02
1.250000000000000000e-01 1.493999999999999995e+00 1.899999999999999911e+00 9.441275970000000406e-01 3.078568420000000116e-04 3.849645919999999748e-04 6.619190469999999608e-06 3.613193079999999835e+00 1.436084740000000137e-01 -5.458332049999999880e-01 3.050409730000000139e-02
1.250000000000000000e-01 1.495000000000000107e+00 1.899999999999999911e+00 9.455828939999999516e-01 3.649289020000000142e-04 3.797169799999999817e-04 6.254418109999999620e-06 3.390979039999999944e+00 4.145469999999999711e-02 -5.201900280000000265e-01 1.347293230000000050e-02
1.250000000000000000e-01 1.495999999999999996e+00 1.899999999999999911e+00 9.480447480000000482e-01 2.776715749999999843e-04 3.480044299999999731e-04 4.911569840000000406e-06 3.310251130000000153e+00 2.384081949999999894e-02 -4.918180489999999794e-01 9.146429470000000048e-03
1.250000000000000000e-01 1.497000000000000108e+00 1.899999999999999911e+00 9.461283480000000079e-01 7.920391940000000080e-04 3.484133169999999798e-04 6.325636520000000389e-06 3.466023359999999887e+00 5.691080090000000258e-02 -5.225326799999999716e-01 1.932234589999999932e-02
1.250000000000000000e-01 1.497999999999999998e+00 1.899999999999999911e+00 9.514154489999999686e-01 1.694803449999999871e-04 3.182423559999999802e-04 5.435328109999999980e-06 3.425398729999999947e+00 1.069249719999999931e-01 -5.174369060000000298e-01 2.748179720000000145e-02
1.250000000000000000e-01 1.499000000000000110e+00 1.899999999999999911e+00 9.529474589999999967e-01 2.650272760000000173e-04 3.025095349999999900e-04 6.200238000000000148e-06 3.419296890000000033e+00 1.007159319999999941e-01 -5.107031180000000115e-01 2.811712040000000079e-02
1.250000000000000000e-01 1.500000000000000000e+00 1.899999999999999911e+00 9.512592819999999838e-01 8.169240810000000155e-04 2.995800759999999959e-04 3.460613899999999976e-06 3.443783020000000139e+00 6.953541030000000289e-02 -5.085372489999999690e-01 1.912645119999999838e-02


==> anc/Fig11_8.txt <==
#1.aT #2.mu #3.mq #21.BDens(mean) #22.BDens(err) #23.k2(mean) #24.k2(err) #31.binder(mean) #32.binder(err) #33.skew(mean) #34.skew(err)
1.250000000000000000e-01 1.459999999999999964e+00 1.899999999999999911e+00 6.058406260000000210e-02 4.521670930000000173e-04 1.917387020000000135e-04 7.358380929999999785e-06 3.423878189999999933e+00 1.932399549999999910e-01 4.099626960000000153e-01 6.241517340000000275e-02
1.250000000000000000e-01 1.461000000000000076e+00 1.899999999999999911e+00 6.344965580000000438e-02 6.138627039999999639e-04 1.896408000000000089e-04 5.165694869999999755e-06 3.111792349999999985e+00 1.496462490000000090e-01 2.415086840000000012e-01 4.739490749999999974e-02
1.250000000000000000e-01 1.461999999999999966e+00 1.899999999999999911e+00 6.443729980000000024e-02 4.184048809999999907e-04 2.004820229999999988e-04 8.568098029999999174e-06 3.222152439999999896e+00 8.455126690000000500e-02 3.733305120000000032e-01 3.789284550000000112e-02
1.250000000000000000e-01 1.463000000000000078e+00 1.899999999999999911e+00 6.772604890000000211e-02 4.908981110000000189e-04 2.158676639999999880e-04 5.577456119999999606e-06 3.098507419999999790e+00 1.067768600000000012e-01 2.716204500000000133e-01 4.698689340000000020e-02
1.250000000000000000e-01 1.463999999999999968e+00 1.899999999999999911e+00 6.978741330000000354e-02 3.686317249999999913e-04 2.129423590000000107e-04 7.284588359999999805e-06 3.076099450000000068e+00 8.298555950000000014e-02 2.934295219999999982e-01 4.179060729999999751e-02
1.250000000000000000e-01 1.465000000000000080e+00 1.899999999999999911e+00 7.255609050000000337e-02 5.725911900000000068e-04 2.597825489999999889e-04 1.028478669999999980e-05 3.151899199999999901e+00 8.038198380000000087e-02 3.887435750000000079e-01 4.034144499999999661e-02
1.250000000000000000e-01 1.465999999999999970e+00 1.899999999999999911e+00 7.584332059999999986e-02 4.328620540000000048e-04 2.662301770000000014e-04 1.117592459999999946e-05 3.333625039999999817e+00 1.270021520000000070e-01 4.551759859999999769e-01 3.991487679999999871e-02
1.250000000000000000e-01 1.467000000000000082e+00 1.899999999999999911e+00 7.931605599999999590e-02 5.883161800000000089e-04 2.966129690000000028e-04 5.925031310000000309e-06 3.217666449999999845e+00 1.153126069999999975e-01 3.118264159999999952e-01 4.736844739999999943e-02
1.250000000000000000e-01 1.467999999999999972e+00 1.899999999999999911e+00 8.313326000000000049e-02 5.051565509999999528e-04 2.848683000000000183e-04 1.282818189999999941e-05 3.167943800000000198e+00 1.138520880000000041e-01 2.624415170000000130e-01 6.285312939999999904e-02
1.250000000000000000e-01 1.469000000000000083e+00 1.899999999999999911e+00 8.859106490000000222e-02 1.142401959999999987e-03 3.725492550000000249e-04 2.367775689999999963e-05 3.850482239999999834e+00 2.910239809999999872e-01 5.334004129999999622e-01 6.294544489999999437e-02
1.250000000000000000e-01 1.469999999999999973e+00 1.899999999999999911e+00 9.204389000000000320e-02 6.207135760000000342e-04 3.896365609999999889e-04 1.673988609999999872e-05 3.710134660000000029e+00 5.121367039999999982e-01 4.904043189999999774e-01 1.248525219999999936e-01
1.250000000000000000e-01 1.471000000000000085e+00 1.899999999999999911e+00 9.661788370000000403e-02 1.357736650000000017e-03 4.538873220000000006e-04 2.113717869999999922e-05 3.495328259999999965e+00 3.271318189999999904e-01 4.462780960000000130e-01 7.267204509999999895e-02
1.250000000000000000e-01 1.471999999999999975e+00 1.899999999999999911e+00 1.025293240000000050e-01 1.132181419999999956e-03 4.573818080000000008e-04 1.909556839999999948e-05 3.401465609999999806e+00 1.724172919999999998e-01 4.249516059999999817e-01 5.573425939999999967e-02
1.250000000000000000e-01 1.473000000000000087e+00 1.899999999999999911e+00 1.083961299999999933e-01 1.609431639999999971e-03 8.142340670000000006e-04 3.489914769999999844e-04 5.619614150000000308e+01 5.278571060000000159e+01 4.717534149999999649e+00 4.278659639999999875e+00
1.250000000000000000e-01 1.473999999999999977e+00 1.899999999999999911e+00 1.130889999999999951e-01 1.420123489999999909e-03 5.686949190000000279e-04 1.983810499999999935e-05 3.401062099999999866e+00 2.235990130000000131e-01 4.602033810000000225e-01 9.908657129999999535e-02
1.250000000000000000e-01 1.475000000000000089e+00 1.899999999999999911e+00 1.203523070000000056e-01 1.477024589999999986e-03 6.595308520000000337e-04 2.764986919999999941e-05 3.429499059999999933e+00 3.124960809999999811e-01 4.563754520000000148e-01 1.059385090000000001e-01
1.250000000000000000e-01 1.475999999999999979e+00 1.899999999999999911e+00 8.577806650000000532e-01 1.986323470000000199e-03 1.234604550000000011e-03 1.107393219999999989e-04 3.759966190000000097e+00 5.369868429999999915e-01 -7.258575029999999595e-01 1.471656530000000074e-01
1.250000000000000000e-01 1.477000000000000091e+00 1.899999999999999911e+00 8.697855749999999775e-01 1.535721400000000011e-03 9.221265779999999676e-04 9.558872300000000478e-05 3.642053970000000085e+00 1.678002759999999982e-01 -6.668833450000000163e-01 9.274616410000000033e-02
1.250000000000000000e-01 1.477999999999999980e+00 1.899999999999999911e+00 8.791877030000000426e-01 1.092937200000000057e-03 8.675342459999999846e-04 7.459417990000000523e-05 5.314977530000000172e+00 4.817661699999999936e-01 -1.059511789999999953e+00 1.429632929999999913e-01
1.250000000000000000e-01 1.479000000000000092e+00 1.899999999999999911e+00 8.882306570000000345e-01 8.103296480000000534e-04 5.931887300000000373e-04 3.632158169999999723e-05 3.776678420000000092e+00 3.383942429999999835e-01 -5.616894519999999780e-01 8.457404690000000502e-02
1.250000000000000000e-01 1.481000000000000094e+00 1.899999999999999911e+00 9.020882759999999667e-01 8.570633810000000260e-04 4.351703570000000059e-04 1.238978960000000076e-05 3.452263340000000014e+00 1.541449480000000039e-01 -4.823721859999999806e-01 4.940375250000000190e-02
1.250000000000000000e-01 1.481999999999999984e+00 1.899999999999999911e+00 9.062363719999999567e-01 5.897899419999999907e-04 3.971152300000000248e-04 2.099961849999999858e-05 3.262575529999999890e+00 1.057767859999999976e-01 -4.176196739999999963e-01 5.717500290000000068e-02
1.250000000000000000e-01 1.483000000000000096e+00 1.899999999999999911e+00 9.113450640000000380e-01 9.228475179999999587e-04 3.622780289999999958e-04 1.944927069999999945e-05 3.388480899999999796e+00 1.544100370000000000e-01 -4.392179970000000266e-01 3.782894669999999765e-02
1.250000000000000000e-01 1.483999999999999986e+00 1.899999999999999911e+00 9.152848449999999580e-01 7.843277850000000351e-04 3.338501650000000017e-04 1.453076469999999929e-05 3.262032140000000080e+00 8.244271690000000430e-02 -4.099466629999999889e-01 3.330382879999999740e-02
1.250000000000000000e-01 1.485000000000000098e+00 1.899999999999999911e+00 9.195563450000000527e-01 5.793895950000000402e-04 2.959192239999999829e-04 1.261864239999999941e-05 3.319762780000000024e+00 1.034215589999999962e-01 -4.086650740000000170e-01 3.673570679999999672e-02
1.250000000000000000e-01 1.485999999999999988e+00 1.899999999999999911e+00 9.227120159999999682e-01 3.794716749999999992e-04 2.770188690000000204e-04 7.820097540000000704e-06 3.084295979999999826e+00 4.210256350000000231e-02 -3.224661320000000164e-01 2.931758760000000019e-02
1.250000000000000000e-01 1.487000000000000099e+00 1.899999999999999911e+00 9.257917810000000358e-01 4.150076699999999852e-04 2.572349299999999810e-04 6.739074069999999735e-06 3.199549880000000179e+00 1.098386030000000069e-01 -3.463007699999999800e-01 3.377770000000000078e-02
1.250000000000000000e-01 1.487999999999999989e+00 1.899999999999999911e+00 9.286123809999999867e-01 2.963144339999999963e-04 2.441691319999999871e-04 5.764033680000000411e-06 3.249196959999999912e+00 9.379700900000000063e-02 -3.674168170000000067e-01 3.626093080000000052e-02
1.250000000000000000e-01 1.489000000000000101e+00 1.899999999999999911e+00 9.315031929999999516e-01 3.481809739999999743e-04 2.189424580000000049e-04 4.580372569999999614e-06 3.187573979999999807e+00 2.979542469999999985e-02 -3.405345619999999851e-01 1.940388289999999891e-02
1.250000000000000000e-01 1.489999999999999991e+00 1.899999999999999911e+00 9.353887770000000046e-01 2.863945709999999776e-04 2.056216140000000016e-04 3.108666860000000047e-06 3.296589570000000080e+00 1.028290639999999978e-01 -3.938036959999999809e-01 3.229582839999999705e-02
1.250000000000000000e-01 1.491000000000000103e+00 1.899999999999999911e+00 9.374048099999999772e-01 3.956629989999999866e-04 1.904039629999999871e-04 5.120015319999999776e-06 3.175398529999999830e+00 3.356727780000000327e-02 -3.261585160000000094e-01 1.820507570000000006e-02
1.250000000000000000e-01 1.491999999999999993e+00 1.899999999999999911e+00 9.371053539999999460e-01 4.163470830000000106e-04 1.992819040000000114e-04 6.279396380000000388e-06 3.358299609999999991e+00 8.245927429999999614e-02 -4.129469219999999940e-01 3.630746509999999844e-02
1.250000000000000000e-01 1.493000000000000105e+00 1.899999999999999911e+00 9.421601330000000107e-01 2.663765590000000149e-04 1.718530279999999925e-04 3.862374630000000154e-06 3.238945549999999951e+00 5.620877009999999951e-02 -3.643665150000000019e-01 2.012220580000000092e-02
1.250000000000000000e-01 1.493999999999999995e+00 1.899999999999999911e+00 9.425895109999999910e-01 4.088708090000000000e-04 1.707035009999999990e-04 3.891380910000000126e-06 3.209451549999999820e+00 6.417481619999999831e-02 -3.565630779999999778e-01 2.666366959999999856e-02
1.250000000000000000e-01 1.495000000000000107e+00 1.899999999999999911e+00 9.460179789999999533e-01 3.088412389999999866e-04 1.530196219999999877e-04 3.346664769999999971e-06 3.168213610000000013e+00 5.460916650000000039e-02 -3.216346390000000000e-01 2.163513430000000085e-02
1.250000000000000000e-01 1.495999999999999996e+00 1.899999999999999911e+00 9.480327649999999995e-01 1.959837399999999946e-04 1.447575670000000078e-04 1.565555139999999997e-06 3.058568249999999988e+00 2.231528500000000068e-02 -2.939094769999999746e-01 1.295784149999999919e-02
1.250000000000000000e-01 1.497000000000000108e+00 1.899999999999999911e+00 9.493611619999999807e-01 2.699619830000000152e-04 1.424767690000000131e-04 2.373879849999999799e-06 3.143520489999999779e+00 3.986581069999999699e-02 -3.275016150000000237e-01 1.673237039999999828e-02
1.250000000000000000e-01 1.497999999999999998e+00 1.899999999999999911e+00 9.513302030000000409e-01 1.613408969999999905e-04 1.355168600000000007e-04 2.061241509999999866e-06 3.250714059999999961e+00 7.307919499999999957e-02 -3.542776260000000121e-01 2.239957160000000114e-02
1.250000000000000000e-01 1.499000000000000110e+00 1.899999999999999911e+00 9.528085280000000434e-01 1.699495460000000091e-04 1.291788029999999920e-04 2.165059240000000194e-06 3.130578789999999945e+00 2.239676670000000092e-02 -3.329951950000000216e-01 1.240083720000000056e-02
1.250000000000000000e-01 1.500000000000000000e+00 1.899999999999999911e+00 9.542930579999999718e-01 2.498564630000000078e-04 1.237419019999999939e-04 2.336956939999999895e-06 3.160871139999999802e+00 3.579126070000000076e-02 -3.368062649999999936e-01 1.538210349999999914e-02


==> anc/Fig11_muc.txt <==
1.300000000000000044e+00 1.292000000000000037e+00 1.290999999999999925e+00 1.288999999999999924e+00 1.286999999999999922e+00
1.344999999999999973e+00 1.340999999999999970e+00 1.340000000000000080e+00 1.340000000000000080e+00 1.336999999999999966e+00
1.391999999999999904e+00 1.387000000000000011e+00 1.387000000000000011e+00 1.387000000000000011e+00 1.383999999999999897e+00
1.435999999999999943e+00 1.433999999999999941e+00 1.431999999999999940e+00 1.429999999999999938e+00 1.429999999999999938e+00
1.477000000000000091e+00 1.475999999999999979e+00 1.475999999999999979e+00 1.473999999999999977e+00 1.473000000000000087e+00
1.516000000000000014e+00 1.516999999999999904e+00 1.516000000000000014e+00 1.514999999999999902e+00 1.514999999999999902e+00


==> anc/Fig11_mucerr.txt <==
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03


==> anc/Fig12_left_muc.txt <==
1.300000000000000044e+00 1.292000000000000037e+00 1.290999999999999925e+00 1.288999999999999924e+00 1.286999999999999922e+00
1.344999999999999973e+00 1.340999999999999970e+00 1.340000000000000080e+00 1.340000000000000080e+00 1.336999999999999966e+00
1.391999999999999904e+00 1.387000000000000011e+00 1.387000000000000011e+00 1.387000000000000011e+00 1.383999999999999897e+00
1.435999999999999943e+00 1.433999999999999941e+00 1.431999999999999940e+00 1.429999999999999938e+00 1.429999999999999938e+00
1.477000000000000091e+00 1.475999999999999979e+00 1.475999999999999979e+00 1.473999999999999977e+00 1.473000000000000087e+00
1.516000000000000014e+00 1.516999999999999904e+00 1.516000000000000014e+00 1.514999999999999902e+00 1.514999999999999902e+00


==> anc/Fig12_left_mucerr.txt <==
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03
1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03 1.000000000000000021e-03


==> anc/Fig12_right.txt <==
mq muc mucerr
0.0 0.42 0.01
0.1 0.47 0.01
0.2 0.52 0.01
0.3 0.57 0.01
0.4 0.62 0.01
0.5 0.68 0.01
0.6 0.74 0.01
0.7 0.8 0.01
0.8 0.87 0.01
0.9 0.94 0.01
1.0 1.01 0.01
1.1 1.07 0.01
1.2 1.13 0.01
1.3 1.19 0.01
1.4 1.24 0.01
1.5 1.292 0.001
1.6 1.341 0.001
1.7 1.388 0.001
1.8 1.433 0.001
1.9 1.476 0.001
2.0 1.517 0.001
2.5 1.7 0.01
3.0 1.86 0.01
3.5 1.99 0.01


==> anc/Fig13_a_.beta_0.1_mq_0.10.txt <==
#bar_mu density(4x4x4x4) error density(6x6x6x4) error density(8x8x8x4) error
1.2000   1.009900e-03 2.70895053000000e-04   9.129325e-04 2.08141675000000e-04   7.968293e-04 1.12481788000000e-04
1.2300   7.452553e-04 3.28640577000000e-04   7.986135e-04 1.67823822000000e-04   1.158871e-03 1.29704516000000e-04
1.2600   1.067862e-03 6.18256075000000e-04   8.474684e-04 2.04009804000000e-04   1.209587e-03 1.86590529000000e-04
1.2900   1.578030e-03 5.71854927000000e-04   8.842946e-04 1.59199157000000e-04   1.144530e-03 1.95948327000000e-04
1.3200   1.263436e-03 4.13406410000000e-04   1.918477e-03 3.07719857000000e-04   1.553527e-03 2.39777336000000e-04
1.3500   2.922241e-03 1.36964810000000e-03   1.880999e-03 5.62715739000000e-04   1.512774e-03 1.85889263000000e-04
1.3800   2.023823e-03 6.59218842000000e-04   2.322574e-03 6.90802795000000e-04   1.936834e-03 6.40507458000000e-04
1.4100   4.396818e-03 8.22752214000000e-04   2.431023e-03 7.52028154000000e-04   1.934415e-03 4.15101073000000e-04
1.4400   2.319004e-03 7.52633631000000e-04   3.334929e-03 1.27515157000000e-03   2.427935e-03 4.06320699000000e-04
1.4700   3.343800e-03 1.63709266000000e-03   3.490577e-03 8.33304040000000e-04   3.047175e-03 8.38497627000000e-04
1.5000   3.937893e-03 1.25001560000000e-03   3.769028e-03 1.40022032000000e-03   4.134418e-03 9.39428437000000e-04
1.5300   3.908720e-03 1.48653517000000e-03   4.758071e-03 1.15887918000000e-03   3.546171e-03 7.72288899000000e-04
1.5600   4.940530e-03 1.50795862000000e-03   3.485709e-03 7.21802080000000e-04   4.543093e-03 1.07013622000000e-03
1.5900   1.976784e-03 9.72750311000000e-04   6.302671e-03 1.39127252000000e-03   4.521038e-03 1.23606310000000e-03
1.6200   7.071172e-03 3.76076786000000e-03   6.420766e-03 1.76531726000000e-03   3.425699e-03 1.75546535000000e-03
1.6500   7.732786e-03 2.41275739000000e-03   4.353757e-03 1.34210682000000e-03   6.511203e-03 6.90592906000000e-04
1.6800   6.446185e-03 2.38821665000000e-03   8.605064e-03 2.05453518000000e-03   8.393513e-03 1.52881290000000e-03
1.7100   1.502762e-02 5.20235822000000e-03   6.999483e-03 5.37415546000000e-03   4.406715e-03 1.25969852000000e-03
1.7400   4.751467e-02 2.75200332000000e-02   8.705326e-01 8.25141626000000e-03   6.694055e-03 2.02570337000000e-03
1.7700   1.459107e-02 6.10468914000000e-03   8.461231e-01 6.45902470000000e-02   9.012801e-01 1.10223152000000e-02
1.8000   9.287575e-01 2.65708996000000e-03   9.282361e-01 1.16629870000000e-02   9.083706e-01 7.09678211000000e-03
1.8300   9.383235e-01 1.50482512000000e-03   9.756831e-01 7.71802766000000e-02   9.234848e-01 1.84577013000000e-02
1.8600   9.454314e-01 1.89389278000000e-03   9.531629e-01 2.02786972000000e-02   9.380748e-01 3.48434673000000e-02
1.8900   9.520573e-01 1.12620822000000e-03   9.417719e-01 2.80569580000000e-03   9.072566e-01 3.17177451000000e-02
1.9200   9.577835e-01 8.56242529000000e-04   9.588560e-01 1.72419119000000e-03   9.499024e-01 1.19715419000000e-02
1.9500   9.629471e-01 4.92498200000000e-04   9.686514e-01 4.19708842000000e-03   9.473837e-01 1.27716842000000e+00
1.9800   9.665171e-01 8.78372258000000e-04   9.662831e-01 1.84480105000000e-03   8.559698e-01 9.40561315000000e-01
2.0100   9.698323e-01 7.74359749000000e-04   9.738606e-01 9.91650346000000e-04   1.012475e+00 1.94649214000000e-01
2.0400   9.730965e-01 5.82257079000000e-04   9.747766e-01 6.55243598000000e-04   9.450158e-01 1.55260158000000e-02
2.0700   9.771670e-01 6.49148045000000e-04   9.787108e-01 5.61920220000000e-04   9.767590e-01 6.11705406000000e-03
2.1000   9.793128e-01 4.05917402000000e-04   9.812900e-01 4.88211475000000e-04   9.814792e-01 4.01559436000000e-03
2.1300   9.814452e-01 3.85201064000000e-04   9.825779e-01 3.43113799000000e-04   9.840043e-01 4.71346904000000e-03
2.1600   9.837532e-01 3.62119496000000e-04   9.841553e-01 2.74097977000000e-04   9.847840e-01 7.94670283000000e-04
2.1900   9.854752e-01 6.14254389000000e-04   9.864246e-01 2.93319436000000e-04   9.874512e-01 5.29115069000000e-04
2.2200   9.869810e-01 2.85330075000000e-04   9.881944e-01 1.33414393000000e-04   9.883819e-01 6.24265344000000e-04
2.2500   9.889625e-01 4.41013447000000e-04   9.895231e-01 1.82481379000000e-04   9.891417e-01 1.34528579000000e-04
2.2800   9.899398e-01 2.18920266000000e-04   9.906661e-01 1.03396141000000e-04   9.902842e-01 1.84746523000000e-04
2.3100   9.907928e-01 3.05749935000000e-04   9.916868e-01 2.09223292000000e-04   9.914945e-01 1.42074685000000e-04
2.3400   9.917981e-01 3.17567253000000e-04   9.926263e-01 1.87546678000000e-04   9.925052e-01 1.86961900000000e-04
2.3700   9.928600e-01 2.82834374000000e-04   9.935739e-01 1.73637777000000e-04   9.935805e-01 1.54038557000000e-04
2.4000   9.934736e-01 3.12665837000000e-04   9.941958e-01 9.54591945000000e-05   9.941506e-01 7.58208531000000e-05
2.4300   9.941806e-01 3.56124627000000e-04   9.948808e-01 1.10474617000000e-04   9.949232e-01 8.72413593000000e-05
2.4600   9.948172e-01 2.21803516000000e-04   9.952468e-01 8.68893928000000e-05   9.954633e-01 9.76629384000000e-05
2.4900   9.952183e-01 2.10586921000000e-04   9.957096e-01 9.90176652000000e-05   9.958051e-01 9.56103118000000e-05
2.5200   9.957892e-01 2.25349301000000e-04   9.961655e-01 1.10716529000000e-04   9.963778e-01 6.31836549000000e-05
2.5500   9.962465e-01 2.01719396000000e-04   9.968257e-01 7.42075627000000e-05   9.967185e-01 6.18701509000000e-05
2.5800   9.970181e-01 1.90782846000000e-04   9.970350e-01 1.07067719000000e-04   9.970949e-01 7.01708232000000e-05
2.6100   9.969857e-01 1.43157065000000e-04   9.974894e-01 9.24770097000000e-05   9.974566e-01 5.32186296000000e-05
2.6400   9.975087e-01 1.01460090000000e-04   9.977045e-01 4.97724266000000e-05   9.977711e-01 6.07887013000000e-05
2.6700   9.979224e-01 1.05043831000000e-04   9.980297e-01 7.79882748000000e-05   9.979997e-01 3.64171638000000e-05
2.7000   9.981884e-01 7.34845862000000e-05   9.982449e-01 9.11316278000000e-05   9.982019e-01 3.56607551000000e-05
2.7300   9.980855e-01 1.63978303000000e-04   9.983876e-01 9.00655295000000e-05   9.983763e-01 5.78025540000000e-05
2.7600   9.982373e-01 9.75099902000000e-05   9.986570e-01 5.02541284000000e-05   9.985726e-01 2.92295774000000e-05
2.7900   9.986765e-01 1.00140853000000e-04   9.987103e-01 4.97828565000000e-05   9.986986e-01 6.05428331000000e-05
2.8200   9.988243e-01 8.08750236000000e-05   9.989511e-01 4.69631377000000e-05   9.988610e-01 3.47677077000000e-05
2.8500   9.990160e-01 8.28793345000000e-05   9.990538e-01 7.43407660000000e-05   9.990386e-01 3.52461921000000e-05
2.8800   9.989957e-01 6.91352008000000e-05   9.990341e-01 6.31632380000000e-05   9.991638e-01 3.26584949000000e-05
2.9100   9.991102e-01 7.88613683000000e-05   9.992491e-01 4.34115344000000e-05   9.992772e-01 1.91237935000000e-05
2.9400   9.992528e-01 8.60286550000000e-05   9.992883e-01 5.51540671000000e-05   9.993463e-01 2.54581654000000e-05
2.9700   9.991869e-01 9.24648362000000e-05   9.993779e-01 3.25808846000000e-05   9.994031e-01 3.60631398000000e-05
3.0000   9.993368e-01 7.57262014000000e-05   9.994718e-01 2.56741715000000e-05   9.995079e-01 2.12953137000000e-05


==> anc/Fig13_b_.beta_0.1_mq_1.00.txt <==
#bar_mu density(4x4x4x4) error density(6x6x6x4) error density(8x8x8x4) error
1.8000   6.134762e-03 5.93024978000000e-03   3.833571e-03 3.80348661000000e-03   1.126484e-03 1.02650807000000e-03
1.8300   5.688395e-03 5.68839549000000e-03   4.849606e-03 4.24306586000000e-03   3.906609e-03 3.53032742000000e-03
1.8600   7.623795e-03 7.39285722000000e-03   6.927135e-03 6.57921836000000e-03  -4.537809e-04 4.64860718000000e-04
1.8900   4.936183e-03 4.93618315000000e-03   7.896549e-03 7.03788263000000e-03   1.850367e-03 1.43058493000000e-03
1.9200   7.595873e-03 7.59587312000000e-03   8.501445e-03 7.44981215000000e-03   6.411194e-04 1.05804179000000e-03
1.9500   1.194913e-02 9.66292719000000e-03   1.202530e-02 9.79160463000000e-03  -1.540810e-03 2.85219805000000e-03
1.9800   1.902564e-02 1.59325246000000e-02   1.193044e-02 1.01288319000000e-02   5.109004e-03 3.11253621000000e-03
2.0100   1.142084e-02 1.04677705000000e-02   1.363043e-02 1.13796805000000e-02   4.099008e-03 2.49302260000000e-03
2.0400   1.627748e-02 1.54436406000000e-02   1.228526e-02 8.80770699000000e-03   7.142641e-03 4.45382655000000e-03
2.0700   1.903292e-02 1.75715156000000e-02   1.674227e-02 1.21101801000000e-02   4.495925e-03 2.68792965000000e-03
2.1000   1.442094e-02 1.25213164000000e-02   1.334318e-02 8.59354000000000e-03   7.739023e-03 4.76202513000000e-03
2.1300   2.554378e-02 1.93537645000000e-02   1.741071e-02 1.21434026000000e-02   1.178699e-02 6.76235662000000e-03
2.1600   3.299120e-02 2.16833975000000e-02   1.476047e-02 8.17852013000000e-03   9.340943e-03 4.91905261000000e-03
2.1900   3.602669e-02 2.15837729000000e-02   3.107718e-02 2.10172292000000e-02   1.978246e-02 1.06786341000000e-02
2.2200   2.828652e-02 2.39261453000000e-02   3.333634e-02 2.07941855000000e-02   1.668164e-02 6.72876626000000e-03
2.2500   3.849759e-02 2.55023855000000e-02   3.223413e-02 2.16103431000000e-02   8.229181e-03 6.57346572000000e-03
2.2800   5.375327e-02 3.15880159000000e-02   2.983487e-02 1.56828041000000e-02   2.916721e-02 1.27632390000000e-02
2.3100   6.290462e-02 2.96287723000000e-02   1.564262e-02 1.13682795000000e-02   3.181498e-02 1.09746441000000e-02
2.3400   5.417326e-02 2.61216772000000e-02   5.319653e-02 2.55799581000000e-02   2.183566e-02 1.16497218000000e-02
2.3700   7.606226e-02 4.19581401000000e-02   7.104255e-02 4.13221892000000e-02   3.302448e-02 1.12136118000000e-02
2.4000   8.799871e-02 4.45713022000000e-02   7.424816e-02 3.84516937000000e-02   4.445416e-02 3.01566439000000e-02
2.4300   1.201030e-01 4.98419115000000e-02   8.627939e-02 9.53061772000000e-02   5.387156e-02 2.14783306000000e-02
2.4600   9.262220e-02 5.34772949000000e-02   1.068754e-01 3.60169033000000e-02   7.171199e-02 2.78520404000000e-02
2.4900   1.210455e-01 5.55127845000000e-02   1.241487e-01 5.65940969000000e-02   7.827143e-02 5.95626279000000e-02
2.5200   1.020419e-01 5.32595543000000e-02   1.886437e-01 1.11104314000000e-01   8.593521e-02 4.60046062000000e-02
2.5500   1.352741e-01 4.39811394000000e-02   8.349963e-02 1.73351869000000e-02   1.068839e-01 5.70618823000000e-02
2.5800   1.393794e-01 6.70993581000000e-02   1.320688e-01 3.90019025000000e-02   8.185855e-02 5.58415116000000e-01
2.6100   2.027497e-01 7.69728569000000e-02   1.624713e-01 7.53492835000000e-02   5.339341e-02 4.29669068000000e-02
2.6400   1.954160e-01 5.89696350000000e-02   1.641690e-01 7.49730896000000e-02   2.268065e-01 8.08327326000000e-02
2.6700   2.022054e-01 4.70252661000000e-02   2.996934e-01 1.68907661000000e-01   1.951929e-01 2.89434770000000e-01
2.7000   2.423124e-01 7.23654681000000e-02   2.328129e-01 7.48076880000000e-02   2.431752e-01 1.37095003000000e-01
2.7300   2.325028e-01 7.64118485000000e-02   3.821413e-01 1.56430372000000e-01   2.712924e-01 1.56925285000000e-01
2.7600   2.883020e-01 6.93025692000000e-02   2.277181e-01 1.12031539000000e-01   4.854214e-01 2.89064095000000e-01
2.7900   2.581818e-01 7.93272155000000e-02   3.539856e-01 1.14265581000000e-01   7.293941e-01 2.64156363000000e+00
2.8200   3.842789e-01 1.14407887000000e-01   4.039826e-01 1.47380278000000e-01   5.221564e-01 2.22874974000000e-01
2.8500   3.541094e-01 1.32965745000000e-01   2.516527e-01 5.46189537000000e-02   4.888758e-01 2.54019657000000e-01
2.8800   4.256701e-01 1.01933139000000e-01   4.012188e-01 1.30755963000000e-01   6.501857e-01 2.77360277000000e-01
2.9100   4.493838e-01 1.09770940000000e-01   4.583324e-01 2.21029136000000e-01   4.063526e-01 1.64021071000000e-01
2.9400   4.026692e-01 7.49647012000000e-02   5.325182e-01 1.20238717000000e-01   5.841510e-01 3.54367874000000e-01
2.9700   6.284283e-01 1.02690027000000e-01   8.622656e-01 2.55318558000000e-01   7.093985e-01 1.36003918000000e-01
3.0000   5.178135e-01 1.19545018000000e-01   6.607063e-01 1.29710625000000e-01   1.055237e+00 4.32474144000000e+00
3.0300   5.716601e-01 1.49844884000000e-01   6.743859e-01 1.59521544000000e-01   7.350257e-01 1.68243951000000e-01


==> anc/Fig13_c_.beta_1.0_mq_0.10.txt <==
#bar_mu density(4x4x4x4) error density(6x6x6x4) error density(8x8x8x4) error
1.2000   1.807158e-03 7.54211049000000e-04   5.399177e-04 7.14150385000000e-04   1.426826e-03 3.95740315000000e-04
1.2300  -1.636178e-03 2.47423328000000e-03   1.432505e-03 3.94659104000000e-04   5.209701e-03 3.06252291000000e-03
1.2600   4.947076e-04 3.58577205000000e-04   1.214425e-03 4.99693294000000e-04  -6.424896e-06 1.62534263000000e-03
1.2900   9.428046e-04 3.10981573000000e-04   2.472468e-03 6.32954930000000e-04  -3.779461e-02 3.87776811000000e-01
1.3200   8.157981e-04 7.99611077000000e-04   2.129018e-03 8.53077322000000e-04   2.692200e-03 6.75938066000000e-04
1.3500   2.608332e-03 1.23903979000000e-03   2.328715e-04 1.14807225000000e-03   1.815012e-03 5.72471014000000e-04
1.3800   4.098531e-03 1.26603016000000e-03   1.701799e-03 1.41739672000000e-03   2.074152e-03 2.93929653000000e-04
1.4100   3.320062e-03 1.60546623000000e-03   2.767808e-03 9.56380890000000e-04   3.386401e-03 8.15169166000000e-04
1.4400   5.991049e-03 2.09051575000000e-03   2.017690e-03 8.46176789000000e-04   3.982890e-02 9.17984665000000e-02
1.4700   6.607690e-03 2.00529445000000e-03   2.970373e-03 6.75145586000000e-04   5.823630e-03 7.21274989000000e-03
1.5000   5.548413e-03 2.07895982000000e-03   4.683914e-03 1.84848961000000e-03   4.528618e-03 1.14705783000000e-03
1.5300   3.749750e-03 1.62557122000000e-03   3.900676e-03 9.72419979000000e-04   3.089563e-03 2.72037841000000e-03
1.5600   1.215790e-02 5.56079327000000e-03   5.724972e-03 1.76572398000000e-03   2.337506e-03 3.06716920000000e-03
1.5900   2.833579e-03 1.47955833000000e-03   6.269985e-03 1.24022218000000e-03   6.677900e-03 2.99342117000000e-03
1.6200   7.814882e-03 3.34548218000000e-03   7.920303e-03 1.88641812000000e-03   7.192727e-03 2.57746414000000e-03
1.6500   9.134165e-03 3.15733970000000e-03   3.777971e-03 1.15049824000000e-03   2.598612e-03 5.61149833000000e-03
1.6800   8.162589e-03 4.19941411000000e-03   4.719280e-03 1.64377229000000e-03   7.780175e-03 2.48589727000000e-03
1.7100   8.526834e-03 2.69682071000000e-03   9.800039e-03 2.22970153000000e-03   4.394037e-03 7.01238358000000e-03
1.7400   2.128274e-02 9.54516317000000e-03   2.038545e-03 1.15220017000000e-02   1.292681e-02 1.14019712000000e-02
1.7700   2.668668e-02 5.71081797000000e-03   1.477685e-02 4.39427643000000e-03   2.485471e-02 1.63801943000000e-02
1.8000   2.571319e-02 7.02743250000000e-03   2.233453e-02 6.77311428000000e-03   2.108511e-02 5.37961436000000e-03
1.8300   2.417884e-02 6.37586469000000e-03   1.882283e-02 4.36790044000000e-03   3.161664e-02 1.71217948000000e-02
1.8600   1.327846e-02 6.68338759000000e-03   1.286037e-02 1.86833519000000e-02   4.783847e-02 2.01433670000000e-02
1.8900   6.743351e-02 3.34249254000000e-02   4.370848e-02 2.15994887000000e-02   3.969174e-02 2.78929381000000e-02
1.9200   8.734866e-01 4.51787387000000e-03   8.563328e-01 7.24379972000000e-03   4.240693e-02 1.14827510000000e-01
1.9500   8.851832e-01 4.96475999000000e-03   8.876727e-01 6.15109474000000e-03   8.996981e-01 7.60057185000000e-02
1.9800   8.914608e-01 5.87504529000000e-03   9.039561e-01 4.34050619000000e-03   8.773337e-01 1.30366463000000e-02
2.0100   9.145646e-01 4.84897504000000e-03   9.162807e-01 2.35153070000000e-03  -5.477302e+00 5.59042906000000e+01
2.0400   9.256473e-01 3.01804655000000e-03   9.250333e-01 1.73940434000000e-03   9.142512e-01 5.67822886000000e-03
2.0700   9.332709e-01 3.06724419000000e-03   9.356042e-01 1.37480432000000e-03   9.356266e-01 6.02225738000000e-03
2.1000   9.356180e-01 2.79518023000000e-03   9.419775e-01 1.35610123000000e-03   9.387693e-01 3.26887016000000e-03
2.1300   9.490738e-01 2.32175614000000e-03   9.503808e-01 8.32134009000000e-04   9.503639e-01 2.17721024000000e-03
2.1600   9.536388e-01 1.94413159000000e-03   9.557404e-01 1.00900259000000e-03   9.528196e-01 1.58120100000000e-03
2.1900   9.589365e-01 2.37364306000000e-03   9.609346e-01 7.31549508000000e-04   9.614326e-01 7.59520639000000e-04
2.2200   9.641685e-01 1.90990627000000e-03   9.638687e-01 9.37905229000000e-04   9.671276e-01 6.15524919000000e-04
2.2500   9.660881e-01 1.83190730000000e-03   9.686281e-01 8.87641411000000e-04   9.689229e-01 5.53602154000000e-04
2.2800   9.735770e-01 1.66451680000000e-03   9.731205e-01 1.01982865000000e-03   9.728720e-01 4.28434048000000e-04
2.3100   9.745801e-01 1.31200230000000e-03   9.764097e-01 4.87129545000000e-04   9.754107e-01 6.06358382000000e-04
2.3400   9.778918e-01 1.36396239000000e-03   9.784816e-01 3.54521880000000e-04   9.783095e-01 5.60215439000000e-04
2.3700   9.822689e-01 1.16501469000000e-03   9.813889e-01 4.40104174000000e-04   9.813953e-01 2.78131192000000e-04
2.4000   9.837753e-01 8.78161968000000e-04   9.825237e-01 4.24395663000000e-04   9.831136e-01 3.56338624000000e-04
2.4300   9.846849e-01 6.70711981000000e-04   9.853089e-01 6.38696600000000e-04   9.852857e-01 5.04492390000000e-04
2.4600   9.874910e-01 5.99183727000000e-04   9.875047e-01 4.61348894000000e-04   9.868598e-01 2.53102518000000e-04
2.4900   9.866490e-01 1.07263835000000e-03   9.877933e-01 4.40007794000000e-04   9.868323e-01 3.18712407000000e-04
2.5200   9.901472e-01 6.16683531000000e-04   9.894704e-01 3.08070424000000e-04   9.889984e-01 2.16711040000000e-04
2.5500   9.911889e-01 4.85451845000000e-04   9.902624e-01 4.48135417000000e-04   9.909241e-01 2.10283840000000e-04
2.5800   9.917141e-01 7.47654367000000e-04   9.913507e-01 3.96371806000000e-04   9.919161e-01 2.15779688000000e-04
2.6100   9.917626e-01 6.09476852000000e-04   9.923740e-01 6.23121971000000e-04   9.928248e-01 2.53924933000000e-04
2.6400   9.929614e-01 5.65129934000000e-04   9.941997e-01 3.33329190000000e-04   9.936176e-01 2.25910938000000e-04
2.6700   9.938392e-01 7.59606162000000e-04   9.943208e-01 4.36516133000000e-04   9.944839e-01 1.39235515000000e-04
2.7000   9.950688e-01 4.13656147000000e-04   9.950592e-01 3.05059261000000e-04   9.947613e-01 2.27937798000000e-04
2.7300   9.955053e-01 4.20120661000000e-04   9.955669e-01 2.34940365000000e-04   9.954403e-01 1.82494457000000e-04
2.7600   9.949823e-01 7.03643007000000e-04   9.956389e-01 2.24158129000000e-04   9.960472e-01 1.67206529000000e-04
2.7900   9.963686e-01 4.62510300000000e-04   9.962603e-01 2.48795832000000e-04   9.963395e-01 1.71980712000000e-04
2.8200   9.963004e-01 3.14828161000000e-04   9.969345e-01 1.94899617000000e-04   9.965010e-01 8.80185299000000e-05
2.8500   9.975473e-01 1.81567586000000e-04   9.972776e-01 2.45188308000000e-04   9.970650e-01 1.35521050000000e-04
2.8800   9.971050e-01 4.21392082000000e-04   9.970905e-01 4.25056194000000e-04   9.974345e-01 1.38590453000000e-04
2.9100   9.974138e-01 4.36109992000000e-04   9.975259e-01 2.25503127000000e-04   9.977641e-01 1.19355735000000e-04
2.9400   9.983009e-01 3.10207389000000e-04   9.981657e-01 1.31480599000000e-04   9.981497e-01 1.13344490000000e-04
2.9700   9.981405e-01 2.98166903000000e-04   9.982653e-01 2.25637971000000e-04   9.983315e-01 7.65505704000000e-05
3.0000   9.979450e-01 4.92221739000000e-04   9.985288e-01 1.95053359000000e-04   9.985590e-01 9.48822553000000e-05


==> anc/Fig13_d_.beta_1.0_mq_1.00.txt <==
#bar_mu density(4x4x4x4) error density(6x6x6x4) error density(8x8x8x4) error
1.8000   6.798743e-03 5.11705898000000e-03  -3.896562e-04 1.35114784000000e-03  -4.509386e-02 5.33359294000000e-02
1.8300   4.927451e-03 4.17612456000000e-03   5.499710e-03 4.09739273000000e-03   1.058466e-02 1.14895122000000e-02
1.8600   3.674841e-03 3.01841780000000e-03   1.307830e-03 1.21018223000000e-03   2.542135e-02 2.53134833000000e-02
1.8900   3.216568e-03 2.83932263000000e-03   3.074738e-03 1.72103672000000e-03  -9.068926e-03 1.07745507000000e-02
1.9200   1.512979e-03 6.37079489000000e-03   4.694987e-03 3.29325597000000e-03  -5.464633e-02 6.58082510000000e-02
1.9500   1.046709e-02 5.58905434000000e-03   2.080994e-02 1.77659536000000e-02  -5.540361e-02 1.16407928000000e+00
1.9800   5.914696e-03 4.33365374000000e-03   3.277838e-03 3.69291300000000e-03   8.142615e-02 8.42250199000000e-02
2.0100   2.770493e-02 9.64251543000000e-03   5.554218e-03 3.64272433000000e-03  -1.092866e-02 7.27910901000000e-02
2.0400   1.552197e-02 9.32035618000000e-03   3.574340e-04 2.26161710000000e-03   3.558803e-02 2.29048247000000e-02
2.0700   1.488781e-02 8.20931753000000e-03   1.645546e-02 1.13062244000000e-02  -5.338091e-02 1.92327289000000e-01
2.1000   2.075540e-02 1.46055795000000e-02   4.122924e-02 1.91338789000000e-02   2.735646e-02 1.93116192000000e-02
2.1300   1.006588e-02 6.80168224000000e-03   6.149920e-03 6.98916868000000e-03  -1.061565e-01 3.41696092000000e-01
2.1600   6.120011e-02 1.51810751000000e-02   1.056539e-02 1.05878140000000e-02   9.038738e-02 5.07036964000000e-01
2.1900   2.697551e-02 1.19818638000000e-02   8.244629e-04 9.91901687000000e-03   1.134080e-02 1.01248545000000e-01
2.2200   5.139969e-02 1.59375630000000e-02   3.471407e-02 1.78773841000000e-02   1.217591e-01 3.65791387000000e-01
2.2500   9.745188e-02 2.92404778000000e-02   6.017569e-02 3.18884923000000e-02   2.157599e-01 8.66423030000000e-01
2.2800   3.660120e-02 1.26773897000000e-02  -5.286515e-02 6.89331924000000e-02  -6.588182e-02 1.45540475000000e-01
2.3100   7.867050e-02 2.49567003000000e-02   3.053516e-02 1.62669298000000e-02   1.732251e-01 6.61530373000000e-01
2.3400   1.788985e-01 6.59364038000000e-02  -7.009401e-02 3.14864300000000e-01   1.373108e-01 2.25930073000000e-01
2.3700   6.861170e-02 1.61956308000000e-02   1.647165e-01 5.93117922000000e-01   1.372200e-01 1.34475344000000e-01
2.4000   9.884019e-02 3.10865840000000e-02   2.304920e-01 1.46911732000000e-01   1.052779e-01 6.88068350000000e-02
2.4300   1.196140e-01 4.91375340000000e-02   1.030662e+00 4.82216481000000e+00   6.921498e-02 5.86165893000000e-02
2.4600   1.080458e-01 7.13085192000000e-02  -1.498556e-01 3.72139574000000e+00  -2.228854e+00 3.29441082000000e+01
2.4900   1.280014e-01 5.09882457000000e-02   3.305629e-01 4.63524917000000e-01   1.497669e-02 1.39506914000000e-01
2.5200   1.820373e-01 6.37680348000000e-02   2.765114e-01 1.92668689000000e-01   3.421703e-01 7.70342891000000e-01
2.5500   2.411568e-01 1.10752622000000e-01   1.060925e+00 2.02488389000000e+00   1.280450e-01 3.75777211000000e+00
2.5800   2.357934e-01 1.10293118000000e-01   2.415224e-01 1.75216860000000e-01   5.087352e-02 1.01154471000000e-01
2.6100   3.691780e-01 2.19541207000000e-01   5.612529e-01 4.68416036000000e-01   1.742451e-01 1.70809274000000e-01
2.6400   3.796669e-01 2.17422367000000e-01  -8.127034e-02 8.01640713000000e-01  -2.893173e-02 7.54331372000000e-01
2.6700   3.971518e-01 2.01006800000000e-01   4.025987e-01 2.24436562000000e-01   1.849704e-01 1.50261884000000e-01
2.7000   4.155654e-01 2.11560460000000e-01   1.695330e+00 1.96081303000000e+00   5.478366e-01 3.76438884000000e-01
2.7300   5.674592e-01 2.35404550000000e-01   8.047272e-01 4.87274615000000e-01   5.399116e-01 4.90160471000000e-01
2.7600   6.461569e-01 3.05550579000000e-01   1.415463e+00 2.27106590000000e+00   1.801780e+00 1.12885503000000e+01
2.7900   5.205755e-01 2.42899048000000e-01   4.089819e-01 5.05445681000000e+01   1.534710e+00 2.56469744000000e+00
2.8200   5.454759e-01 2.90641992000000e-01   1.176802e+00 2.77705125000000e+00   3.379502e+00 1.13520531000000e+01


==> anc/Fig14_a_.mu_cri_beta_0.0.txt <==
#N beta mq mu_c_avg, mu_c_err
04 0.000 0.000 0.518 0.008
04 0.000 0.010 0.505 0.025
04 0.000 0.020 0.523 0.007
04 0.000 0.030 0.525 0.005
04 0.000 0.040 0.540 0.010
04 0.000 0.050 0.545 0.005
04 0.000 0.060 0.555 0.005
04 0.000 0.070 0.562 0.007
04 0.000 0.080 0.565 0.005
04 0.000 0.090 0.565 0.005
04 0.000 0.100 0.592 0.006
04 0.000 0.110 0.595 0.005
04 0.000 0.120 0.603 0.007
04 0.000 0.130 0.607 0.002
04 0.000 0.140 0.605 0.005
04 0.000 0.150 0.622 0.008
04 0.000 0.160 0.635 0.005
04 0.000 0.170 0.635 0.005
04 0.000 0.180 0.645 0.005
04 0.000 0.190 0.645 0.005
04 0.000 0.200 0.655 0.005
04 0.000 0.210 0.665 0.005
04 0.000 0.220 0.665 0.005
04 0.000 0.230 0.679 0.002
04 0.000 0.240 0.685 0.005
04 0.000 0.250 0.694 0.004
04 0.000 0.260 0.703 0.007
04 0.000 0.270 0.712 0.009
04 0.000 0.280 0.712 0.008
04 0.000 0.290 0.715 0.005
04 0.000 0.300 0.715 0.005
04 0.000 0.310 0.734 0.003
04 0.000 0.320 0.735 0.005
04 0.000 0.330 0.753 0.007
04 0.000 0.340 0.760 0.010
04 0.000 0.350 0.758 0.002
04 0.000 0.360 0.765 0.005
04 0.000 0.370 0.772 0.009
04 0.000 0.380 0.785 0.005
04 0.000 0.390 0.765 0.005
04 0.000 0.400 0.788 0.002
04 0.000 0.410 0.796 0.004
04 0.000 0.420 0.803 0.007
04 0.000 0.430 0.805 0.005
04 0.000 0.440 0.815 0.005
04 0.000 0.450 0.821 0.009
04 0.000 0.460 0.815 0.005
04 0.000 0.470 0.815 0.005
04 0.000 0.480 0.825 0.005
04 0.000 0.490 0.852 0.008
04 0.000 0.500 0.845 0.005
04 0.000 0.510 0.845 0.015
04 0.000 0.520 0.850 0.020
04 0.000 0.530 0.860 0.010
04 0.000 0.540 0.855 0.015
04 0.000 0.550 0.880 0.030
04 0.000 0.560 0.870 0.020
04 0.000 0.570 0.890 0.030
04 0.000 0.580 0.885 0.025
04 0.000 0.590 0.890 0.020
04 0.000 0.600 0.895 0.015
04 0.000 0.610 0.885 0.025
04 0.000 0.620 0.920 0.020
04 0.000 0.630 0.895 0.025
04 0.000 0.640 0.905 0.025
04 0.000 0.650 0.915 0.025
04 0.000 0.660 0.905 0.035
04 0.000 0.670 0.920 0.030
04 0.000 0.680 0.930 0.020
04 0.000 0.690 0.910 0.060
04 0.000 0.700 0.930 0.020
04 0.000 0.710 0.935 0.035
04 0.000 0.720 0.955 0.025
04 0.000 0.730 0.950 0.020
04 0.000 0.740 0.945 0.045
04 0.000 0.750 0.990 0.050
04 0.000 0.760 0.970 0.040
04 0.000 0.770 0.960 0.020
04 0.000 0.780 0.960 0.040
04 0.000 0.790 0.960 0.040
04 0.000 0.800 0.970 0.050
04 0.000 0.810 0.965 0.045
04 0.000 0.820 0.965 0.055
04 0.000 0.830 0.980 0.040
04 0.000 0.840 0.980 0.040
04 0.000 0.850 0.995 0.055
04 0.000 0.860 0.980 0.040
04 0.000 0.870 0.990 0.060
04 0.000 0.880 1.000 0.050
04 0.000 0.890 0.975 0.055
04 0.000 0.900 1.000 0.040
04 0.000 0.910 1.000 0.040
04 0.000 0.920 1.015 0.065
04 0.000 0.930 0.990 0.060
04 0.000 0.940 1.005 0.055
04 0.000 0.950 1.005 0.065
04 0.000 0.960 1.005 0.065
04 0.000 0.970 1.005 0.055
04 0.000 0.980 1.025 0.065
04 0.000 0.990 1.015 0.055
04 0.000 1.000 1.015 0.065
06 0.000 0.000 0.505 0.045
06 0.000 0.010 0.505 0.035
06 0.000 0.020 0.515 0.025
06 0.000 0.030 0.550 0.060
06 0.000 0.040 0.560 0.050
06 0.000 0.050 0.555 0.045
06 0.000 0.060 0.535 0.005
06 0.000 0.070 0.560 0.020
06 0.000 0.080 0.570 0.030
06 0.000 0.090 0.575 0.015
06 0.000 0.100 0.575 0.005
06 0.000 0.110 0.595 0.015
06 0.000 0.120 0.585 0.005
06 0.000 0.130 0.595 0.005
06 0.000 0.140 0.605 0.005
06 0.000 0.150 0.615 0.005
06 0.000 0.160 0.605 0.005
06 0.000 0.170 0.625 0.005
06 0.000 0.180 0.625 0.005
06 0.000 0.190 0.635 0.005
06 0.000 0.200 0.645 0.005
06 0.000 0.210 0.655 0.005
06 0.000 0.220 0.655 0.005
06 0.000 0.230 0.665 0.005
06 0.000 0.240 0.675 0.005
06 0.000 0.250 0.675 0.005
06 0.000 0.260 0.695 0.005
06 0.000 0.270 0.705 0.005
06 0.000 0.280 0.715 0.005
06 0.000 0.290 0.705 0.005
06 0.000 0.300 0.715 0.005
06 0.000 0.310 0.715 0.005
06 0.000 0.320 0.735 0.015
06 0.000 0.330 0.735 0.015
06 0.000 0.340 0.745 0.005
06 0.000 0.350 0.750 0.010
06 0.000 0.360 0.755 0.005
06 0.000 0.370 0.750 0.010
06 0.000 0.380 0.765 0.005
06 0.000 0.390 0.775 0.005
06 0.000 0.400 0.775 0.015
06 0.000 0.410 0.775 0.005
06 0.000 0.420 0.790 0.010
06 0.000 0.430 0.790 0.010
06 0.000 0.440 0.795 0.005
06 0.000 0.450 0.805 0.005
06 0.000 0.460 0.810 0.010
06 0.000 0.470 0.815 0.015
06 0.000 0.480 0.815 0.015
06 0.000 0.490 0.830 0.020
06 0.000 0.500 0.830 0.020
06 0.000 0.510 0.850 0.010
06 0.000 0.520 0.855 0.005
06 0.000 0.530 0.850 0.010
06 0.000 0.540 0.870 0.010
06 0.000 0.550 0.875 0.015
06 0.000 0.560 0.870 0.010
06 0.000 0.570 0.885 0.015
06 0.000 0.580 0.865 0.025
06 0.000 0.590 0.880 0.020
06 0.000 0.600 0.890 0.020
06 0.000 0.610 0.900 0.010
06 0.000 0.620 0.890 0.010
06 0.000 0.630 0.910 0.010
06 0.000 0.640 0.910 0.010
06 0.000 0.650 0.930 0.020
06 0.000 0.660 0.915 0.015
06 0.000 0.670 0.925 0.025
06 0.000 0.680 0.930 0.030
06 0.000 0.690 0.900 0.050
06 0.000 0.700 0.905 0.035
06 0.000 0.710 0.950 0.020
06 0.000 0.720 0.935 0.055
06 0.000 0.730 0.950 0.030
06 0.000 0.740 0.950 0.020
06 0.000 0.750 0.935 0.055
06 0.000 0.760 0.960 0.030
06 0.000 0.770 0.955 0.045
06 0.000 0.780 0.960 0.030
06 0.000 0.790 0.965 0.035
06 0.000 0.800 0.965 0.035
06 0.000 0.810 0.970 0.030
06 0.000 0.820 0.970 0.040
06 0.000 0.830 0.975 0.045
06 0.000 0.840 0.975 0.035
06 0.000 0.850 0.965 0.045
06 0.000 0.860 0.980 0.040
06 0.000 0.870 0.985 0.045
06 0.000 0.880 0.980 0.050
06 0.000 0.890 0.995 0.055
06 0.000 0.900 0.990 0.040
06 0.000 0.910 0.995 0.045
06 0.000 0.920 0.980 0.050
06 0.000 0.930 0.985 0.075
06 0.000 0.940 0.995 0.045
06 0.000 0.950 0.980 0.090
06 0.000 0.960 0.990 0.060
06 0.000 0.970 0.990 0.050
06 0.000 0.980 0.965 0.085
06 0.000 0.990 1.000 0.050
06 0.000 1.000 0.975 0.085
08 0.000 0.000 0.570 0.110
08 0.000 0.010 0.505 0.035
08 0.000 0.020 0.510 0.030
08 0.000 0.030 0.520 0.020
08 0.000 0.040 0.525 0.015
08 0.000 0.050 0.525 0.015
08 0.000 0.060 0.575 0.035
08 0.000 0.070 0.585 0.035
08 0.000 0.080 0.545 0.005
08 0.000 0.090 0.575 0.005
08 0.000 0.100 0.575 0.005
08 0.000 0.110 0.585 0.005
08 0.000 0.120 0.585 0.005
08 0.000 0.130 0.605 0.005
08 0.000 0.140 0.605 0.005
08 0.000 0.150 0.615 0.005
08 0.000 0.160 0.625 0.005
08 0.000 0.170 0.635 0.005
08 0.000 0.180 0.635 0.005
08 0.000 0.190 0.645 0.005
08 0.000 0.200 0.655 0.005
08 0.000 0.210 0.665 0.005
08 0.000 0.220 0.665 0.005
08 0.000 0.230 0.675 0.005
08 0.000 0.240 0.685 0.005
08 0.000 0.250 0.685 0.005
08 0.000 0.260 0.685 0.005
08 0.000 0.270 0.695 0.005
08 0.000 0.280 0.705 0.005
08 0.000 0.290 0.715 0.005
08 0.000 0.300 0.715 0.005
08 0.000 0.310 0.725 0.005
08 0.000 0.320 0.725 0.005
08 0.000 0.330 0.735 0.005
08 0.000 0.340 0.745 0.005
08 0.000 0.350 0.755 0.005
08 0.000 0.360 0.755 0.005
08 0.000 0.370 0.755 0.005
08 0.000 0.380 0.775 0.005
08 0.000 0.390 0.775 0.005
08 0.000 0.400 0.785 0.005
08 0.000 0.410 0.795 0.005
08 0.000 0.420 0.795 0.005
08 0.000 0.430 0.805 0.005
08 0.000 0.440 0.805 0.005
08 0.000 0.450 0.815 0.005
08 0.000 0.460 0.825 0.005
08 0.000 0.470 0.825 0.005
08 0.000 0.480 0.825 0.005
08 0.000 0.490 0.835 0.005
08 0.000 0.500 0.840 0.010
08 0.000 0.510 0.855 0.005
08 0.000 0.520 0.860 0.010
08 0.000 0.530 0.865 0.005
08 0.000 0.540 0.870 0.010
08 0.000 0.550 0.870 0.010
08 0.000 0.560 0.880 0.010
08 0.000 0.570 0.860 0.030
08 0.000 0.580 0.895 0.015
08 0.000 0.590 0.870 0.040
08 0.000 0.600 0.900 0.020
08 0.000 0.610 0.885 0.025
08 0.000 0.620 0.895 0.015
08 0.000 0.630 0.895 0.025
08 0.000 0.640 0.910 0.010
08 0.000 0.650 0.925 0.015
08 0.000 0.660 0.920 0.010
08 0.000 0.670 0.925 0.025
08 0.000 0.680 0.935 0.025
08 0.000 0.690 0.940 0.020
08 0.000 0.700 0.885 0.075
08 0.000 0.710 0.930 0.030
08 0.000 0.720 0.955 0.035
08 0.000 0.730 0.965 0.045
08 0.000 0.740 0.925 0.055
08 0.000 0.750 0.950 0.030
08 0.000 0.760 0.935 0.045
08 0.000 0.770 0.960 0.030
08 0.000 0.780 0.960 0.040
08 0.000 0.790 0.945 0.055
08 0.000 0.800 0.975 0.035
08 0.000 0.810 0.980 0.050
08 0.000 0.820 0.960 0.030
08 0.000 0.830 1.035 0.095
08 0.000 0.840 0.980 0.040
08 0.000 0.850 0.975 0.065
08 0.000 0.860 0.995 0.045
08 0.000 0.870 1.045 0.115
08 0.000 0.880 0.985 0.045
08 0.000 0.890 0.990 0.040
08 0.000 0.900 0.990 0.040
08 0.000 0.910 0.995 0.045
08 0.000 0.920 0.995 0.045
08 0.000 0.930 0.955 0.095
08 0.000 0.940 0.990 0.030
08 0.000 0.950 1.015 0.065
08 0.000 0.960 1.040 0.090
08 0.000 0.970 1.020 0.080
08 0.000 0.980 0.960 0.090
08 0.000 0.990 0.995 0.045
08 0.000 1.000 1.010 0.050


==> anc/Fig14_b_.mu_cri_beta_0.9.txt <==
#N beta mq mu_c_avg, mu_c_err
04 0.900 0.000 0.560 0.010
04 0.900 0.010 0.555 0.005
04 0.900 0.020 0.565 0.005
04 0.900 0.030 0.585 0.005
04 0.900 0.040 0.595 0.005
04 0.900 0.050 0.595 0.005
04 0.900 0.060 0.605 0.005
04 0.900 0.070 0.615 0.015
04 0.900 0.080 0.625 0.005
04 0.900 0.090 0.645 0.005
04 0.900 0.100 0.635 0.005
04 0.900 0.110 0.645 0.005
04 0.900 0.120 0.655 0.005
04 0.900 0.130 0.665 0.005
04 0.900 0.140 0.660 0.010
04 0.900 0.150 0.685 0.005
04 0.900 0.160 0.685 0.005
04 0.900 0.170 0.685 0.005
04 0.900 0.180 0.705 0.005
04 0.900 0.190 0.705 0.005
04 0.900 0.200 0.715 0.005
04 0.900 0.210 0.725 0.005
04 0.900 0.220 0.725 0.005
04 0.900 0.230 0.725 0.005
04 0.900 0.240 0.745 0.005
04 0.900 0.250 0.745 0.005
04 0.900 0.260 0.760 0.010
04 0.900 0.270 0.760 0.010
04 0.900 0.280 0.775 0.005
04 0.900 0.290 0.785 0.005
04 0.900 0.300 0.780 0.010
04 0.900 0.310 0.795 0.015
04 0.900 0.320 0.795 0.005
04 0.900 0.330 0.805 0.015
04 0.900 0.340 0.805 0.005
04 0.900 0.350 0.820 0.010
04 0.900 0.360 0.820 0.010
04 0.900 0.370 0.825 0.015
04 0.900 0.380 0.840 0.010
04 0.900 0.390 0.840 0.010
04 0.900 0.400 0.850 0.010
04 0.900 0.410 0.855 0.015
04 0.900 0.420 0.855 0.015
04 0.900 0.430 0.845 0.025
04 0.900 0.440 0.860 0.020
04 0.900 0.450 0.875 0.015
04 0.900 0.460 0.865 0.025
04 0.900 0.470 0.880 0.020
04 0.900 0.480 0.895 0.025
04 0.900 0.490 0.885 0.045
04 0.900 0.500 0.895 0.035
04 0.900 0.510 0.930 0.030
04 0.900 0.520 0.915 0.035
04 0.900 0.530 0.925 0.045
04 0.900 0.540 0.925 0.035
04 0.900 0.550 0.935 0.035
04 0.900 0.560 0.930 0.040
04 0.900 0.570 0.940 0.030
04 0.900 0.580 0.945 0.045
04 0.900 0.590 0.930 0.050
04 0.900 0.600 0.930 0.040
04 0.900 0.610 0.960 0.050
04 0.900 0.620 0.955 0.035
04 0.900 0.630 0.960 0.060
04 0.900 0.640 0.960 0.060
04 0.900 0.650 0.970 0.040
04 0.900 0.660 0.965 0.045
04 0.900 0.670 0.960 0.050
04 0.900 0.680 0.955 0.055
04 0.900 0.690 0.945 0.075
04 0.900 0.700 0.955 0.055
04 0.900 0.710 0.975 0.055
04 0.900 0.720 0.965 0.055
04 0.900 0.730 0.985 0.065
04 0.900 0.740 0.995 0.065
04 0.900 0.750 0.970 0.050
04 0.900 0.760 0.960 0.070
04 0.900 0.770 0.965 0.055
04 0.900 0.780 0.985 0.075
04 0.900 0.790 0.970 0.080
04 0.900 0.800 0.965 0.065
04 0.900 0.810 0.985 0.065
04 0.900 0.820 1.000 0.070
04 0.900 0.830 0.985 0.095
04 0.900 0.840 0.970 0.070
04 0.900 0.850 1.000 0.070
04 0.900 0.860 0.970 0.080
04 0.900 0.870 1.015 0.095
04 0.900 0.880 0.990 0.090
04 0.900 0.890 0.990 0.070
04 0.900 0.900 0.985 0.065
04 0.900 0.910 0.965 0.075
04 0.900 0.920 0.975 0.075
04 0.900 0.930 0.985 0.065
04 0.900 0.940 0.975 0.065
04 0.900 0.950 1.015 0.095
04 0.900 0.960 0.995 0.085
04 0.900 0.970 0.960 0.060
04 0.900 0.980 0.975 0.075
04 0.900 0.990 0.980 0.070
04 0.900 1.000 0.990 0.090
06 0.900 0.000 0.560 0.020
06 0.900 0.010 0.560 0.020
06 0.900 0.020 0.570 0.020
06 0.900 0.030 0.570 0.010
06 0.900 0.040 0.585 0.005
06 0.900 0.050 0.590 0.010
06 0.900 0.060 0.595 0.005
06 0.900 0.070 0.605 0.005
06 0.900 0.080 0.615 0.005
06 0.900 0.090 0.625 0.005
06 0.900 0.100 0.635 0.005
06 0.900 0.110 0.645 0.005
06 0.900 0.120 0.645 0.005
06 0.900 0.130 0.655 0.005
06 0.900 0.140 0.665 0.005
06 0.900 0.150 0.675 0.005
06 0.900 0.160 0.685 0.005
06 0.900 0.170 0.695 0.005
06 0.900 0.180 0.695 0.005
06 0.900 0.190 0.705 0.005
06 0.900 0.200 0.715 0.005
06 0.900 0.210 0.715 0.005
06 0.900 0.220 0.725 0.005
06 0.900 0.230 0.735 0.005
06 0.900 0.240 0.745 0.005
06 0.900 0.250 0.755 0.005
06 0.900 0.260 0.755 0.005
06 0.900 0.270 0.770 0.010
06 0.900 0.280 0.765 0.005
06 0.900 0.290 0.775 0.005
06 0.900 0.300 0.785 0.005
06 0.900 0.310 0.795 0.005
06 0.900 0.320 0.800 0.010
06 0.900 0.330 0.805 0.005
06 0.900 0.340 0.815 0.005
06 0.900 0.350 0.825 0.005
06 0.900 0.360 0.830 0.010
06 0.900 0.370 0.835 0.005
06 0.900 0.380 0.835 0.005
06 0.900 0.390 0.855 0.015
06 0.900 0.400 0.860 0.010
06 0.900 0.410 0.870 0.020
06 0.900 0.420 0.855 0.005
06 0.900 0.430 0.865 0.005
06 0.900 0.440 0.875 0.015
06 0.900 0.450 0.875 0.005
06 0.900 0.460 0.880 0.010
06 0.900 0.470 0.895 0.005
06 0.900 0.480 0.895 0.005
06 0.900 0.490 0.905 0.005
06 0.900 0.500 0.915 0.005
06 0.900 0.510 0.880 0.020
06 0.900 0.520 0.895 0.035
06 0.900 0.530 0.905 0.035
06 0.900 0.540 0.910 0.040
06 0.900 0.550 0.895 0.035
06 0.900 0.560 0.915 0.045
06 0.900 0.570 0.915 0.055
06 0.900 0.580 0.900 0.070
06 0.900 0.590 0.915 0.035
06 0.900 0.600 0.920 0.040
06 0.900 0.610 0.915 0.035
06 0.900 0.620 0.920 0.050
06 0.900 0.630 0.930 0.050
06 0.900 0.640 0.925 0.045
06 0.900 0.650 0.925 0.035
06 0.900 0.660 0.920 0.050
06 0.900 0.670 0.920 0.040
06 0.900 0.680 0.940 0.060
06 0.900 0.690 0.930 0.050
06 0.900 0.700 0.930 0.020
06 0.900 0.710 0.955 0.055
06 0.900 0.720 0.920 0.040
06 0.900 0.730 0.900 0.050
06 0.900 0.740 0.915 0.045
06 0.900 0.750 0.895 0.075
06 0.900 0.760 0.930 0.080
06 0.900 0.770 0.940 0.050
06 0.900 0.780 0.955 0.075
06 0.900 0.790 0.935 0.065
06 0.900 0.800 0.935 0.085
06 0.900 0.810 0.925 0.065
06 0.900 0.820 0.910 0.060
06 0.900 0.830 0.950 0.050
06 0.900 0.840 0.905 0.065
06 0.900 0.850 0.910 0.060
06 0.900 0.860 0.920 0.050
06 0.900 0.870 0.890 0.100
06 0.900 0.880 0.895 0.085
06 0.900 0.890 0.920 0.080
06 0.900 0.900 0.910 0.090
06 0.900 0.910 0.955 0.085
06 0.900 0.920 0.925 0.095
06 0.900 0.930 0.940 0.060
06 0.900 0.940 0.905 0.065
06 0.900 0.950 0.920 0.040
06 0.900 0.960 0.915 0.095
06 0.900 0.970 0.925 0.065
06 0.900 0.980 0.915 0.085
06 0.900 0.990 0.935 0.095
06 0.900 1.000 0.925 0.085
08 0.900 0.000 0.560 0.030
08 0.900 0.010 0.575 0.035
08 0.900 0.020 0.605 0.055
08 0.900 0.030 0.580 0.010
08 0.900 0.040 0.580 0.010
08 0.900 0.050 0.595 0.015
08 0.900 0.060 0.625 0.035
08 0.900 0.070 0.655 0.045
08 0.900 0.080 0.630 0.020
08 0.900 0.090 0.625 0.005
08 0.900 0.100 0.635 0.005
08 0.900 0.110 0.630 0.020
08 0.900 0.120 0.655 0.005
08 0.900 0.130 0.665 0.015
08 0.900 0.140 0.640 0.030
08 0.900 0.150 0.670 0.010
08 0.900 0.160 0.685 0.005
08 0.900 0.170 0.695 0.005
08 0.900 0.180 0.695 0.005
08 0.900 0.190 0.685 0.035
08 0.900 0.200 0.715 0.005
08 0.900 0.210 0.725 0.005
08 0.900 0.220 0.725 0.005
08 0.900 0.230 0.730 0.010
08 0.900 0.240 0.735 0.005
08 0.900 0.250 0.750 0.010
08 0.900 0.260 0.745 0.005
08 0.900 0.270 0.745 0.025
08 0.900 0.280 0.760 0.010
08 0.900 0.290 0.775 0.005
08 0.900 0.300 0.775 0.005
08 0.900 0.310 0.765 0.025
08 0.900 0.320 0.765 0.045
08 0.900 0.330 0.785 0.015
08 0.900 0.340 0.780 0.040
08 0.900 0.350 0.810 0.020
08 0.900 0.360 0.795 0.035
08 0.900 0.370 0.805 0.025
08 0.900 0.380 0.815 0.035
08 0.900 0.390 0.800 0.040
08 0.900 0.400 0.835 0.025
08 0.900 0.410 0.830 0.040
08 0.900 0.420 0.825 0.045
08 0.900 0.430 0.865 0.015
08 0.900 0.440 0.850 0.020
08 0.900 0.450 0.820 0.060
08 0.900 0.460 0.865 0.025
08 0.900 0.470 0.855 0.035
08 0.900 0.480 0.865 0.045
08 0.900 0.490 0.810 0.100
08 0.900 0.500 0.860 0.050
08 0.900 0.510 0.905 0.015
08 0.900 0.520 0.910 0.020
08 0.900 0.530 0.875 0.075
08 0.900 0.540 0.915 0.035
08 0.900 0.550 0.910 0.040
08 0.900 0.560 0.885 0.085
08 0.900 0.570 0.895 0.065
08 0.900 0.580 0.890 0.070
08 0.900 0.590 0.885 0.075
08 0.900 0.600 0.915 0.045
08 0.900 0.610 0.895 0.085
08 0.900 0.620 0.930 0.060
08 0.900 0.630 0.930 0.030
08 0.900 0.640 0.940 0.060
08 0.900 0.650 0.885 0.105
08 0.900 0.660 0.890 0.100
08 0.900 0.670 0.885 0.115
08 0.900 0.680 0.890 0.100
08 0.900 0.690 0.890 0.070
08 0.900 0.700 0.925 0.085
08 0.900 0.710 0.890 0.130
08 0.900 0.720 0.950 0.070
08 0.900 0.730 0.900 0.120
08 0.900 0.740 0.905 0.055
08 0.900 0.750 0.910 0.100
08 0.900 0.760 0.915 0.115
08 0.900 0.770 0.890 0.120
08 0.900 0.780 0.880 0.080
08 0.900 0.790 0.890 0.120
08 0.900 0.800 0.890 0.100
08 0.900 0.810 0.965 0.115
08 0.900 0.820 0.905 0.105
08 0.900 0.830 0.890 0.130
08 0.900 0.840 0.920 0.090
08 0.900 0.850 0.925 0.115
08 0.900 0.860 0.905 0.095
08 0.900 0.870 0.945 0.075
08 0.900 0.880 0.925 0.145
08 0.900 0.890 0.890 0.090
08 0.900 0.900 0.865 0.115
08 0.900 0.910 0.905 0.125
08 0.900 0.920 0.920 0.060
08 0.900 0.930 0.935 0.075
08 0.900 0.940 0.890 0.090
08 0.900 0.950 0.885 0.125
08 0.900 0.960 0.935 0.095
08 0.900 0.970 0.970 0.120
08 0.900 0.980 0.885 0.145
08 0.900 0.990 0.860 0.150
08 0.900 1.000 0.940 0.080


==> anc/Fig15_a_.mq_0.020_gamma_1.000_amu_0.559_beta_0.900.txt <==
#bin_center n
0.0050000 2026.0
0.0150000 5901.0
0.0250000 1645.0
0.0350000 140.0
0.0450000 27.0
0.0550000 14.0
0.0650000 6.0
0.0750000 2.0
0.0850000 26.0
0.0950000 23.0
0.1050000 2.0
0.1150000 10.0
0.1250000 5.0
0.1350000 1.0
0.1450000 1.0
0.1550000 0.0
0.1650000 3.0
0.1750000 1.0
0.1850000 1.0
0.1950000 0.0
0.2050000 1.0
0.2150000 0.0
0.2250000 1.0
0.2350000 1.0
0.2450000 1.0
0.2550000 0.0
0.2650000 1.0
0.2750000 1.0
0.2850000 0.0
0.2950000 0.0
0.3050000 1.0
0.3150000 0.0
0.3250000 0.0
0.3350000 0.0
0.3450000 1.0
0.3550000 0.0
0.3650000 0.0
0.3750000 0.0
0.3850000 1.0
0.3950000 0.0
0.4050000 0.0
0.4150000 1.0
0.4250000 0.0
0.4350000 2.0
0.4450000 1.0
0.4550000 2.0
0.4650000 0.0
0.4750000 0.0
0.4850000 0.0
0.4950000 1.0
0.5050000 0.0
0.5150000 0.0
0.5250000 0.0
0.5350000 1.0
0.5450000 2.0
0.5550000 4.0
0.5650000 0.0
0.5750000 0.0
0.5850000 3.0
0.5950000 0.0
0.6050000 3.0
0.6150000 0.0
0.6250000 2.0
0.6350000 2.0
0.6450000 1.0
0.6550000 1.0
0.6650000 4.0
0.6750000 4.0
0.6850000 16.0
0.6950000 42.0
0.7050000 90.0
0.7150000 170.0
0.7250000 348.0
0.7350000 606.0
0.7450000 772.0
0.7550000 1111.0
0.7650000 815.0
0.7750000 588.0
0.7850000 335.0
0.7950000 165.0
0.8050000 48.0
0.8150000 11.0
0.8250000 6.0
0.8350000 0.0
0.8450000 0.0
0.8550000 0.0
0.8650000 0.0
0.8750000 0.0
0.8850000 0.0
0.8950000 0.0
0.9050000 0.0
0.9150000 0.0
0.9250000 0.0
0.9350000 0.0
0.9450000 0.0
0.9550000 0.0
0.9650000 0.0
0.9750000 0.0
0.9850000 0.0
0.9950000 0.0


==> anc/Fig15_b_.mq_0.240_gamma_1.000_amu_0.748_beta_0.900.txt <==
#bin_center n
0.0050000 0.0
0.0150000 0.0
0.0250000 0.0
0.0350000 110.0
0.0450000 1151.0
0.0550000 1040.0
0.0650000 794.0
0.0750000 817.0
0.0850000 496.0
0.0950000 117.0
0.1050000 85.0
0.1150000 16.0
0.1250000 53.0
0.1350000 80.0
0.1450000 46.0
0.1550000 36.0
0.1650000 25.0
0.1750000 6.0
0.1850000 12.0
0.1950000 5.0
0.2050000 11.0
0.2150000 19.0
0.2250000 31.0
0.2350000 38.0
0.2450000 15.0
0.2550000 6.0
0.2650000 9.0
0.2750000 10.0
0.2850000 46.0
0.2950000 37.0
0.3050000 27.0
0.3150000 22.0
0.3250000 8.0
0.3350000 11.0
0.3450000 8.0
0.3550000 3.0
0.3650000 5.0
0.3750000 4.0
0.3850000 3.0
0.3950000 11.0
0.4050000 3.0
0.4150000 9.0
0.4250000 7.0
0.4350000 4.0
0.4450000 9.0
0.4550000 8.0
0.4650000 3.0
0.4750000 10.0
0.4850000 15.0
0.4950000 34.0
0.5050000 52.0
0.5150000 35.0
0.5250000 25.0
0.5350000 27.0
0.5450000 30.0
0.5550000 42.0
0.5650000 42.0
0.5750000 53.0
0.5850000 84.0
0.5950000 38.0
0.6050000 29.0
0.6150000 28.0
0.6250000 20.0
0.6350000 24.0
0.6450000 10.0
0.6550000 2.0
0.6650000 7.0
0.6750000 8.0
0.6850000 12.0
0.6950000 13.0
0.7050000 15.0
0.7150000 18.0
0.7250000 32.0
0.7350000 68.0
0.7450000 138.0
0.7550000 169.0
0.7650000 101.0
0.7750000 59.0
0.7850000 50.0
0.7950000 51.0
0.8050000 105.0
0.8150000 165.0
0.8250000 241.0
0.8350000 417.0
0.8450000 550.0
0.8550000 719.0
0.8650000 894.0
0.8750000 1072.0
0.8850000 1097.0
0.8950000 1056.0
0.9050000 906.0
0.9150000 677.0
0.9250000 297.0
0.9350000 141.0
0.9450000 50.0
0.9550000 12.0
0.9650000 2.0
0.9750000 1.0
0.9850000 1.0
0.9950000 0.0


==> anc/Fig15_c_.mq_0.480_gamma_1.000_amu_0.926_beta_0.900.txt <==
#bin_center n
0.0050000 0.0
0.0150000 0.0
0.0250000 0.0
0.0350000 0.0
0.0450000 0.0
0.0550000 0.0
0.0650000 0.0
0.0750000 0.0
0.0850000 0.0
0.0950000 0.0
0.1050000 0.0
0.1150000 0.0
0.1250000 0.0
0.1350000 0.0
0.1450000 0.0
0.1550000 0.0
0.1650000 0.0
0.1750000 0.0
0.1850000 0.0
0.1950000 0.0
0.2050000 0.0
0.2150000 0.0
0.2250000 0.0
0.2350000 0.0
0.2450000 0.0
0.2550000 0.0
0.2650000 0.0
0.2750000 0.0
0.2850000 0.0
0.2950000 0.0
0.3050000 0.0
0.3150000 0.0
0.3250000 0.0
0.3350000 0.0
0.3450000 0.0
0.3550000 0.0
0.3650000 0.0
0.3750000 0.0
0.3850000 0.0
0.3950000 0.0
0.4050000 0.0
0.4150000 0.0
0.4250000 0.0
0.4350000 103.0
0.4450000 294.0
0.4550000 251.0
0.4650000 309.0
0.4750000 472.0
0.4850000 342.0
0.4950000 272.0
0.5050000 356.0
0.5150000 244.0
0.5250000 279.0
0.5350000 446.0
0.5450000 513.0
0.5550000 679.0
0.5650000 488.0
0.5750000 478.0
0.5850000 817.0
0.5950000 778.0
0.6050000 690.0
0.6150000 810.0
0.6250000 948.0
0.6350000 986.0
0.6450000 895.0
0.6550000 724.0
0.6650000 833.0
0.6750000 363.0
0.6850000 102.0
0.6950000 87.0
0.7050000 96.0
0.7150000 102.0
0.7250000 95.0
0.7350000 128.0
0.7450000 70.0
0.7550000 11.0
0.7650000 19.0
0.7750000 79.0
0.7850000 90.0
0.7950000 93.0
0.8050000 48.0
0.8150000 42.0
0.8250000 23.0
0.8350000 32.0
0.8450000 36.0
0.8550000 39.0
0.8650000 77.0
0.8750000 47.0
0.8850000 50.0
0.8950000 25.0
0.9050000 66.0
0.9150000 23.0
0.9250000 20.0
0.9350000 15.0
0.9450000 56.0
0.9550000 28.0
0.9650000 8.0
0.9750000 7.0
0.9850000 7.0
0.9950000 9.0


==> anc/Fig16.end_points.txt <==
#beta mq_low mq_high mu_c_avg mu_c_err
0.0   0.38   0.12    2.325 0.15
0.1   0.365  0.125   2.325 0.15
0.2   0.325  0.125   2.265 0.15
0.3   0.31   0.12    2.265 0.15
0.4   0.29   0.12    2.265 0.15
0.5   0.275  0.125   2.205 0.15
0.6   0.27   0.12    2.235 0.15
0.7   0.265  0.115   2.22  0.30
0.8   0.26   0.11    2.265 0.15
0.9   0.245  0.095   2.205 0.15


==> anc/Fig17.txt <==
mq Mb Mberr mubc mubcerr diff differr
0.1 2.425768206186276 0.024777806490495442 0.47 0.01 0.41874083582917354 0.03890937797601548
0.2 2.567688041061744 0.028960447844442114 0.52 0.01 0.3924495596610962 0.04169781216503633
0.3 2.702570008418336 0.027015323453086732 0.57 0.01 0.3672689348755232 0.04037112459759943
0.4 2.826870846594883 0.037046641946905726 0.62 0.01 0.34202865962537016 0.04767025990638434
0.5 2.971873930973416 0.03936518357333433 0.68 0.01 0.3135644218488728 0.04949361249456652
0.6 3.0759767293591986 0.04745740982242289 0.74 0.01 0.27827802505434424 0.05614450771939675
0.7 3.1523724127779187 0.04678857538295796 0.8 0.01 0.2386686324649429 0.05558030934032969
0.8 3.298880102698449 0.05755128052543743 0.87 0.01 0.2088224128348746 0.0649010777269345
0.9 3.4799331456269953 0.05631867464669684 0.94 0.01 0.18963960455857903 0.06381060346024392
1.0 3.6058569254644635 0.050934159186500294 1.01 0.01 0.15970043664178057 0.05911250774612554
1.1 3.6534938674714525 0.07355948784496398 1.07 0.01 0.1213889727364974 0.07944179159619578
1.2 3.81835004030042 0.04637732701324535 1.13 0.01 0.1121819727839092 0.05523455857426125
1.3 3.9255227777795536 0.05254367220301889 1.19 0.01 0.09056698888412842 0.060504855082698115
1.4 4.080171240218154 0.06588087700923603 1.24 0.01 0.08827355986139858 0.07238984704712453
1.5 4.2537303352739375 0.08347864332513598 1.292 0.001 0.08879978407225751 0.0835325319346018
1.6 4.331664183137257 0.06438234558198731 1.341 0.001 0.07125764373398495 0.06445220262053455
1.7 4.375055620980451 0.06942840623368339 1.388 0.001 0.048240671494172556 0.06949319097688181
1.8 4.4547345886012595 0.07043175106303863 1.433 0.001 0.03495934168552972 0.0704956137486996
1.9 4.564634840744392 0.07351099733926572 1.476 0.001 0.029933356229237845 0.07357218720286582
2.0 4.677264498367332 0.07259143096224613 1.517 0.001 0.02699537270372601 0.07265339530363703
2.5 5.122333816539952 0.04917214660037859 1.7 0.01 0.004360086113059849 0.05760121527614781
3.0 5.634235495628859 0.07857441891307976 1.86 0.01 0.009626061188059315 0.08410671380768688
3.5 5.857255093719172 0.04971048217923493 1.99 0.01 -0.01924876148927261 0.058061450537271575


==> anc/Fig18_8.txt <==
#1.aT #2.mu #3.mq mono monoerr di dierr bar barerr fin finerr
0.125 0.0 0.01 -0.005377894400000471 0.025840453593289237 0.030024517139439374 0.005093502414114003 2.2605900582046567 0.0007044035777223819 2.2959924697440965 0.026347086995526237
0.125 0.0 0.02 -0.02608107520000047 0.014415018520442842 0.033584436723705015 0.004154683701788525 2.2644859115321574 0.0006496680918958295 2.324151423455863 0.01501586575047356
0.125 0.0 0.03 -0.04208399359999859 0.026523658436377957 0.03593248423833872 0.00849059904312637 2.269538226167031 0.0012045420866369384 2.3475547040053684 0.02787553857056867
0.125 0.0 0.04 -0.06201717759999781 0.024902675359830113 0.01818985151694164 0.009390157788863427 2.272486796980822 0.0009675397976207811 2.3526938260977617 0.026631831267053763
0.125 0.0 0.05 -0.04204456960000158 0.025851465199693502 0.021162646184956876 0.010010102844617515 2.2763056510556723 0.0009443998419265463 2.339512866840631 0.02773792174969521
0.125 0.0 0.06 -0.07337727999999544 0.018024784682134795 0.035302442004451914 0.007185271673255524 2.280306435531909 0.000717260568272349 2.3889861575363565 0.019417400819332326
0.125 0.0 0.07 -0.07825817600000562 0.01687805630925887 0.009351030241313046 0.00763966511792727 2.284959162572836 0.00068153510150353 2.3725683688141546 0.018539087301891896
0.125 0.0 0.08 -0.09174425599999836 0.019633578365972685 0.01804738803304051 0.010544296362231934 2.2879151308879955 0.0006373053313660291 2.3977067749210343 0.022294971256154508
0.125 0.0 0.09 -0.12496486400000606 0.01429858014212549 0.022063684027385216 0.009382223416847945 2.293130574808013 0.0005902859344091184 2.440159122835404 0.017112099456489744
0.125 0.0 0.1 -0.11800780800000155 0.022900175489047568 0.008403749939203457 0.009443116926592384 2.299356648247071 0.0005909312667032291 2.425768206186276 0.024777806490495442
0.125 0.0 0.15 -0.18050611199998912 0.029305649639315777 -0.012024601881602315 0.014168619015367123 2.3172703992134864 0.0009446864477235869 2.485751909331873 0.03256475545846252
0.125 0.0 0.2 -0.24524031999999352 0.024845200023071206 -0.01441801367551373 0.014866867147829132 2.3368657347372643 0.0006323261603265945 2.567688041061744 0.028960447844442114
0.125 0.0 0.25 -0.3025054719999787 0.03072981279189256 -0.031493564032004956 0.011569901303262395 2.358108134949504 0.0006022259528898036 2.629120042917478 0.03284123454577082
0.125 0.0 0.3 -0.35745945600001505 0.019944194633631722 -0.032081004748807984 0.018217353171359304 2.3771915571671287 0.00042993618209995253 2.702570008418336 0.027015323453086732
0.125 0.0 0.35 -0.4318387200000302 0.0256676927861746 -0.044732604241933635 0.016891135882482804 2.397642155239052 0.0003876752632910312 2.7847482709971487 0.030729321770512696
0.125 0.0 0.4 -0.4760678399999847 0.031721063571438605 -0.06724005564416578 0.019131921705871514 2.418043062239064 0.0004442716279351151 2.826870846594883 0.037046641946905726
0.125 0.0 0.45 -0.5260241920000226 0.030996361689632948 -0.10462310380029699 0.015040330481270878 2.439302866256127 0.00040352158600835263 2.8607039544558526 0.03445502588376281
0.125 0.0 0.5 -0.6026275840000039 0.03378064217974037 -0.08989682688002235 0.020207693439901146 2.459143173853435 0.00036744731000947054 2.971873930973416 0.03936518357333433
0.125 0.0 0.55 -0.625180671999999 0.038565343374788154 -0.12056164348926887 0.018322730191218134 2.4798890478325735 0.0003026455304752239 2.9845080763433036 0.04269777213851572
0.125 0.0 0.6 -0.6786590720000163 0.042131632290985876 -0.10307734929411846 0.02184097481085473 2.5003950066533007 0.0003211337138423046 3.0759767293591986 0.04745740982242289
0.125 0.0 0.65 -0.7115980800000443 0.04681120294231854 -0.11867885292032483 0.013601774459726095 2.520163782203494 0.00020252889262538742 3.1130830092832134 0.048747697456521334
0.125 0.0 0.7 -0.7317401600000721 0.042905579175417256 -0.12022517771264876 0.018660916943413028 2.540857430490495 0.00022856250738386422 3.1523724127779187 0.04678857538295796
0.125 0.0 0.75 -0.7937177599999359 0.03155542283198365 -0.11028425909759854 0.01619752503697291 2.5608418724131896 0.00026014351434543013 3.244275373315527 0.035470723168222765
0.125 0.0 0.8 -0.8595558399999845 0.04895899241374539 -0.14194104594431908 0.030251124723989914 2.5812653086427835 0.00019080063422768047 3.298880102698449 0.05755128052543743
0.125 0.0 0.85 -0.8962764800000969 0.0469884801908708 -0.1149172717055992 0.018561100823623493 2.6016913508740416 0.00011764520937690042 3.3830505591685394 0.05052173368786807
0.125 0.0 0.9 -1.004415999999992 0.0511510748107055 -0.14674407035904394 0.023565464868243766 2.6222612159860477 0.000171829024532843 3.4799331456269953 0.05631867464669684
0.125 0.0 0.95 -0.9579417600000397 0.045882557139542306 -0.14041864564224307 0.023602079026318237 2.6424132560031475 0.0001470245487936986 3.459936370360944 0.05159737202848498
0.125 0.0 1.0 -1.0886758400000645 0.046230746714036555 -0.14579521617920072 0.021377411420141927 2.6629763016436 0.00011362777977318289 3.6058569254644635 0.050934159186500294
0.125 0.0 1.1 -1.0801049599999715 0.0664195666472218 -0.13023363118080417 0.031613844355832754 2.703622538652285 6.529512880159392e-05 3.6534938674714525 0.07355948784496398
0.125 0.0 1.2 -1.1783731199999465 0.0412690875303683 -0.1043284219084761 0.021159245705107264 2.74430534220895 7.208671997201392e-05 3.81835004030042 0.04637732701324535
0.125 0.0 1.3 -1.2922675199999958 0.04586052693529403 -0.1517950271487956 0.025644590375127917 2.785050284928354 6.739649373994283e-05 3.9255227777795536 0.05254367220301889
0.125 0.0 1.4 -1.3834905600000411 0.06106887764630404 -0.12900632772609472 0.02471595289702928 2.8256870079442074 6.173263854173378e-05 4.080171240218154 0.06588087700923603
0.125 0.0 1.5 -1.5189196800000673 0.07650800527153002 -0.13172972467200855 0.033394718590599594 2.8665403799458784 4.2320579693313135e-05 4.2537303352739375 0.08347864332513598
0.125 0.0 1.6 -1.531965439999908 0.061194131819617796 -0.10756397266943753 0.020009053036935065 2.9072627158067865 4.94979474511427e-05 4.331664183137257 0.06438234558198731
0.125 0.0 1.7 -1.589048319999847 0.06583406579671905 -0.1620233706291189 0.022049461725503382 2.948030671609722 2.4707047480958316e-05 4.375055620980451 0.06942840623368339
0.125 0.0 1.8 -1.621253119999892 0.06538407530847545 -0.15525557182465113 0.026183080930804462 2.9887370404260185 2.2952829847659542e-05 4.4547345886012595 0.07043175106303863
0.125 0.0 1.9 -1.733273600000075 0.06867968443832276 -0.198127136399359 0.02621005873803408 3.029488377143676 2.2275878047124906e-05 4.564634840744392 0.07351099733926572
0.125 0.0 2.0 -1.7541529599998285 0.06706981881475987 -0.14708193454079704 0.027769667890400383 3.0701934729083007 2.825878083087905e-05 4.677264498367332 0.07259143096224613
0.125 0.0 2.1 -1.9819929599998432 0.06681713924661101 -0.06263903407103484 0.02620199601150413 3.1109637451413503 1.1571621995780498e-05 5.030317671070159 0.07177098874886927
0.125 0.0 2.2 -1.8250342399999226 0.06169789255687716 -0.15609203671041122 0.023378449504918828 3.15169540093645 8.87852894313501e-06 4.820637604225961 0.06597864750085647
0.125 0.0 2.3 -1.9357849600000918 0.06267726990530618 -0.13409757656064805 0.02345386479366234 3.1924136082537213 9.137665369059189e-06 4.9941009916931645 0.06692177538020731
0.125 0.0 2.4 -2.056043520000003 0.05909586339103452 -0.11334538156031318 0.02592675642805646 3.233164581570929 9.222607032203659e-06 5.175862720010619 0.06453307565789858
0.125 0.0 2.5 -1.9940352000000985 0.04521750388909139 -0.14559904593918963 0.01932038642880949 3.2738976624790435 3.4015588303253243e-06 5.122333816539952 0.04917214660037859
0.125 0.0 2.6 -2.1246873600000526 0.04387354251332961 -0.10479113265152121 0.018223029934717836 3.3146324028451204 6.296268588158977e-06 5.334528630193652 0.04750754247815352
0.125 0.0 2.7 -2.1070131199999196 0.07300243015648324 -0.11684324348927382 0.027656839016461047 3.3553716485038896 1.8551075121908618e-05 5.345541525014536 0.07806571524860989
0.125 0.0 2.8 -2.107074560000001 0.05084284624634551 -0.1382930493235074 0.01981350203926147 3.396123808001433 2.5891708733642752e-06 5.364905318677927 0.0545671135776225
0.125 0.0 2.9 -2.1791641600000276 0.07381934035901062 -0.11492067987456821 0.023422951702986146 3.4368564445683347 3.5554316656008194e-06 5.5010999246937935 0.07744630197860301
0.125 0.0 3.0 -2.2554419200000666 0.07382170854095009 -0.09880642437120686 0.026912722932159103 3.4776 0.0 5.634235495628859 0.07857441891307976
0.125 0.0 3.1 -2.218035200000031 0.05310466692417559 -0.13335030252544 0.016501244328833892 3.5183301908680797 9.80913192e-06 5.603015088342671 0.055609323047008684
0.125 0.0 3.2 -2.276428800000076 0.07743741217746893 -0.17164613337088147 0.029512314883305975 3.559086541873767 6.539869292544001e-06 5.663869208502962 0.08287055917082077
0.125 0.0 3.3 -2.260746240000117 0.06969576850758104 -0.12218084745216166 0.026804049346273083 3.5998200000000002 0.0 5.738385392547955 0.07467233228726532
0.125 0.0 3.4 -2.3774412800000846 0.07490374818626239 -0.05629981000089289 0.027873699009001943 3.64056 0.0 5.961701469999191 0.07992192808482189
0.125 0.0 3.5 -2.297482240000136 0.04130348542517287 -0.12152714628096356 0.027661419526563816 3.6813000000000002 0.0 5.857255093719172 0.04971048217923493


==> anc/Fig18_mu_8.txt <==
mq muc mucerr
0.0 0.42 0.01
0.1 0.47 0.01
0.2 0.52 0.01
0.3 0.57 0.01
0.4 0.62 0.01
0.5 0.68 0.01
0.6 0.74 0.01
0.7 0.80 0.01
0.8 0.87 0.01
0.9 0.94 0.01
1.0 1.01 0.01
1.1 1.07 0.01
1.2 1.13 0.01
1.3 1.19 0.01
1.4 1.24 0.01
1.5 1.292 0.001
1.6 1.341 0.001
1.7 1.388 0.001
1.8 1.433 0.001
1.9 1.476 0.001
2.0 1.517 0.001
2.5 1.70 0.01
3.0 1.86 0.01
3.5 1.99 0.01


==> anc/Fig18_muc_mean.txt <==
mq       muc
0.00e+00 1.65e+00
1.00e-03 1.65e+00
1.00e-02 1.67e+00
5.00e-02 1.75e+00
1.00e-01 1.86e+00
2.00e-01 2.05e+00
4.00e-01 2.43e+00
5.00e-01 2.61e+00
6.00e-01 2.78e+00
7.00e-01 2.95e+00
8.00e-01 3.11e+00
9.00e-01 3.27e+00
1.00e+00 3.42e+00
1.50e+00 4.15e+00
2.00e+00 4.73e+00
2.50e+00 5.22e+00


==> anc/Fig19_T_0.1.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01
4.600000000000000200e-01
5.100000000000000089e-01
5.600000000000000533e-01
6.099999999999999867e-01


==> anc/Fig19_T_0.4.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01
4.600000000000000200e-01


==> anc/Fig19_T_0.6.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01


==> anc/Fig19_T_0.8.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01


==> anc/Fig19_T_0.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01
4.600000000000000200e-01
5.100000000000000089e-01
5.600000000000000533e-01
6.099999999999999867e-01
6.600000000000000311e-01
7.099999999999999645e-01
7.600000000000000089e-01
8.100000000000000533e-01


==> anc/Fig19_T_1.0.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01


==> anc/Fig19_T_1.5.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01


==> anc/Fig19_T_2.0.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01


==> anc/Fig19_T_2.5.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01


==> anc/Fig19_cep_T_fine.txt <==
8.599999999999999867e-01
9.000000000000000222e-01
8.100000000000000533e-01
7.199999999999999734e-01
6.700000000000000400e-01
6.099999999999999867e-01
5.300000000000000266e-01
4.899999999999999911e-01
4.600000000000000200e-01
4.299999999999999933e-01
4.000000000000000222e-01
3.699999999999999956e-01
3.400000000000000244e-01
2.099999999999999922e-01
1.799999999999999933e-01
1.300000000000000044e-01
1.000000000000000056e-01
8.000000000000000167e-02


==> anc/Fig19_cep_mu.txt <==
1.729999999999999982e+00
1.729999999999999982e+00
1.770000000000000018e+00
1.860000000000000098e+00
1.969999999999999973e+00
2.180000000000000160e+00
2.540000000000000036e+00
2.700000000000000178e+00
2.879999999999999893e+00
3.029999999999999805e+00
3.169999999999999929e+00
3.330000000000000071e+00
3.470000000000000195e+00
4.169999999999999929e+00
4.730000000000000426e+00
5.230000000000000426e+00
5.669999999999999929e+00
6.059999999999999609e+00


==> anc/Fig19_chiral_X.txt <==
0.000000000000000000e+00
1.000000000000000021e-02
2.000000000000000042e-02
2.999999999999999889e-02
4.000000000000000083e-02
5.000000000000000278e-02
5.999999999999999778e-02
7.000000000000000666e-02
8.000000000000000167e-02
8.999999999999999667e-02
1.000000000000000056e-01
1.100000000000000006e-01
1.199999999999999956e-01
1.300000000000000044e-01
1.400000000000000133e-01
1.499999999999999944e-01
1.600000000000000033e-01
1.700000000000000122e-01
1.799999999999999933e-01
1.900000000000000022e-01
2.000000000000000111e-01
2.099999999999999922e-01
2.200000000000000011e-01
2.300000000000000100e-01
2.399999999999999911e-01
2.500000000000000000e-01
2.600000000000000089e-01
2.700000000000000178e-01
2.800000000000000266e-01
2.899999999999999800e-01
2.999999999999999889e-01
3.099999999999999978e-01
3.200000000000000067e-01
3.300000000000000155e-01
3.400000000000000244e-01
3.499999999999999778e-01
3.599999999999999867e-01
3.699999999999999956e-01
3.800000000000000044e-01
3.900000000000000133e-01
4.000000000000000222e-01
4.099999999999999756e-01
4.199999999999999845e-01
4.299999999999999933e-01
4.400000000000000022e-01
4.500000000000000111e-01
4.600000000000000200e-01
4.699999999999999734e-01
4.799999999999999822e-01
4.899999999999999911e-01
5.000000000000000000e-01
5.100000000000000089e-01
5.200000000000000178e-01
5.300000000000000266e-01
5.400000000000000355e-01
5.500000000000000444e-01
5.600000000000000533e-01
5.699999999999999512e-01
5.799999999999999600e-01
5.899999999999999689e-01
5.999999999999999778e-01
6.099999999999999867e-01
6.199999999999999956e-01
6.300000000000000044e-01
6.400000000000000133e-01
6.500000000000000222e-01
6.600000000000000311e-01
6.700000000000000400e-01
6.800000000000000488e-01
6.899999999999999467e-01
6.999999999999999556e-01
7.099999999999999645e-01
7.199999999999999734e-01
7.299999999999999822e-01
7.399999999999999911e-01
7.500000000000000000e-01
7.600000000000000089e-01
7.700000000000000178e-01
7.800000000000000266e-01
7.900000000000000355e-01
8.000000000000000444e-01
8.100000000000000533e-01
8.199999999999999512e-01
8.299999999999999600e-01
8.399999999999999689e-01
8.499999999999999778e-01
8.599999999999999867e-01
8.699999999999999956e-01
8.800000000000000044e-01
8.900000000000000133e-01
9.000000000000000222e-01
9.100000000000000311e-01
9.200000000000000400e-01
9.300000000000000488e-01
9.399999999999999467e-01
9.499999999999999556e-01
9.599999999999999645e-01
9.699999999999999734e-01
9.799999999999999822e-01
9.899999999999999911e-01
1.000000000000000000e+00
1.010000000000000009e+00
1.020000000000000018e+00
1.030000000000000027e+00
1.040000000000000036e+00
1.050000000000000044e+00
1.060000000000000053e+00
1.070000000000000062e+00
1.080000000000000071e+00
1.090000000000000080e+00
1.100000000000000089e+00
1.110000000000000098e+00
1.120000000000000107e+00
1.129999999999999893e+00
1.139999999999999902e+00
1.149999999999999911e+00
1.159999999999999920e+00
1.169999999999999929e+00
1.179999999999999938e+00
1.189999999999999947e+00
1.199999999999999956e+00
1.209999999999999964e+00
1.219999999999999973e+00
1.229999999999999982e+00
1.239999999999999991e+00
1.250000000000000000e+00
1.260000000000000009e+00
1.270000000000000018e+00
1.280000000000000027e+00
1.290000000000000036e+00
1.300000000000000044e+00
1.310000000000000053e+00
1.320000000000000062e+00
1.330000000000000071e+00
1.340000000000000080e+00
1.350000000000000089e+00
1.360000000000000098e+00
1.370000000000000107e+00
1.379999999999999893e+00
1.389999999999999902e+00
1.399999999999999911e+00
1.409999999999999920e+00
1.419999999999999929e+00
1.429999999999999938e+00
1.439999999999999947e+00
1.449999999999999956e+00
1.459999999999999964e+00
1.469999999999999973e+00
1.479999999999999982e+00
1.489999999999999991e+00
1.500000000000000000e+00
1.510000000000000009e+00
1.520000000000000018e+00
1.530000000000000027e+00
1.540000000000000036e+00
1.550000000000000044e+00
1.560000000000000053e+00
1.570000000000000062e+00
1.580000000000000071e+00
1.590000000000000080e+00
1.600000000000000089e+00
1.610000000000000098e+00
1.620000000000000107e+00
1.629999999999999893e+00
1.639999999999999902e+00
1.649999999999999911e+00
1.659999999999999920e+00
1.669999999999999929e+00
1.679999999999999938e+00
1.689999999999999947e+00
1.699999999999999956e+00
1.709999999999999964e+00
1.719999999999999973e+00
1.729999999999999982e+00
1.739999999999999991e+00
1.734870120205239674e+00


==> anc/Fig19_chiral_Y.txt <==
1.666666666666666741e+00
1.666656666576665113e+00
1.666626665226571546e+00
1.666576659375585523e+00
1.666506643620601524e+00
1.666416610393547604e+00
1.666306549957657257e+00
1.666176450402667930e+00
1.666026297639239040e+00
1.665856075390968583e+00
1.665665765187666070e+00
1.665455346355407151e+00
1.665224796006438801e+00
1.664974089027780435e+00
1.664703198068690826e+00
1.664412093526980607e+00
1.664100743534158378e+00
1.663769113939390865e+00
1.663417168292257386e+00
1.663044867824281736e+00
1.662652171429217729e+00
1.662239035642063323e+00
1.661805414616780441e+00
1.661351260102694294e+00
1.660876521419541341e+00
1.660381145431135907e+00
1.659865076517625937e+00
1.659328256546299674e+00
1.658770624840925079e+00
1.658192118149496075e+00
1.657592670610554819e+00
1.656972213717773812e+00
1.656330676282953718e+00
1.655667984397309445e+00
1.654984061391009842e+00
1.654278827790912398e+00
1.653552201276442535e+00
1.652804096633555764e+00
1.652034425706720544e+00
1.651243097348856548e+00
1.650430017369160396e+00
1.649595088478743365e+00
1.648738210234009349e+00
1.647859278977686914e+00
1.646958187777435301e+00
1.646034826361932435e+00
1.645089081054352365e+00
1.644120834703129752e+00
1.643129966609914616e+00
1.642116352454597195e+00
1.641079864217295903e+00
1.640020370097181823e+00
1.638937734427984516e+00
1.637831817590209793e+00
1.636702475919505018e+00
1.635549561611592928e+00
1.634372922623178015e+00
1.633172402568834114e+00
1.631947840613667378e+00
1.630699071361565444e+00
1.629425924738837406e+00
1.628128225873032298e+00
1.626805794966716290e+00
1.625458447165974096e+00
1.624085992423387026e+00
1.622688235355226993e+00
1.621264975092584937e+00
1.619816005126142322e+00
1.618341113144273979e+00
1.616840080864150098e+00
1.615312683855485210e+00
1.613758691356565356e+00
1.612177866082153077e+00
1.610569964022853906e+00
1.608934734235490716e+00
1.607271918624019635e+00
1.605581251710470614e+00
1.603862460395379497e+00
1.602115263707062587e+00
1.600339372539435701e+00
1.598534489377780199e+00
1.596700308008825120e+00
1.594836513222297913e+00
1.592942780492773158e+00
1.591018775648579409e+00
1.589064154523839756e+00
1.587078562593173148e+00
1.585061634588003088e+00
1.583012994093350168e+00
1.580932253123896070e+00
1.578819011678024964e+00
1.576672857268437644e+00
1.574493364427841824e+00
1.572280094188092558e+00
1.570032593531039300e+00
1.567750394809193093e+00
1.565433015134179318e+00
1.563079955730773296e+00
1.560690701254139556e+00
1.558264719067692816e+00
1.555801458478784927e+00
1.553300349929181756e+00
1.550760804137007787e+00
1.548182211186987844e+00
1.545563939562965450e+00
1.542905335123908372e+00
1.540205720010420887e+00
1.537464391484534065e+00
1.534680620692714825e+00
1.531853651347462542e+00
1.528982698320621836e+00
1.526066946141080738e+00
1.523105547388803549e+00
1.520097620976316843e+00
1.517042250307863549e+00
1.513938481305412642e+00
1.510785320290060962e+00
1.507581731702928751e+00
1.504326635657109001e+00
1.501018905295906869e+00
1.497657363945988029e+00
1.494240782041766247e+00
1.490767873799219823e+00
1.487237293613578037e+00
1.483647632152319318e+00
1.479997412111342836e+00
1.476285083598112946e+00
1.472509019100851191e+00
1.468667507997459820e+00
1.464758750551576894e+00
1.460780851335923725e+00
1.456731812014645522e+00
1.452609523406528380e+00
1.448411756739409473e+00
1.444136153992622296e+00
1.439780217208334490e+00
1.435341296633796837e+00
1.430816577534726131e+00
1.426203065490041277e+00
1.421497569954674356e+00
1.416696685826481117e+00
1.411796772717794912e+00
1.406793931569920719e+00
1.401683978181904155e+00
1.396462413140306058e+00
1.391124387532588713e+00
1.385664663697435461e+00
1.380077570103712459e+00
1.374356949246944737e+00
1.368496097190862404e+00
1.362487693062731209e+00
1.356323716369325583e+00
1.349995349465820116e+00
1.343492861778978531e+00
1.336805471419041158e+00
1.329921178544564819e+00
1.322826563079974704e+00
1.315506536993861886e+00
1.307944037991580100e+00
1.300119646728064682e+00
1.292011102801912781e+00
1.283592684734455869e+00
1.274834404043635461e+00
1.265700940326483392e+00
1.256150207652080075e+00
1.246131383000438797e+00
1.235582127143914688e+00
1.224424552390990462e+00
1.212559168071759341e+00
1.199855405241029516e+00
1.186136010954536024e+00
1.171149627915146985e+00
1.154518343807662717e+00
1.135624884327165685e+00
1.113323709892077185e+00
8.663229875244615741e-01


==> anc/Fig19_mu_0.1.txt <==
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.870000000000000107e+00
1.870000000000000107e+00
1.879999999999999893e+00
1.889999999999999902e+00
1.909999999999999920e+00
1.929999999999999938e+00
1.949999999999999956e+00


==> anc/Fig19_mu_0.4.txt <==
2.430000000000000160e+00
2.430000000000000160e+00
2.430000000000000160e+00
2.430000000000000160e+00
2.430000000000000160e+00
2.439999999999999947e+00
2.450000000000000178e+00
2.459999999999999964e+00
2.479999999999999982e+00
2.509999999999999787e+00


==> anc/Fig19_mu_0.6.txt <==
2.779999999999999805e+00
2.779999999999999805e+00
2.779999999999999805e+00
2.779999999999999805e+00
2.790000000000000036e+00
2.799999999999999822e+00
2.810000000000000053e+00
2.830000000000000071e+00
2.850000000000000089e+00


==> anc/Fig19_mu_0.8.txt <==
3.109999999999999876e+00
3.109999999999999876e+00
3.109999999999999876e+00
3.109999999999999876e+00
3.120000000000000107e+00
3.129999999999999893e+00
3.149999999999999911e+00


==> anc/Fig19_mu_0.txt <==
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.659999999999999920e+00
1.659999999999999920e+00
1.659999999999999920e+00
1.669999999999999929e+00
1.669999999999999929e+00
1.669999999999999929e+00
1.679999999999999938e+00
1.689999999999999947e+00
1.699999999999999956e+00
1.709999999999999964e+00
1.719999999999999973e+00


==> anc/Fig19_mu_1.0.txt <==
3.419999999999999929e+00
3.419999999999999929e+00
3.419999999999999929e+00
3.419999999999999929e+00
3.439999999999999947e+00
3.450000000000000178e+00


==> anc/Fig19_mu_1.5.txt <==
4.160000000000000142e+00
4.160000000000000142e+00
4.150000000000000355e+00
4.139999999999999680e+00
4.139999999999999680e+00
4.139999999999999680e+00


==> anc/Fig19_mu_2.0.txt <==
4.799999999999999822e+00
4.769999999999999574e+00
4.740000000000000213e+00
4.709999999999999964e+00


==> anc/Fig19_mu_2.5.txt <==
5.200000000000000178e+00
5.269999999999999574e+00
5.219999999999999751e+00


==> anc/Fig19_mu_8.txt <==
mq muc mucerr
0.0 0.42 0.01
0.1 0.47 0.01
0.2 0.52 0.01
0.3 0.57 0.01
0.4 0.62 0.01
0.5 0.68 0.01
0.6 0.74 0.01
0.7 0.80 0.01
0.8 0.87 0.01
0.9 0.94 0.01
1.0 1.01 0.01
1.1 1.07 0.01
1.2 1.13 0.01
1.3 1.19 0.01
1.4 1.24 0.01
1.5 1.292 0.001
1.6 1.341 0.001
1.7 1.388 0.001
1.8 1.433 0.001
1.9 1.476 0.001
2.0 1.517 0.001
2.5 1.70 0.01
3.0 1.86 0.01
3.5 1.99 0.01


==> anc/Fig20.beta_fit.txt <==
0.0 0.0000000 0.5700000 0.1100000
0.0 0.0100000 0.5050000 0.0350000
0.0 0.0200000 0.5100000 0.0300000
0.0 0.0300000 0.5200000 0.0200000
0.0 0.0400000 0.5250000 0.0150000
0.0 0.0500000 0.5250000 0.0150000
0.0 0.0600000 0.5750000 0.0350000
0.0 0.0700000 0.5850000 0.0350000
0.0 0.0800000 0.5450000 0.0050000
0.0 0.0900000 0.5750000 0.0050000
0.0 0.1000000 0.5750000 0.0050000
0.0 0.1100000 0.5850000 0.0050000
0.0 0.1200000 0.5850000 0.0050000
0.0 0.1300000 0.6050000 0.0050000
0.0 0.1400000 0.6050000 0.0050000
0.0 0.1500000 0.6150000 0.0050000
0.0 0.1600000 0.6250000 0.0050000
0.0 0.1700000 0.6350000 0.0050000
0.0 0.1800000 0.6350000 0.0050000
0.0 0.1900000 0.6450000 0.0050000
0.0 0.2000000 0.6550000 0.0050000
0.0 0.2100000 0.6650000 0.0050000
0.0 0.2200000 0.6650000 0.0050000
0.0 0.2300000 0.6750000 0.0050000
0.0 0.2400000 0.6850000 0.0050000
0.0 0.2500000 0.6850000 0.0050000
0.0 0.2600000 0.6850000 0.0050000
0.0 0.2700000 0.6950000 0.0050000
0.0 0.2800000 0.7050000 0.0050000
0.0 0.2900000 0.7150000 0.0050000
0.0 0.3000000 0.7150000 0.0050000
0.0 0.3100000 0.7250000 0.0050000
0.0 0.3200000 0.7250000 0.0050000
0.0 0.3300000 0.7350000 0.0050000
0.0 0.3400000 0.7450000 0.0050000
0.0 0.3500000 0.7550000 0.0050000
0.0 0.3600000 0.7550000 0.0050000
0.0 0.3700000 0.7550000 0.0050000
0.0 0.3800000 0.7750000 0.0050000
0.0 0.3900000 0.7750000 0.0050000
0.0 0.4000000 0.7850000 0.0050000
0.0 0.4100000 0.7950000 0.0050000
0.0 0.4200000 0.7950000 0.0050000
0.0 0.4300000 0.8050000 0.0050000
0.0 0.4400000 0.8050000 0.0050000
0.0 0.4500000 0.8150000 0.0050000
0.0 0.4600000 0.8250000 0.0050000
0.0 0.4700000 0.8250000 0.0050000
0.0 0.4800000 0.8250000 0.0050000
0.0 0.4900000 0.8350000 0.0050000
0.0 0.5000000 0.8400000 0.0100000
0.0 0.5100000 0.8550000 0.0050000
0.0 0.5200000 0.8600000 0.0100000
0.0 0.5300000 0.8650000 0.0050000
0.0 0.5400000 0.8700000 0.0100000
0.0 0.5500000 0.8700000 0.0100000
0.0 0.5600000 0.8800000 0.0100000
0.0 0.5700000 0.8600000 0.0300000
0.0 0.5800000 0.8950000 0.0150000
0.0 0.5900000 0.8700000 0.0400000
0.0 0.6000000 0.9000000 0.0200000
0.0 0.6100000 0.8850000 0.0250000
0.0 0.6200000 0.8950000 0.0150000
0.0 0.6300000 0.8950000 0.0250000
0.0 0.6400000 0.9100000 0.0100000
0.0 0.6500000 0.9250000 0.0150000
0.0 0.6600000 0.9200000 0.0100000
0.0 0.6700000 0.9250000 0.0250000
0.0 0.6800000 0.9350000 0.0250000
0.0 0.6900000 0.9400000 0.0200000
0.0 0.7000000 0.8850000 0.0750000
0.0 0.7100000 0.9300000 0.0300000
0.0 0.7200000 0.9550000 0.0350000
0.0 0.7300000 0.9650000 0.0450000
0.0 0.7400000 0.9250000 0.0550000
0.0 0.7500000 0.9500000 0.0300000
0.0 0.7600000 0.9350000 0.0450000
0.0 0.7700000 0.9600000 0.0300000
0.0 0.7800000 0.9600000 0.0400000
0.0 0.7900000 0.9450000 0.0550000
0.0 0.8000000 0.9750000 0.0350000
0.0 0.8100000 0.9800000 0.0500000
0.0 0.8200000 0.9600000 0.0300000
0.0 0.8300000 1.0350000 0.0950000
0.0 0.8400000 0.9800000 0.0400000
0.0 0.8500000 0.9750000 0.0650000
0.0 0.8600000 0.9950000 0.0450000
0.0 0.8700000 1.0450000 0.1150000
0.0 0.8800000 0.9850000 0.0450000
0.0 0.8900000 0.9900000 0.0400000
0.0 0.9000000 0.9900000 0.0400000
0.0 0.9100000 0.9950000 0.0450000
0.0 0.9200000 0.9950000 0.0450000
0.0 0.9300000 0.9550000 0.0950000
0.0 0.9400000 0.9900000 0.0300000
0.0 0.9500000 1.0150000 0.0650000
0.0 0.9600000 1.0400000 0.0900000
0.0 0.9700000 1.0200000 0.0800000
0.0 0.9800000 0.9600000 0.0900000
0.0 0.9900000 0.9950000 0.0450000
0.0 1.0000000 1.0100000 0.0500000
0.1 0.0000000 0.5100000 0.0400000
0.1 0.0100000 0.5150000 0.0250000
0.1 0.0200000 0.5250000 0.0250000
0.1 0.0300000 0.5250000 0.0250000
0.1 0.0400000 0.5350000 0.0250000
0.1 0.0500000 0.6000000 0.0600000
0.1 0.0600000 0.5550000 0.0050000
0.1 0.0700000 0.5550000 0.0050000
0.1 0.0800000 0.5750000 0.0050000
0.1 0.0900000 0.5750000 0.0050000
0.1 0.1000000 0.5850000 0.0050000
0.1 0.1100000 0.5950000 0.0050000
0.1 0.1200000 0.5950000 0.0050000
0.1 0.1300000 0.6050000 0.0050000
0.1 0.1400000 0.6250000 0.0050000
0.1 0.1500000 0.6250000 0.0050000
0.1 0.1600000 0.6350000 0.0050000
0.1 0.1700000 0.6450000 0.0050000
0.1 0.1800000 0.6450000 0.0050000
0.1 0.1900000 0.6450000 0.0050000
0.1 0.2000000 0.6650000 0.0050000
0.1 0.2100000 0.6750000 0.0050000
0.1 0.2200000 0.6750000 0.0050000
0.1 0.2300000 0.6850000 0.0050000
0.1 0.2400000 0.6950000 0.0050000
0.1 0.2500000 0.6950000 0.0050000
0.1 0.2600000 0.7150000 0.0050000
0.1 0.2700000 0.7050000 0.0050000
0.1 0.2800000 0.7250000 0.0050000
0.1 0.2900000 0.7250000 0.0050000
0.1 0.3000000 0.7350000 0.0050000
0.1 0.3100000 0.7450000 0.0050000
0.1 0.3200000 0.7450000 0.0050000
0.1 0.3300000 0.7550000 0.0050000
0.1 0.3400000 0.7650000 0.0050000
0.1 0.3500000 0.7650000 0.0050000
0.1 0.3600000 0.7750000 0.0050000
0.1 0.3700000 0.7850000 0.0050000
0.1 0.3800000 0.7950000 0.0050000
0.1 0.3900000 0.8050000 0.0050000
0.1 0.4000000 0.8050000 0.0050000
0.1 0.4100000 0.8150000 0.0050000
0.1 0.4200000 0.8150000 0.0050000
0.1 0.4300000 0.8250000 0.0050000
0.1 0.4400000 0.8250000 0.0050000
0.1 0.4500000 0.8350000 0.0050000
0.1 0.4600000 0.8400000 0.0100000
0.1 0.4700000 0.8600000 0.0100000
0.1 0.4800000 0.8600000 0.0100000
0.1 0.4900000 0.8650000 0.0050000
0.1 0.5000000 0.8650000 0.0050000
0.1 0.5100000 0.8700000 0.0200000
0.1 0.5200000 0.8800000 0.0100000
0.1 0.5300000 0.8850000 0.0150000
0.1 0.5400000 0.8900000 0.0200000
0.1 0.5500000 0.9000000 0.0100000
0.1 0.5600000 0.8950000 0.0150000
0.1 0.5700000 0.8950000 0.0350000
0.1 0.5800000 0.9050000 0.0150000
0.1 0.5900000 0.9150000 0.0150000
0.1 0.6000000 0.9200000 0.0200000
0.1 0.6100000 0.9350000 0.0250000
0.1 0.6200000 0.9300000 0.0200000
0.1 0.6300000 0.9350000 0.0250000
0.1 0.6400000 0.9400000 0.0200000
0.1 0.6500000 0.9400000 0.0300000
0.1 0.6600000 0.9500000 0.0300000
0.1 0.6700000 0.9450000 0.0250000
0.1 0.6800000 0.9400000 0.0200000
0.1 0.6900000 0.9450000 0.0450000
0.1 0.7000000 0.9550000 0.0450000
0.1 0.7100000 0.9550000 0.0250000
0.1 0.7200000 0.9500000 0.0500000
0.1 0.7300000 0.9500000 0.0400000
0.1 0.7400000 0.9700000 0.0400000
0.1 0.7500000 0.9400000 0.0700000
0.1 0.7600000 0.9450000 0.0550000
0.1 0.7700000 0.9450000 0.0650000
0.1 0.7800000 0.9550000 0.0550000
0.1 0.7900000 0.9600000 0.0500000
0.1 0.8000000 0.9550000 0.0450000
0.1 0.8100000 0.9750000 0.0450000
0.1 0.8200000 0.9600000 0.0700000
0.1 0.8300000 0.9700000 0.0600000
0.1 0.8400000 0.9700000 0.0600000
0.1 0.8500000 0.9550000 0.0650000
0.1 0.8600000 0.9700000 0.0600000
0.1 0.8700000 0.9900000 0.0600000
0.1 0.8800000 1.0000000 0.0500000
0.1 0.8900000 0.9600000 0.0500000
0.1 0.9000000 0.9750000 0.0250000
0.1 0.9100000 0.9750000 0.0650000
0.1 0.9200000 0.9850000 0.0350000
0.1 0.9300000 0.9600000 0.0700000
0.1 0.9400000 0.9800000 0.0600000
0.1 0.9500000 0.9750000 0.0650000
0.1 0.9600000 0.9700000 0.0500000
0.1 0.9700000 0.9750000 0.0350000
0.1 0.9800000 0.9700000 0.0400000
0.1 0.9900000 0.9850000 0.0450000
0.1 1.0000000 0.9750000 0.0650000
0.2 0.0000000 0.5200000 0.0300000
0.2 0.0100000 0.5650000 0.0650000
0.2 0.0200000 0.5200000 0.0200000
0.2 0.0300000 0.5400000 0.0200000
0.2 0.0400000 0.5400000 0.0100000
0.2 0.0500000 0.5550000 0.0050000
0.2 0.0600000 0.5550000 0.0050000
0.2 0.0700000 0.5950000 0.0250000
0.2 0.0800000 0.5750000 0.0050000
0.2 0.0900000 0.5850000 0.0050000
0.2 0.1000000 0.5950000 0.0050000
0.2 0.1100000 0.6050000 0.0050000
0.2 0.1200000 0.6050000 0.0050000
0.2 0.1300000 0.6150000 0.0050000
0.2 0.1400000 0.6250000 0.0050000
0.2 0.1500000 0.6250000 0.0050000
0.2 0.1600000 0.6450000 0.0050000
0.2 0.1700000 0.6450000 0.0050000
0.2 0.1800000 0.6550000 0.0050000
0.2 0.1900000 0.6650000 0.0050000
0.2 0.2000000 0.6650000 0.0050000
0.2 0.2100000 0.6750000 0.0050000
0.2 0.2200000 0.6850000 0.0050000
0.2 0.2300000 0.6950000 0.0050000
0.2 0.2400000 0.6950000 0.0050000
0.2 0.2500000 0.7050000 0.0050000
0.2 0.2600000 0.7150000 0.0050000
0.2 0.2700000 0.7250000 0.0050000
0.2 0.2800000 0.7250000 0.0050000
0.2 0.2900000 0.7450000 0.0050000
0.2 0.3000000 0.7450000 0.0050000
0.2 0.3100000 0.7550000 0.0050000
0.2 0.3200000 0.7550000 0.0050000
0.2 0.3300000 0.7650000 0.0050000
0.2 0.3400000 0.7750000 0.0050000
0.2 0.3500000 0.7750000 0.0050000
0.2 0.3600000 0.7850000 0.0050000
0.2 0.3700000 0.7950000 0.0050000
0.2 0.3800000 0.8050000 0.0050000
0.2 0.3900000 0.8050000 0.0050000
0.2 0.4000000 0.8050000 0.0050000
0.2 0.4100000 0.8250000 0.0050000
0.2 0.4200000 0.8300000 0.0100000
0.2 0.4300000 0.8350000 0.0050000
0.2 0.4400000 0.8400000 0.0100000
0.2 0.4500000 0.8500000 0.0100000
0.2 0.4600000 0.8550000 0.0050000
0.2 0.4700000 0.8650000 0.0050000
0.2 0.4800000 0.8550000 0.0050000
0.2 0.4900000 0.8650000 0.0050000
0.2 0.5000000 0.8750000 0.0050000
0.2 0.5100000 0.8600000 0.0300000
0.2 0.5200000 0.8850000 0.0150000
0.2 0.5300000 0.8900000 0.0300000
0.2 0.5400000 0.8600000 0.0400000
0.2 0.5500000 0.9100000 0.0200000
0.2 0.5600000 0.9050000 0.0150000
0.2 0.5700000 0.8850000 0.0350000
0.2 0.5800000 0.9050000 0.0250000
0.2 0.5900000 0.9150000 0.0150000
0.2 0.6000000 0.9250000 0.0250000
0.2 0.6100000 0.9050000 0.0450000
0.2 0.6200000 0.9300000 0.0200000
0.2 0.6300000 0.9100000 0.0200000
0.2 0.6400000 0.9100000 0.0300000
0.2 0.6500000 0.9450000 0.0250000
0.2 0.6600000 0.9450000 0.0350000
0.2 0.6700000 0.9350000 0.0250000
0.2 0.6800000 0.9500000 0.0300000
0.2 0.6900000 0.9550000 0.0350000
0.2 0.7000000 0.9400000 0.0600000
0.2 0.7100000 0.9400000 0.0400000
0.2 0.7200000 0.9350000 0.0750000
0.2 0.7300000 0.9450000 0.0450000
0.2 0.7400000 0.9600000 0.0500000
0.2 0.7500000 0.9200000 0.0500000
0.2 0.7600000 0.9550000 0.0550000
0.2 0.7700000 0.9300000 0.0500000
0.2 0.7800000 0.9500000 0.0600000
0.2 0.7900000 0.9300000 0.0500000
0.2 0.8000000 0.9500000 0.0400000
0.2 0.8100000 0.9600000 0.0500000
0.2 0.8200000 0.9700000 0.0500000
0.2 0.8300000 0.9600000 0.0600000
0.2 0.8400000 0.9500000 0.0500000
0.2 0.8500000 0.9600000 0.0400000
0.2 0.8600000 0.9400000 0.0300000
0.2 0.8700000 0.9550000 0.0550000
0.2 0.8800000 0.9750000 0.0850000
0.2 0.8900000 0.9800000 0.0300000
0.2 0.9000000 0.9550000 0.0650000
0.2 0.9100000 0.9500000 0.0600000
0.2 0.9200000 0.9550000 0.0450000
0.2 0.9300000 0.9550000 0.0450000
0.2 0.9400000 0.9600000 0.0400000
0.2 0.9500000 0.9400000 0.0400000
0.2 0.9600000 0.9700000 0.0400000
0.2 0.9700000 0.9400000 0.0600000
0.2 0.9800000 0.9750000 0.0650000
0.2 0.9900000 0.9750000 0.0650000
0.2 1.0000000 0.9600000 0.0400000
0.3 0.0000000 0.5250000 0.0250000
0.3 0.0100000 0.5250000 0.0350000
0.3 0.0200000 0.5350000 0.0150000
0.3 0.0300000 0.5300000 0.0100000
0.3 0.0400000 0.5500000 0.0100000
0.3 0.0500000 0.5550000 0.0050000
0.3 0.0600000 0.5650000 0.0050000
0.3 0.0700000 0.5650000 0.0050000
0.3 0.0800000 0.5850000 0.0050000
0.3 0.0900000 0.5850000 0.0050000
0.3 0.1000000 0.6050000 0.0050000
0.3 0.1100000 0.6050000 0.0050000
0.3 0.1200000 0.6150000 0.0050000
0.3 0.1300000 0.6250000 0.0050000
0.3 0.1400000 0.6250000 0.0050000
0.3 0.1500000 0.6450000 0.0050000
0.3 0.1600000 0.6450000 0.0050000
0.3 0.1700000 0.6550000 0.0050000
0.3 0.1800000 0.6550000 0.0050000
0.3 0.1900000 0.6650000 0.0050000
0.3 0.2000000 0.6750000 0.0050000
0.3 0.2100000 0.6850000 0.0050000
0.3 0.2200000 0.6950000 0.0050000
0.3 0.2300000 0.6950000 0.0050000
0.3 0.2400000 0.7050000 0.0050000
0.3 0.2500000 0.7150000 0.0050000
0.3 0.2600000 0.7250000 0.0050000
0.3 0.2700000 0.7250000 0.0050000
0.3 0.2800000 0.7450000 0.0050000
0.3 0.2900000 0.7450000 0.0050000
0.3 0.3000000 0.7450000 0.0050000
0.3 0.3100000 0.7550000 0.0050000
0.3 0.3200000 0.7550000 0.0050000
0.3 0.3300000 0.7750000 0.0050000
0.3 0.3400000 0.7850000 0.0050000
0.3 0.3500000 0.7850000 0.0050000
0.3 0.3600000 0.7950000 0.0050000
0.3 0.3700000 0.8000000 0.0100000
0.3 0.3800000 0.8050000 0.0050000
0.3 0.3900000 0.8150000 0.0050000
0.3 0.4000000 0.8200000 0.0100000
0.3 0.4100000 0.8250000 0.0050000
0.3 0.4200000 0.8350000 0.0050000
0.3 0.4300000 0.8400000 0.0100000
0.3 0.4400000 0.8550000 0.0150000
0.3 0.4500000 0.8550000 0.0050000
0.3 0.4600000 0.8550000 0.0050000
0.3 0.4700000 0.8550000 0.0050000
0.3 0.4800000 0.8650000 0.0050000
0.3 0.4900000 0.8750000 0.0050000
0.3 0.5000000 0.8850000 0.0050000
0.3 0.5100000 0.8950000 0.0150000
0.3 0.5200000 0.8900000 0.0100000
0.3 0.5300000 0.9050000 0.0250000
0.3 0.5400000 0.8900000 0.0200000
0.3 0.5500000 0.9050000 0.0350000
0.3 0.5600000 0.9050000 0.0250000
0.3 0.5700000 0.9050000 0.0250000
0.3 0.5800000 0.9150000 0.0150000
0.3 0.5900000 0.9200000 0.0300000
0.3 0.6000000 0.9050000 0.0250000
0.3 0.6100000 0.9100000 0.0400000
0.3 0.6200000 0.9250000 0.0350000
0.3 0.6300000 0.9400000 0.0500000
0.3 0.6400000 0.9050000 0.0450000
0.3 0.6500000 0.9200000 0.0500000
0.3 0.6600000 0.9450000 0.0350000
0.3 0.6700000 0.9150000 0.0350000
0.3 0.6800000 0.9150000 0.0350000
0.3 0.6900000 0.9350000 0.0450000
0.3 0.7000000 0.9350000 0.0350000
0.3 0.7100000 0.9350000 0.0350000
0.3 0.7200000 0.9450000 0.0450000
0.3 0.7300000 0.9450000 0.0450000
0.3 0.7400000 0.9150000 0.0650000
0.3 0.7500000 0.9400000 0.0600000
0.3 0.7600000 0.9400000 0.0600000
0.3 0.7700000 0.9500000 0.0500000
0.3 0.7800000 0.9400000 0.0600000
0.3 0.7900000 0.9300000 0.0700000
0.3 0.8000000 0.9650000 0.0550000
0.3 0.8100000 0.9600000 0.0500000
0.3 0.8200000 0.9450000 0.0450000
0.3 0.8300000 0.9450000 0.0850000
0.3 0.8400000 0.9450000 0.0650000
0.3 0.8500000 0.9600000 0.0700000
0.3 0.8600000 0.9700000 0.0600000
0.3 0.8700000 0.9300000 0.0900000
0.3 0.8800000 0.9350000 0.0350000
0.3 0.8900000 0.9500000 0.0700000
0.3 0.9000000 0.9450000 0.0550000
0.3 0.9100000 0.9400000 0.0800000
0.3 0.9200000 0.9300000 0.0600000
0.3 0.9300000 0.9450000 0.0250000
0.3 0.9400000 0.9400000 0.0600000
0.3 0.9500000 0.9000000 0.0700000
0.3 0.9600000 0.9450000 0.0350000
0.3 0.9700000 0.9350000 0.0750000
0.3 0.9800000 0.9600000 0.0500000
0.3 0.9900000 0.9200000 0.0500000
0.3 1.0000000 0.9400000 0.0800000
0.4 0.0000000 0.5650000 0.0650000
0.4 0.0100000 0.5400000 0.0200000
0.4 0.0200000 0.5400000 0.0100000
0.4 0.0300000 0.5500000 0.0200000
0.4 0.0400000 0.5550000 0.0050000
0.4 0.0500000 0.5550000 0.0050000
0.4 0.0600000 0.5750000 0.0050000
0.4 0.0700000 0.6050000 0.0350000
0.4 0.0800000 0.6200000 0.0300000
0.4 0.0900000 0.6000000 0.0100000
0.4 0.1000000 0.6050000 0.0050000
0.4 0.1100000 0.6150000 0.0050000
0.4 0.1200000 0.6250000 0.0050000
0.4 0.1300000 0.6350000 0.0050000
0.4 0.1400000 0.6350000 0.0050000
0.4 0.1500000 0.6450000 0.0050000
0.4 0.1600000 0.6550000 0.0050000
0.4 0.1700000 0.6650000 0.0050000
0.4 0.1800000 0.6750000 0.0050000
0.4 0.1900000 0.6750000 0.0050000
0.4 0.2000000 0.6850000 0.0050000
0.4 0.2100000 0.6950000 0.0050000
0.4 0.2200000 0.6950000 0.0050000
0.4 0.2300000 0.7050000 0.0050000
0.4 0.2400000 0.7150000 0.0050000
0.4 0.2500000 0.7150000 0.0050000
0.4 0.2600000 0.7250000 0.0050000
0.4 0.2700000 0.7350000 0.0050000
0.4 0.2800000 0.7450000 0.0050000
0.4 0.2900000 0.7550000 0.0050000
0.4 0.3000000 0.7650000 0.0050000
0.4 0.3100000 0.7650000 0.0050000
0.4 0.3200000 0.7750000 0.0050000
0.4 0.3300000 0.7750000 0.0050000
0.4 0.3400000 0.7850000 0.0050000
0.4 0.3500000 0.7850000 0.0050000
0.4 0.3600000 0.8050000 0.0050000
0.4 0.3700000 0.8100000 0.0100000
0.4 0.3800000 0.8150000 0.0050000
0.4 0.3900000 0.8250000 0.0050000
0.4 0.4000000 0.8250000 0.0050000
0.4 0.4100000 0.8350000 0.0050000
0.4 0.4200000 0.8400000 0.0100000
0.4 0.4300000 0.8450000 0.0050000
0.4 0.4400000 0.8500000 0.0100000
0.4 0.4500000 0.8650000 0.0050000
0.4 0.4600000 0.8650000 0.0050000
0.4 0.4700000 0.8750000 0.0050000
0.4 0.4800000 0.8950000 0.0050000
0.4 0.4900000 0.8950000 0.0050000
0.4 0.5000000 0.8850000 0.0050000
0.4 0.5100000 0.8750000 0.0150000
0.4 0.5200000 0.8850000 0.0250000
0.4 0.5300000 0.8950000 0.0250000
0.4 0.5400000 0.8900000 0.0400000
0.4 0.5500000 0.8900000 0.0300000
0.4 0.5600000 0.9100000 0.0300000
0.4 0.5700000 0.8950000 0.0250000
0.4 0.5800000 0.9100000 0.0100000
0.4 0.5900000 0.8950000 0.0350000
0.4 0.6000000 0.9250000 0.0350000
0.4 0.6100000 0.9300000 0.0300000
0.4 0.6200000 0.9450000 0.0150000
0.4 0.6300000 0.9150000 0.0150000
0.4 0.6400000 0.9350000 0.0250000
0.4 0.6500000 0.9300000 0.0200000
0.4 0.6600000 0.9350000 0.0250000
0.4 0.6700000 0.9200000 0.0400000
0.4 0.6800000 0.9450000 0.0550000
0.4 0.6900000 0.9150000 0.0550000
0.4 0.7000000 0.9150000 0.0450000
0.4 0.7100000 0.9350000 0.0350000
0.4 0.7200000 0.9300000 0.0300000
0.4 0.7300000 0.9300000 0.0400000
0.4 0.7400000 0.9500000 0.0400000
0.4 0.7500000 0.9500000 0.0500000
0.4 0.7600000 0.9250000 0.0750000
0.4 0.7700000 0.9150000 0.0650000
0.4 0.7800000 0.9450000 0.0550000
0.4 0.7900000 0.9500000 0.0400000
0.4 0.8000000 0.9200000 0.0700000
0.4 0.8100000 0.9500000 0.0500000
0.4 0.8200000 0.9400000 0.0200000
0.4 0.8300000 0.9050000 0.0550000
0.4 0.8400000 0.9300000 0.0500000
0.4 0.8500000 0.9600000 0.0400000
0.4 0.8600000 0.9500000 0.0500000
0.4 0.8700000 0.9250000 0.0650000
0.4 0.8800000 0.9350000 0.0750000
0.4 0.8900000 0.9500000 0.0600000
0.4 0.9000000 0.9300000 0.0600000
0.4 0.9100000 0.9250000 0.0450000
0.4 0.9200000 0.9600000 0.0500000
0.4 0.9300000 0.9500000 0.0800000
0.4 0.9400000 0.9400000 0.0800000
0.4 0.9500000 0.9150000 0.0750000
0.4 0.9600000 0.9200000 0.0500000
0.4 0.9700000 0.9450000 0.0650000
0.4 0.9800000 0.9750000 0.0750000
0.4 0.9900000 0.9600000 0.0700000
0.4 1.0000000 0.9650000 0.0750000
0.5 0.0000000 0.5850000 0.0750000
0.5 0.0100000 0.5850000 0.0750000
0.5 0.0200000 0.5400000 0.0100000
0.5 0.0300000 0.5500000 0.0100000
0.5 0.0400000 0.5650000 0.0150000
0.5 0.0500000 0.5650000 0.0050000
0.5 0.0600000 0.5750000 0.0050000
0.5 0.0700000 0.5950000 0.0050000
0.5 0.0800000 0.5950000 0.0050000
0.5 0.0900000 0.6050000 0.0050000
0.5 0.1000000 0.6150000 0.0050000
0.5 0.1100000 0.6250000 0.0050000
0.5 0.1200000 0.6350000 0.0050000
0.5 0.1300000 0.6350000 0.0050000
0.5 0.1400000 0.6450000 0.0050000
0.5 0.1500000 0.6550000 0.0050000
0.5 0.1600000 0.6550000 0.0050000
0.5 0.1700000 0.6750000 0.0050000
0.5 0.1800000 0.6750000 0.0050000
0.5 0.1900000 0.6850000 0.0050000
0.5 0.2000000 0.6950000 0.0050000
0.5 0.2100000 0.6950000 0.0050000
0.5 0.2200000 0.7150000 0.0050000
0.5 0.2300000 0.7150000 0.0050000
0.5 0.2400000 0.7150000 0.0050000
0.5 0.2500000 0.7250000 0.0050000
0.5 0.2600000 0.7350000 0.0050000
0.5 0.2700000 0.7350000 0.0050000
0.5 0.2800000 0.7450000 0.0050000
0.5 0.2900000 0.7550000 0.0050000
0.5 0.3000000 0.7650000 0.0050000
0.5 0.3100000 0.7750000 0.0050000
0.5 0.3200000 0.7750000 0.0050000
0.5 0.3300000 0.7850000 0.0050000
0.5 0.3400000 0.7950000 0.0050000
0.5 0.3500000 0.7950000 0.0050000
0.5 0.3600000 0.8050000 0.0050000
0.5 0.3700000 0.8050000 0.0150000
0.5 0.3800000 0.8150000 0.0150000
0.5 0.3900000 0.8050000 0.0150000
0.5 0.4000000 0.8250000 0.0150000
0.5 0.4100000 0.8100000 0.0300000
0.5 0.4200000 0.8350000 0.0250000
0.5 0.4300000 0.8150000 0.0350000
0.5 0.4400000 0.8350000 0.0250000
0.5 0.4500000 0.8500000 0.0200000
0.5 0.4600000 0.8400000 0.0300000
0.5 0.4700000 0.8500000 0.0300000
0.5 0.4800000 0.8600000 0.0100000
0.5 0.4900000 0.8350000 0.0350000
0.5 0.5000000 0.8700000 0.0400000
0.5 0.5100000 0.8600000 0.0300000
0.5 0.5200000 0.9100000 0.0200000
0.5 0.5300000 0.9000000 0.0200000
0.5 0.5400000 0.8900000 0.0500000
0.5 0.5500000 0.9150000 0.0050000
0.5 0.5600000 0.8950000 0.0350000
0.5 0.5700000 0.9300000 0.0300000
0.5 0.5800000 0.9250000 0.0150000
0.5 0.5900000 0.9300000 0.0300000
0.5 0.6000000 0.9200000 0.0300000
0.5 0.6100000 0.9200000 0.0400000
0.5 0.6200000 0.9100000 0.0600000
0.5 0.6300000 0.9300000 0.0500000
0.5 0.6400000 0.9200000 0.0400000
0.5 0.6500000 0.9200000 0.0300000
0.5 0.6600000 0.9550000 0.0150000
0.5 0.6700000 0.9200000 0.0600000
0.5 0.6800000 0.9200000 0.0400000
0.5 0.6900000 0.9350000 0.0550000
0.5 0.7000000 0.9050000 0.0750000
0.5 0.7100000 0.9450000 0.0650000
0.5 0.7200000 0.9300000 0.0100000
0.5 0.7300000 0.9100000 0.0300000
0.5 0.7400000 0.9400000 0.0700000
0.5 0.7500000 0.9450000 0.0750000
0.5 0.7600000 0.9300000 0.0500000
0.5 0.7700000 0.9550000 0.0350000
0.5 0.7800000 0.9500000 0.0400000
0.5 0.7900000 0.9400000 0.0700000
0.5 0.8000000 0.9500000 0.0600000
0.5 0.8100000 0.9300000 0.0500000
0.5 0.8200000 0.9500000 0.0700000
0.5 0.8300000 0.9550000 0.0650000
0.5 0.8400000 0.9300000 0.0500000
0.5 0.8500000 0.9550000 0.0850000
0.5 0.8600000 0.9050000 0.0750000
0.5 0.8700000 0.9750000 0.0550000
0.5 0.8800000 0.9450000 0.0650000
0.5 0.8900000 0.9400000 0.0500000
0.5 0.9000000 0.9250000 0.0350000
0.5 0.9100000 0.9600000 0.0600000
0.5 0.9200000 0.9900000 0.0700000
0.5 0.9300000 0.9050000 0.0750000
0.5 0.9400000 0.9600000 0.1000000
0.5 0.9500000 0.9500000 0.0500000
0.5 0.9600000 0.9150000 0.0950000
0.5 0.9700000 0.9300000 0.0800000
0.5 0.9800000 0.9650000 0.0550000
0.5 0.9900000 0.9550000 0.0450000
0.5 1.0000000 0.9350000 0.0750000
0.6 0.0000000 0.5650000 0.0550000
0.6 0.0100000 0.5550000 0.0350000
0.6 0.0200000 0.5450000 0.0150000
0.6 0.0300000 0.5650000 0.0150000
0.6 0.0400000 0.5650000 0.0150000
0.6 0.0500000 0.6300000 0.0700000
0.6 0.0600000 0.5850000 0.0050000
0.6 0.0700000 0.6100000 0.0300000
0.6 0.0800000 0.6300000 0.0400000
0.6 0.0900000 0.6050000 0.0050000
0.6 0.1000000 0.6300000 0.0200000
0.6 0.1100000 0.6250000 0.0050000
0.6 0.1200000 0.6350000 0.0050000
0.6 0.1300000 0.6450000 0.0050000
0.6 0.1400000 0.6450000 0.0050000
0.6 0.1500000 0.6550000 0.0050000
0.6 0.1600000 0.6650000 0.0050000
0.6 0.1700000 0.6750000 0.0050000
0.6 0.1800000 0.6850000 0.0050000
0.6 0.1900000 0.6850000 0.0050000
0.6 0.2000000 0.6950000 0.0050000
0.6 0.2100000 0.7050000 0.0050000
0.6 0.2200000 0.7050000 0.0050000
0.6 0.2300000 0.7150000 0.0050000
0.6 0.2400000 0.7250000 0.0050000
0.6 0.2500000 0.7350000 0.0050000
0.6 0.2600000 0.7350000 0.0050000
0.6 0.2700000 0.7450000 0.0050000
0.6 0.2800000 0.7550000 0.0050000
0.6 0.2900000 0.7550000 0.0150000
0.6 0.3000000 0.7750000 0.0050000
0.6 0.3100000 0.7750000 0.0150000
0.6 0.3200000 0.7750000 0.0150000
0.6 0.3300000 0.7900000 0.0100000
0.6 0.3400000 0.7900000 0.0100000
0.6 0.3500000 0.7750000 0.0350000
0.6 0.3600000 0.8100000 0.0100000
0.6 0.3700000 0.8150000 0.0050000
0.6 0.3800000 0.8050000 0.0250000
0.6 0.3900000 0.8050000 0.0250000
0.6 0.4000000 0.8200000 0.0100000
0.6 0.4100000 0.8450000 0.0050000
0.6 0.4200000 0.8400000 0.0100000
0.6 0.4300000 0.8300000 0.0300000
0.6 0.4400000 0.8450000 0.0150000
0.6 0.4500000 0.8550000 0.0150000
0.6 0.4600000 0.8550000 0.0250000
0.6 0.4700000 0.8500000 0.0300000
0.6 0.4800000 0.8550000 0.0350000
0.6 0.4900000 0.8650000 0.0350000
0.6 0.5000000 0.8500000 0.0200000
0.6 0.5100000 0.8900000 0.0200000
0.6 0.5200000 0.9000000 0.0300000
0.6 0.5300000 0.8950000 0.0050000
0.6 0.5400000 0.8850000 0.0450000
0.6 0.5500000 0.9000000 0.0300000
0.6 0.5600000 0.9000000 0.0100000
0.6 0.5700000 0.9200000 0.0100000
0.6 0.5800000 0.9200000 0.0100000
0.6 0.5900000 0.9150000 0.0550000
0.6 0.6000000 0.9100000 0.0400000
0.6 0.6100000 0.8950000 0.0650000
0.6 0.6200000 0.9000000 0.0300000
0.6 0.6300000 0.9150000 0.0550000
0.6 0.6400000 0.9250000 0.0650000
0.6 0.6500000 0.9050000 0.0350000
0.6 0.6600000 0.9300000 0.0500000
0.6 0.6700000 0.9350000 0.0650000
0.6 0.6800000 0.9500000 0.0600000
0.6 0.6900000 0.9300000 0.0600000
0.6 0.7000000 0.9150000 0.0750000
0.6 0.7100000 0.9300000 0.0800000
0.6 0.7200000 0.9350000 0.0450000
0.6 0.7300000 0.9500000 0.0400000
0.6 0.7400000 0.9400000 0.0800000
0.6 0.7500000 0.9300000 0.0700000
0.6 0.7600000 0.9050000 0.0850000
0.6 0.7700000 0.9400000 0.0600000
0.6 0.7800000 0.9500000 0.0400000
0.6 0.7900000 0.9450000 0.0450000
0.6 0.8000000 0.9450000 0.0850000
0.6 0.8100000 0.9350000 0.0650000
0.6 0.8200000 0.9300000 0.1500000
0.6 0.8300000 0.9200000 0.0900000
0.6 0.8400000 0.9400000 0.0800000
0.6 0.8500000 0.9150000 0.0350000
0.6 0.8600000 0.9500000 0.0600000
0.6 0.8700000 0.9650000 0.0550000
0.6 0.8800000 0.9500000 0.1200000
0.6 0.8900000 0.9250000 0.0550000
0.6 0.9000000 0.9500000 0.0800000
0.6 0.9100000 0.9400000 0.0500000
0.6 0.9200000 0.9350000 0.0850000
0.6 0.9300000 0.9350000 0.0650000
0.6 0.9400000 0.9250000 0.0850000
0.6 0.9500000 0.8900000 0.1000000
0.6 0.9600000 0.9650000 0.0950000
0.6 0.9700000 0.9500000 0.0700000
0.6 0.9800000 0.8800000 0.1200000
0.6 0.9900000 0.9250000 0.0550000
0.6 1.0000000 0.9500000 0.1200000
0.7 0.0000000 0.5600000 0.0400000
0.7 0.0100000 0.5800000 0.0500000
0.7 0.0200000 0.5700000 0.0300000
0.7 0.0300000 0.5850000 0.0350000
0.7 0.0400000 0.5750000 0.0150000
0.7 0.0500000 0.5750000 0.0050000
0.7 0.0600000 0.5850000 0.0050000
0.7 0.0700000 0.6100000 0.0200000
0.7 0.0800000 0.6050000 0.0050000
0.7 0.0900000 0.6150000 0.0050000
0.7 0.1000000 0.6250000 0.0050000
0.7 0.1100000 0.6250000 0.0050000
0.7 0.1200000 0.6450000 0.0050000
0.7 0.1300000 0.6450000 0.0050000
0.7 0.1400000 0.6550000 0.0050000
0.7 0.1500000 0.6650000 0.0050000
0.7 0.1600000 0.6750000 0.0050000
0.7 0.1700000 0.6850000 0.0050000
0.7 0.1800000 0.6850000 0.0050000
0.7 0.1900000 0.6950000 0.0050000
0.7 0.2000000 0.7050000 0.0050000
0.7 0.2100000 0.7150000 0.0050000
0.7 0.2200000 0.7150000 0.0050000
0.7 0.2300000 0.7100000 0.0200000
0.7 0.2400000 0.7350000 0.0050000
0.7 0.2500000 0.7350000 0.0050000
0.7 0.2600000 0.7400000 0.0100000
0.7 0.2700000 0.7550000 0.0050000
0.7 0.2800000 0.7600000 0.0100000
0.7 0.2900000 0.7600000 0.0100000
0.7 0.3000000 0.7700000 0.0100000
0.7 0.3100000 0.7750000 0.0150000
0.7 0.3200000 0.7850000 0.0050000
0.7 0.3300000 0.7950000 0.0150000
0.7 0.3400000 0.8050000 0.0150000
0.7 0.3500000 0.7950000 0.0150000
0.7 0.3600000 0.8150000 0.0050000
0.7 0.3700000 0.7900000 0.0300000
0.7 0.3800000 0.8150000 0.0250000
0.7 0.3900000 0.8400000 0.0100000
0.7 0.4000000 0.8100000 0.0100000
0.7 0.4100000 0.8250000 0.0350000
0.7 0.4200000 0.8250000 0.0550000
0.7 0.4300000 0.8400000 0.0400000
0.7 0.4400000 0.8350000 0.0150000
0.7 0.4500000 0.8050000 0.0750000
0.7 0.4600000 0.8200000 0.0300000
0.7 0.4700000 0.8500000 0.0500000
0.7 0.4800000 0.8700000 0.0200000
0.7 0.4900000 0.8600000 0.0100000
0.7 0.5000000 0.8600000 0.0400000
0.7 0.5100000 0.8900000 0.0300000
0.7 0.5200000 0.8950000 0.0150000
0.7 0.5300000 0.8950000 0.0350000
0.7 0.5400000 0.8950000 0.0350000
0.7 0.5500000 0.9000000 0.0300000
0.7 0.5600000 0.9050000 0.0450000
0.7 0.5700000 0.9100000 0.0400000
0.7 0.5800000 0.9100000 0.0500000
0.7 0.5900000 0.8750000 0.0550000
0.7 0.6000000 0.9200000 0.0400000
0.7 0.6100000 0.9250000 0.0350000
0.7 0.6200000 0.9050000 0.0450000
0.7 0.6300000 0.9050000 0.0350000
0.7 0.6400000 0.9300000 0.0700000
0.7 0.6500000 0.9050000 0.0550000
0.7 0.6600000 0.9350000 0.0550000
0.7 0.6700000 0.9400000 0.0500000
0.7 0.6800000 0.9050000 0.0950000
0.7 0.6900000 0.9350000 0.0450000
0.7 0.7000000 0.9450000 0.0750000
0.7 0.7100000 0.9050000 0.0850000
0.7 0.7200000 0.9250000 0.0850000
0.7 0.7300000 0.9450000 0.0550000
0.7 0.7400000 0.9300000 0.0700000
0.7 0.7500000 0.9500000 0.0600000
0.7 0.7600000 0.9600000 0.0700000
0.7 0.7700000 0.9150000 0.1050000
0.7 0.7800000 0.9450000 0.0850000
0.7 0.7900000 0.9150000 0.0950000
0.7 0.8000000 0.9450000 0.0750000
0.7 0.8100000 0.9200000 0.0600000
0.7 0.8200000 0.9400000 0.0700000
0.7 0.8300000 0.9600000 0.0700000
0.7 0.8400000 0.9550000 0.0550000
0.7 0.8500000 0.9350000 0.0750000
0.7 0.8600000 0.9350000 0.0950000
0.7 0.8700000 0.9450000 0.0850000
0.7 0.8800000 0.9250000 0.0850000
0.7 0.8900000 0.9100000 0.0800000
0.7 0.9000000 0.9400000 0.0800000
0.7 0.9100000 0.9350000 0.0750000
0.7 0.9200000 0.9150000 0.0950000
0.7 0.9300000 0.9500000 0.0800000
0.7 0.9400000 0.9300000 0.0800000
0.7 0.9500000 0.9150000 0.0550000
0.7 0.9600000 0.9350000 0.0950000
0.7 0.9700000 0.9850000 0.0950000
0.7 0.9800000 0.8950000 0.1150000
0.7 0.9900000 0.9450000 0.0750000
0.7 1.0000000 0.9450000 0.1350000
0.8 0.0000000 0.5450000 0.0250000
0.8 0.0100000 0.5750000 0.0450000
0.8 0.0200000 0.5600000 0.0200000
0.8 0.0300000 0.5800000 0.0300000
0.8 0.0400000 0.5950000 0.0250000
0.8 0.0500000 0.6300000 0.0500000
0.8 0.0600000 0.5950000 0.0050000
0.8 0.0700000 0.6050000 0.0050000
0.8 0.0800000 0.6150000 0.0050000
0.8 0.0900000 0.6150000 0.0050000
0.8 0.1000000 0.6250000 0.0050000
0.8 0.1100000 0.6350000 0.0050000
0.8 0.1200000 0.6450000 0.0050000
0.8 0.1300000 0.6550000 0.0050000
0.8 0.1400000 0.6650000 0.0050000
0.8 0.1500000 0.6750000 0.0050000
0.8 0.1600000 0.6750000 0.0050000
0.8 0.1700000 0.6850000 0.0050000
0.8 0.1800000 0.6850000 0.0050000
0.8 0.1900000 0.7000000 0.0100000
0.8 0.2000000 0.7100000 0.0100000
0.8 0.2100000 0.7050000 0.0050000
0.8 0.2200000 0.7200000 0.0100000
0.8 0.2300000 0.7200000 0.0200000
0.8 0.2400000 0.7400000 0.0100000
0.8 0.2500000 0.7450000 0.0050000
0.8 0.2600000 0.7550000 0.0050000
0.8 0.2700000 0.7450000 0.0250000
0.8 0.2800000 0.7600000 0.0100000
0.8 0.2900000 0.7600000 0.0200000
0.8 0.3000000 0.7800000 0.0100000
0.8 0.3100000 0.7850000 0.0050000
0.8 0.3200000 0.7750000 0.0050000
0.8 0.3300000 0.7900000 0.0200000
0.8 0.3400000 0.8100000 0.0100000
0.8 0.3500000 0.7900000 0.0300000
0.8 0.3600000 0.8100000 0.0200000
0.8 0.3700000 0.8150000 0.0150000
0.8 0.3800000 0.8050000 0.0350000
0.8 0.3900000 0.8150000 0.0150000
0.8 0.4000000 0.8350000 0.0150000
0.8 0.4100000 0.8400000 0.0200000
0.8 0.4200000 0.8250000 0.0350000
0.8 0.4300000 0.8500000 0.0200000
0.8 0.4400000 0.8350000 0.0450000
0.8 0.4500000 0.8550000 0.0350000
0.8 0.4600000 0.8500000 0.0200000
0.8 0.4700000 0.8650000 0.0350000
0.8 0.4800000 0.8750000 0.0450000
0.8 0.4900000 0.8650000 0.0150000
0.8 0.5000000 0.8250000 0.0850000
0.8 0.5100000 0.8850000 0.0550000
0.8 0.5200000 0.8600000 0.0500000
0.8 0.5300000 0.9050000 0.0450000
0.8 0.5400000 0.8900000 0.0400000
0.8 0.5500000 0.8950000 0.0450000
0.8 0.5600000 0.9050000 0.0550000
0.8 0.5700000 0.8900000 0.0300000
0.8 0.5800000 0.8950000 0.0450000
0.8 0.5900000 0.8900000 0.0700000
0.8 0.6000000 0.8650000 0.0950000
0.8 0.6100000 0.8950000 0.0750000
0.8 0.6200000 0.9050000 0.0450000
0.8 0.6300000 0.9250000 0.0650000
0.8 0.6400000 0.9500000 0.0300000
0.8 0.6500000 0.9600000 0.0600000
0.8 0.6600000 0.9150000 0.0950000
0.8 0.6700000 0.9500000 0.0700000
0.8 0.6800000 0.9050000 0.0750000
0.8 0.6900000 0.9500000 0.0600000
0.8 0.7000000 0.9500000 0.0600000
0.8 0.7100000 0.9500000 0.0700000
0.8 0.7200000 0.9350000 0.0950000
0.8 0.7300000 0.9500000 0.0800000
0.8 0.7400000 0.9150000 0.0950000
0.8 0.7500000 0.9400000 0.0600000
0.8 0.7600000 0.9200000 0.0400000
0.8 0.7700000 0.9000000 0.1200000
0.8 0.7800000 0.9250000 0.0650000
0.8 0.7900000 0.9550000 0.0750000
0.8 0.8000000 0.9250000 0.0950000
0.8 0.8100000 0.9100000 0.1200000
0.8 0.8200000 0.9450000 0.0850000
0.8 0.8300000 0.9750000 0.1050000
0.8 0.8400000 0.9350000 0.1050000
0.8 0.8500000 0.8700000 0.1100000
0.8 0.8600000 0.9550000 0.0750000
0.8 0.8700000 0.9500000 0.1000000
0.8 0.8800000 0.9250000 0.0650000
0.8 0.8900000 0.9550000 0.0850000
0.8 0.9000000 0.9450000 0.0650000
0.8 0.9100000 0.9050000 0.0850000
0.8 0.9200000 0.8750000 0.0950000
0.8 0.9300000 0.9250000 0.0950000
0.8 0.9400000 0.9100000 0.1000000
0.8 0.9500000 0.8750000 0.0950000
0.8 0.9600000 0.9200000 0.0600000
0.8 0.9700000 0.9500000 0.0600000
0.8 0.9800000 0.9150000 0.0950000
0.8 0.9900000 0.9050000 0.0750000
0.8 1.0000000 0.8600000 0.1200000
0.9 0.0000000 0.5600000 0.0300000
0.9 0.0100000 0.5750000 0.0350000
0.9 0.0200000 0.6050000 0.0550000
0.9 0.0300000 0.5800000 0.0100000
0.9 0.0400000 0.5800000 0.0100000
0.9 0.0500000 0.5950000 0.0150000
0.9 0.0600000 0.6250000 0.0350000
0.9 0.0700000 0.6550000 0.0450000
0.9 0.0800000 0.6300000 0.0200000
0.9 0.0900000 0.6250000 0.0050000
0.9 0.1000000 0.6350000 0.0050000
0.9 0.1100000 0.6300000 0.0200000
0.9 0.1200000 0.6550000 0.0050000
0.9 0.1300000 0.6650000 0.0150000
0.9 0.1400000 0.6400000 0.0300000
0.9 0.1500000 0.6700000 0.0100000
0.9 0.1600000 0.6850000 0.0050000
0.9 0.1700000 0.6950000 0.0050000
0.9 0.1800000 0.6950000 0.0050000
0.9 0.1900000 0.6850000 0.0350000
0.9 0.2000000 0.7150000 0.0050000
0.9 0.2100000 0.7250000 0.0050000
0.9 0.2200000 0.7250000 0.0050000
0.9 0.2300000 0.7300000 0.0100000
0.9 0.2400000 0.7350000 0.0050000
0.9 0.2500000 0.7500000 0.0100000
0.9 0.2600000 0.7450000 0.0050000
0.9 0.2700000 0.7450000 0.0250000
0.9 0.2800000 0.7600000 0.0100000
0.9 0.2900000 0.7750000 0.0050000
0.9 0.3000000 0.7750000 0.0050000
0.9 0.3100000 0.7650000 0.0250000
0.9 0.3200000 0.7650000 0.0450000
0.9 0.3300000 0.7850000 0.0150000
0.9 0.3400000 0.7800000 0.0400000
0.9 0.3500000 0.8100000 0.0200000
0.9 0.3600000 0.7950000 0.0350000
0.9 0.3700000 0.8050000 0.0250000
0.9 0.3800000 0.8150000 0.0350000
0.9 0.3900000 0.8000000 0.0400000
0.9 0.4000000 0.8350000 0.0250000
0.9 0.4100000 0.8300000 0.0400000
0.9 0.4200000 0.8250000 0.0450000
0.9 0.4300000 0.8650000 0.0150000
0.9 0.4400000 0.8500000 0.0200000
0.9 0.4500000 0.8200000 0.0600000
0.9 0.4600000 0.8650000 0.0250000
0.9 0.4700000 0.8550000 0.0350000
0.9 0.4800000 0.8650000 0.0450000
0.9 0.4900000 0.8100000 0.1000000
0.9 0.5000000 0.8600000 0.0500000
0.9 0.5100000 0.9050000 0.0150000
0.9 0.5200000 0.9100000 0.0200000
0.9 0.5300000 0.8750000 0.0750000
0.9 0.5400000 0.9150000 0.0350000
0.9 0.5500000 0.9100000 0.0400000
0.9 0.5600000 0.8850000 0.0850000
0.9 0.5700000 0.8950000 0.0650000
0.9 0.5800000 0.8900000 0.0700000
0.9 0.5900000 0.8850000 0.0750000
0.9 0.6000000 0.9150000 0.0450000
0.9 0.6100000 0.8950000 0.0850000
0.9 0.6200000 0.9300000 0.0600000
0.9 0.6300000 0.9300000 0.0300000
0.9 0.6400000 0.9400000 0.0600000
0.9 0.6500000 0.8850000 0.1050000
0.9 0.6600000 0.8900000 0.1000000
0.9 0.6700000 0.8850000 0.1150000
0.9 0.6800000 0.8900000 0.1000000
0.9 0.6900000 0.8900000 0.0700000
0.9 0.7000000 0.9250000 0.0850000
0.9 0.7100000 0.8900000 0.1300000
0.9 0.7200000 0.9500000 0.0700000
0.9 0.7300000 0.9000000 0.1200000
0.9 0.7400000 0.9050000 0.0550000
0.9 0.7500000 0.9100000 0.1000000
0.9 0.7600000 0.9150000 0.1150000
0.9 0.7700000 0.8900000 0.1200000
0.9 0.7800000 0.8800000 0.0800000
0.9 0.7900000 0.8900000 0.1200000
0.9 0.8000000 0.8900000 0.1000000
0.9 0.8100000 0.9650000 0.1150000
0.9 0.8200000 0.9050000 0.1050000
0.9 0.8300000 0.8900000 0.1300000
0.9 0.8400000 0.9200000 0.0900000
0.9 0.8500000 0.9250000 0.1150000
0.9 0.8600000 0.9050000 0.0950000
0.9 0.8700000 0.9450000 0.0750000
0.9 0.8800000 0.9250000 0.1450000
0.9 0.8900000 0.8900000 0.0900000
0.9 0.9000000 0.8650000 0.1150000
0.9 0.9100000 0.9050000 0.1250000
0.9 0.9200000 0.9200000 0.0600000
0.9 0.9300000 0.9350000 0.0750000
0.9 0.9400000 0.8900000 0.0900000
0.9 0.9500000 0.8850000 0.1250000
0.9 0.9600000 0.9350000 0.0950000
0.9 0.9700000 0.9700000 0.1200000
0.9 0.9800000 0.8850000 0.1450000
0.9 0.9900000 0.8600000 0.1500000
0.9 1.0000000 0.9400000 0.0800000
1.0 0.0000000 0.5750000 0.0450000
1.0 0.0100000 0.5650000 0.0250000
1.0 0.0200000 0.5900000 0.0400000
1.0 0.0300000 0.5900000 0.0100000
1.0 0.0400000 0.6150000 0.0350000
1.0 0.0500000 0.6000000 0.0100000
1.0 0.0600000 0.6100000 0.0100000
1.0 0.0700000 0.6150000 0.0050000
1.0 0.0800000 0.6500000 0.0300000
1.0 0.0900000 0.6250000 0.0050000
1.0 0.1000000 0.6600000 0.0200000
1.0 0.1100000 0.6600000 0.0100000
1.0 0.1200000 0.6600000 0.0100000
1.0 0.1300000 0.6650000 0.0050000
1.0 0.1400000 0.6650000 0.0050000
1.0 0.1500000 0.6750000 0.0050000
1.0 0.1600000 0.6950000 0.0050000
1.0 0.1700000 0.6950000 0.0050000
1.0 0.1800000 0.7050000 0.0050000
1.0 0.1900000 0.7050000 0.0050000
1.0 0.2000000 0.7250000 0.0050000
1.0 0.2100000 0.7150000 0.0150000
1.0 0.2200000 0.7350000 0.0050000
1.0 0.2300000 0.7100000 0.0300000
1.0 0.2400000 0.7350000 0.0150000
1.0 0.2500000 0.7450000 0.0150000
1.0 0.2600000 0.7650000 0.0050000
1.0 0.2700000 0.7700000 0.0100000
1.0 0.2800000 0.7550000 0.0150000
1.0 0.2900000 0.7550000 0.0450000
1.0 0.3000000 0.7900000 0.0100000
1.0 0.3100000 0.7900000 0.0200000
1.0 0.3200000 0.7850000 0.0250000
1.0 0.3300000 0.8050000 0.0150000
1.0 0.3400000 0.7850000 0.0450000
1.0 0.3500000 0.8150000 0.0250000
1.0 0.3600000 0.7900000 0.0400000
1.0 0.3700000 0.8000000 0.0500000
1.0 0.3800000 0.8200000 0.0300000
1.0 0.3900000 0.8000000 0.0500000
1.0 0.4000000 0.8100000 0.0600000
1.0 0.4100000 0.8350000 0.0150000
1.0 0.4200000 0.8000000 0.0700000
1.0 0.4300000 0.8000000 0.0800000
1.0 0.4400000 0.8100000 0.0700000
1.0 0.4500000 0.8600000 0.0200000
1.0 0.4600000 0.8300000 0.0500000
1.0 0.4700000 0.8500000 0.0400000
1.0 0.4800000 0.8450000 0.0850000
1.0 0.4900000 0.8600000 0.0600000
1.0 0.5000000 0.8300000 0.0900000
1.0 0.5100000 0.8600000 0.0600000
1.0 0.5200000 0.8950000 0.0250000
1.0 0.5300000 0.8850000 0.0450000
1.0 0.5400000 0.8850000 0.0550000
1.0 0.5500000 0.8750000 0.0750000
1.0 0.5600000 0.8850000 0.0750000
1.0 0.5700000 0.9050000 0.0750000
1.0 0.5800000 0.9300000 0.0500000
1.0 0.5900000 0.9050000 0.0850000
1.0 0.6000000 0.8500000 0.0900000
1.0 0.6100000 0.9350000 0.0550000
1.0 0.6200000 0.8750000 0.1050000
1.0 0.6300000 0.8850000 0.0950000
1.0 0.6400000 0.8950000 0.0850000
1.0 0.6500000 0.8850000 0.0950000
1.0 0.6600000 0.9200000 0.1000000
1.0 0.6700000 0.9250000 0.0850000
1.0 0.6800000 0.8900000 0.1100000
1.0 0.6900000 0.9500000 0.0500000
1.0 0.7000000 0.9000000 0.1000000
1.0 0.7100000 0.9100000 0.1000000
1.0 0.7200000 0.8900000 0.1000000
1.0 0.7300000 0.9050000 0.1150000
1.0 0.7400000 0.9050000 0.1050000
1.0 0.7500000 0.8900000 0.1000000
1.0 0.7600000 0.9200000 0.0600000
1.0 0.7700000 0.9150000 0.1150000
1.0 0.7800000 0.9550000 0.1150000
1.0 0.7900000 0.8950000 0.1050000
1.0 0.8000000 0.9050000 0.0750000
1.0 0.8100000 0.9100000 0.0800000
1.0 0.8200000 0.8600000 0.1600000
1.0 0.8300000 0.9700000 0.0800000
1.0 0.8400000 0.9450000 0.0950000
1.0 0.8500000 0.9700000 0.1700000
1.0 0.8600000 0.9700000 0.0800000
1.0 0.8700000 0.8950000 0.2050000
1.0 0.8800000 0.9100000 0.1100000
1.0 0.8900000 0.9050000 0.1050000
1.0 0.9000000 0.8800000 0.1500000
1.0 0.9100000 0.9300000 0.0800000
1.0 0.9200000 0.8750000 0.1250000
1.0 0.9300000 0.8900000 0.1000000
1.0 0.9400000 0.8800000 0.1200000
1.0 0.9500000 0.9000000 0.1100000
1.0 0.9600000 0.8700000 0.1500000
1.0 0.9700000 0.9150000 0.1150000
1.0 0.9800000 0.9400000 0.0900000
1.0 0.9900000 0.9100000 0.1300000
1.0 1.0000000 0.9650000 0.0750000


==> anc/Fig2_mq_0.100_mu_0.000_beta_0.000.result <==
#1.amq               2.amu                3.aT                 4.gamma              5.beta               6.DS_SRW(mean)       7.DS_SRW(err)        8.DT_SRW(mean)       9.DT_SRW(err)        10.Condensate_SRW(mean) 11.Condensate_SRW(err) 12.Susc_SRW(mean)    13.Susc_SRW(err)     14.YS2_SRW(mean)     15.YS2_SRW(err)      16.YT2_SRW(mean)     17.YT2_SRW(err)      18.B-A_SRW(mean)     19.B-A_SRW(err)      20.B+A_SRW(mean)     21.B+A_SRW(err)      22.(B-A)^2_SRW(mean) 23.(B-A)^2_SRW(err)  24.(B+A)^2_SRW(mean) 25.(B+A)^2_SRW(err)  26.SIGN(mean)        27.SIGN(err)         28.PolyakovR_SRW(mean) 29.PolyakovR_SRW(err) 30.PolyakovI_SRW(mean) 31.PolyakovI_SRW(err) 32.PlaqSR_SRW(mean)  33.PlaqSR_SRW(err)   34.plaqTR_SRW(mean)  35.plaqTR_SRW(err)   
1.00000000e-01       0.00000000e+00       5.00000000e-03       1.00000000e-01       0.00000000e+00       4.82701985e-01       1.64743328e-03       2.04499318e-03       1.21541902e-04       7.19103089e-01       1.06903296e-02       1.13330291e+01       1.92324256e-01       2.14606434e+00       1.96797899e-02       8.68094837e-03       5.69572184e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       5.19022222e-01       1.50455900e-02       9.51402345e-05       1.00713062e-05       0.00000000e+00       0.00000000e+00       3.77652063e-02       5.51445423e-03       2.33134143e-05       1.42632143e-05      
1.00000000e-01       0.00000000e+00       2.00000000e-02       2.00000000e-01       0.00000000e+00       4.87444958e-01       1.63457224e-03       9.05738970e-03       2.63027650e-04       8.00758753e-01       9.68377084e-03       1.17153834e+01       7.69702359e-02       2.20136259e+00       2.79707536e-02       3.72598643e-02       1.06623532e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       4.98157778e-01       9.79843298e-03       3.70808346e-04       2.42843166e-05       0.00000000e+00       0.00000000e+00       2.05100454e-02       7.88808503e-03       4.22676765e-05       6.14651448e-06      
1.00000000e-01       0.00000000e+00       4.50000000e-02       3.00000000e-01       0.00000000e+00       4.79122066e-01       8.70176670e-04       2.36487391e-02       8.95454545e-04       8.02574716e-01       7.44474887e-03       1.20779419e+01       1.95579916e-01       2.15947934e+00       2.17509689e-02       9.31553364e-02       5.05177604e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       5.42233333e-01       1.50143413e-02       1.00269720e-03       6.14982536e-05       0.00000000e+00       0.00000000e+00       2.18696008e-02       8.58358165e-03       1.48306905e-04       2.81657761e-05      
1.00000000e-01       0.00000000e+00       8.00000000e-02       4.00000000e-01       0.00000000e+00       4.69111659e-01       9.92128752e-04       4.70294015e-02       8.25072212e-04       8.43286883e-01       1.48966111e-02       1.27263441e+01       7.44758543e-02       2.08652528e+00       2.13688332e-02       1.93835510e-01       3.29051562e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       5.59071111e-01       1.76112540e-02       1.96881213e-03       6.31286699e-05       0.00000000e+00       0.00000000e+00       2.37601351e-02       3.86402816e-03       2.17629697e-04       5.21253653e-05      
1.00000000e-01       0.00000000e+00       1.25000000e-01       5.00000000e-01       0.00000000e+00       4.55070343e-01       7.93235861e-04       7.97708872e-02       1.02844857e-03       8.52169510e-01       9.77458815e-03       1.28424118e+01       5.75979231e-02       2.03437484e+00       1.29754714e-02       3.34867716e-01       4.95041940e-03       1.56061562e-09       5.86732833e-06       7.88851283e-06       5.27508306e-06       9.86064104e-07       6.59385383e-07       9.86064104e-07       6.59385383e-07       6.33988889e-01       1.11359777e-02       3.18981048e-03       1.53598782e-04       0.00000000e+00       0.00000000e+00       2.76404134e-02       3.41822880e-03       3.59302852e-04       3.22016694e-05      
1.00000000e-01       0.00000000e+00       1.80000000e-01       6.00000000e-01       0.00000000e+00       4.40874935e-01       9.25484208e-04       1.24810561e-01       9.64418187e-04       8.55574602e-01       1.72929154e-02       1.28857478e+01       8.35506599e-02       1.95302419e+00       1.44884920e-02       5.17582114e-01       5.72353210e-03       3.53208153e-05       5.78918644e-05       9.03044984e-05       5.18283307e-05       1.12880623e-05       6.47854134e-06       1.12880623e-05       6.47854134e-06       6.36186667e-01       1.09040339e-02       5.42654133e-03       1.91455461e-04       0.00000000e+00       0.00000000e+00       4.53634854e-02       1.33491886e-02       4.15342067e-04       5.30674565e-05      
1.00000000e-01       0.00000000e+00       2.45000000e-01       7.00000000e-01       0.00000000e+00       4.24168905e-01       1.08564091e-03       1.74329974e-01       9.94702090e-04       8.68721137e-01       1.78671541e-02       1.26696931e+01       8.43107311e-02       1.88387368e+00       1.46733111e-02       7.15456504e-01       9.56338212e-03       7.58036521e-05       5.60067224e-05       -5.65802410e-05      6.38816389e-05       -7.07253013e-06      7.98520486e-06       -7.07253013e-06      7.98520486e-06       6.81180000e-01       2.09822030e-02       7.96444737e-03       4.76373995e-04       0.00000000e+00       0.00000000e+00       2.12963785e-02       1.27886704e-03       5.06216003e-04       7.51687442e-05      
1.00000000e-01       0.00000000e+00       3.20000000e-01       8.00000000e-01       0.00000000e+00       4.02179682e-01       7.12567055e-04       2.30033598e-01       8.26674592e-04       8.31368105e-01       1.32153661e-02       1.23009821e+01       5.68743279e-02       1.77900239e+00       1.09464447e-02       9.51531917e-01       8.24699361e-03       -2.05756636e-04      2.21181737e-04       7.68366458e-04       1.24239748e-04       9.39148671e-05       1.49367751e-05       9.47668458e-05       1.53328592e-05       7.33073333e-01       1.15277077e-02       1.08763896e-02       2.90076056e-04       0.00000000e+00       0.00000000e+00       2.03194868e-02       3.50516544e-03       8.87259055e-04       3.89156644e-05      
1.00000000e-01       0.00000000e+00       4.05000000e-01       9.00000000e-01       0.00000000e+00       3.80447493e-01       9.64467682e-04       2.93706319e-01       1.20713157e-03       8.29146353e-01       1.06516739e-02       1.18127250e+01       5.95419735e-02       1.67845476e+00       1.07222087e-02       1.26148151e+00       1.29476534e-02       -2.96937602e-05      2.03194786e-04       1.77099815e-03       3.04334003e-04       2.21770779e-04       4.43156790e-05       2.24970677e-04       4.12008877e-05       7.81277778e-01       8.11337716e-03       1.38693148e-02       1.04523564e-03       0.00000000e+00       0.00000000e+00       2.66257590e-02       4.32391026e-03       1.25467665e-03       1.59590041e-04      
1.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.54587621e-01       7.77778871e-04       3.63661795e-01       1.22562335e-03       7.80655371e-01       1.09999006e-02       1.11880265e+01       5.46594329e-02       1.55422300e+00       7.45848379e-03       1.57891245e+00       1.94117730e-02       3.26523668e-05       4.32496982e-04       4.07426497e-03       5.44060671e-04       5.19487798e-04       6.91049510e-05       5.50497996e-04       8.16980814e-05       8.26731111e-01       1.07338074e-02       1.71421796e-02       4.94724717e-04       0.00000000e+00       0.00000000e+00       2.10536231e-02       1.41447600e-03       1.30275063e-03       9.92211361e-05      
1.00000000e-01       0.00000000e+00       6.05000000e-01       1.10000000e+00       0.00000000e+00       3.28210620e-01       7.12730800e-04       4.37801420e-01       1.66851122e-03       7.76041785e-01       8.95334445e-03       1.02422281e+01       5.05194141e-02       1.40976629e+00       8.38640118e-03       1.94778522e+00       1.65260434e-02       -4.06811042e-04      6.50904152e-04       9.53454560e-03       4.68068711e-04       1.19541577e-03       7.12746689e-05       1.36507461e-03       7.53033440e-05       8.58400000e-01       8.70754462e-03       2.06526352e-02       1.76068580e-04       0.00000000e+00       0.00000000e+00       1.24637437e-02       1.00788912e-03       1.34021782e-03       9.17316652e-05      
1.00000000e-01       0.00000000e+00       7.20000000e-01       1.20000000e+00       0.00000000e+00       3.01386788e-01       5.42988008e-04       5.12867948e-01       1.44901491e-03       7.37731401e-01       1.07458123e-02       9.50951873e+00       5.22984495e-02       1.28721385e+00       5.08782129e-03       2.35943388e+00       2.14379907e-02       -6.55256980e-05      7.04395128e-04       1.40572895e-02       9.02944270e-04       1.71777321e-03       1.13328791e-04       2.07538568e-03       1.33451241e-04       8.63151111e-01       9.83823832e-03       2.99593143e-02       3.24034784e-03       0.00000000e+00       0.00000000e+00       1.21194414e-02       6.56082993e-04       2.19744495e-03       4.91096836e-04      
1.00000000e-01       0.00000000e+00       8.45000000e-01       1.30000000e+00       0.00000000e+00       2.70469352e-01       6.82749287e-04       5.89025268e-01       1.87477884e-03       6.98450491e-01       9.51017010e-03       8.49187333e+00       3.77148903e-02       1.14474192e+00       6.54192243e-03       2.75357766e+00       2.13993578e-02       -2.94821723e-04      1.37271831e-03       2.60988106e-02       9.18789550e-04       3.26558523e-03       1.06087778e-04       4.55072037e-03       2.05959083e-04       8.83900000e-01       6.97533751e-03       3.19749277e-02       1.42601474e-03       0.00000000e+00       0.00000000e+00       6.73312268e-03       2.72966343e-03       2.09610008e-03       1.63658272e-04      
1.00000000e-01       0.00000000e+00       9.80000000e-01       1.40000000e+00       0.00000000e+00       2.36759524e-01       8.47836982e-04       6.65185095e-01       2.40262606e-03       6.02166076e-01       4.30990281e-03       7.50022646e+00       4.17126544e-02       9.90105257e-01       6.99996691e-03       3.26703461e+00       4.02254066e-02       -4.12104650e-04      1.39056029e-03       4.22268589e-02       1.16616135e-03       5.23141487e-03       1.75257334e-04       7.65510810e-03       3.05893661e-04       8.88937778e-01       5.84836539e-03       3.85215180e-02       2.16934920e-03       0.00000000e+00       0.00000000e+00       8.51045800e-03       5.64952353e-04       1.75703315e-03       1.26756227e-04      
1.00000000e-01       0.00000000e+00       1.12500000e+00       1.50000000e+00       0.00000000e+00       2.00738346e-01       1.09624772e-03       7.49324191e-01       1.27456921e-03       5.88839378e-01       1.15749639e-02       6.23665132e+00       4.42251740e-02       8.35179420e-01       8.22496896e-03       3.78646196e+00       2.36099270e-02       -1.40074813e-03      1.86346439e-03       6.73322510e-02       1.41731686e-03       8.41356703e-03       2.01118420e-04       1.45596267e-02       3.73821992e-04       8.86168889e-01       8.95068961e-03       4.21486359e-02       1.07772102e-03       0.00000000e+00       0.00000000e+00       3.81485668e-03       2.27110915e-04       2.00923360e-03       9.81773807e-05      
1.00000000e-01       0.00000000e+00       1.28000000e+00       1.60000000e+00       0.00000000e+00       1.65526531e-01       1.10289389e-03       8.17715842e-01       3.12135489e-03       5.03934208e-01       8.76313132e-03       5.05903031e+00       6.04864847e-02       6.88340573e-01       4.08646284e-03       4.32314701e+00       5.07182085e-02       8.01520443e-04       1.10809000e-03       9.42313231e-02       1.84019515e-03       1.20941168e-02       2.93072832e-04       2.28404730e-02       6.83195802e-04       8.91702222e-01       5.02174826e-03       5.20386308e-02       4.74570340e-03       0.00000000e+00       0.00000000e+00       3.76205311e-03       5.10608177e-04       2.36605277e-03       2.76272654e-04      
1.00000000e-01       0.00000000e+00       1.44500000e+00       1.70000000e+00       0.00000000e+00       1.32725819e-01       1.11253662e-03       8.66457408e-01       2.39034543e-03       4.11788772e-01       5.59382966e-03       4.10653767e+00       3.38231493e-02       5.53585862e-01       4.82163097e-03       4.81070320e+00       2.53117986e-02       -8.06661637e-05      2.61481142e-03       1.28133191e-01       2.37123128e-03       1.65825497e-02       4.64950133e-04       3.49816239e-02       9.55056039e-04       8.87500000e-01       6.75864878e-03       6.63046773e-02       8.58370374e-03       0.00000000e+00       0.00000000e+00       2.46545089e-03       2.72109230e-04       3.11630735e-03       5.50636030e-04      
1.00000000e-01       0.00000000e+00       1.62000000e+00       1.80000000e+00       0.00000000e+00       1.03593035e-01       1.37133272e-03       9.11756534e-01       3.05668174e-03       3.42805702e-01       5.99273863e-03       3.08623455e+00       5.97901049e-02       4.29795480e-01       6.56795450e-03       5.17465154e+00       7.41527179e-02       -3.91450911e-03      2.65939253e-03       1.63106820e-01       3.08369813e-03       2.07032460e-02       4.16880179e-04       4.81778855e-02       1.43040192e-03       8.91857778e-01       7.35875593e-03       6.33133441e-02       5.98463800e-03       0.00000000e+00       0.00000000e+00       1.61251845e-03       1.74934985e-04       2.13878041e-03       1.63802032e-04      
1.00000000e-01       0.00000000e+00       1.80500000e+00       1.90000000e+00       0.00000000e+00       8.20396209e-02       1.24531619e-03       9.39815831e-01       3.14103723e-03       2.84710670e-01       3.11360166e-03       2.41795373e+00       4.80540457e-02       3.39961864e-01       7.05211292e-03       5.65799457e+00       7.64971100e-02       1.35921053e-03       1.89705023e-03       1.90660944e-01       3.10940073e-03       2.43333697e-02       4.31243455e-04       6.02916079e-02       1.60927011e-03       9.01184444e-01       7.32332954e-03       9.24910126e-02       2.23262465e-02       0.00000000e+00       0.00000000e+00       1.25965165e-03       4.15077633e-04       3.09393128e-03       6.27356990e-04      
1.00000000e-01       0.00000000e+00       2.00000000e+00       2.00000000e+00       0.00000000e+00       6.30819821e-02       1.22937465e-03       9.63141639e-01       2.69109572e-03       2.31692797e-01       2.41802459e-03       1.84965286e+00       4.19006914e-02       2.59105880e-01       4.61758062e-03       5.78238794e+00       4.51085945e-02       -2.43144824e-03      2.98392674e-03       2.16009285e-01       3.40192382e-03       2.79795742e-02       5.69104031e-04       7.21151198e-02       1.77690261e-03       9.10766667e-01       4.07630007e-03       7.08433433e-02       5.90905857e-03       0.00000000e+00       0.00000000e+00       7.59069879e-04       9.90454857e-05       2.03179342e-03       1.38068599e-04      
1.00000000e-01       0.00000000e+00       2.20500000e+00       2.10000000e+00       0.00000000e+00       4.81946641e-02       7.29084366e-04       9.75992412e-01       3.84460879e-03       1.89963861e-01       2.15511492e-03       1.40838928e+00       2.36495281e-02       1.96092590e-01       4.17581022e-03       6.02059209e+00       6.47136326e-02       2.59222668e-03       2.96816436e-03       2.41160649e-01       2.60077860e-03       3.05476531e-02       6.61379138e-04       8.42164933e-02       1.39432484e-03       9.26542222e-01       4.07444066e-03       7.32620590e-02       2.58624755e-03       0.00000000e+00       0.00000000e+00       4.51998357e-04       7.87519857e-05       2.25717836e-03       1.73932161e-04      
1.00000000e-01       0.00000000e+00       2.42000000e+00       2.20000000e+00       0.00000000e+00       3.81433833e-02       7.40623456e-04       9.83370186e-01       3.51923932e-03       1.59682059e-01       2.22206620e-03       1.11778044e+00       2.08133736e-02       1.55236420e-01       3.50419421e-03       6.12743016e+00       8.25643044e-02       -2.24479475e-03      3.21983207e-03       2.59370828e-01       2.94898992e-03       3.26594921e-02       6.52684616e-04       9.34469823e-02       1.93184099e-03       9.30391111e-01       4.30505646e-03       6.68298458e-02       2.81544441e-03       0.00000000e+00       0.00000000e+00       2.16387297e-04       5.03195779e-05       2.08708069e-03       2.93555084e-04      
1.00000000e-01       0.00000000e+00       2.64500000e+00       2.30000000e+00       0.00000000e+00       3.09888530e-02       6.83430291e-04       9.78802929e-01       1.92319980e-03       1.31676501e-01       1.12776946e-03       9.17459705e-01       1.59687102e-02       1.23266728e-01       3.11127577e-03       6.06524182e+00       4.25823380e-02       2.62436427e-03       2.36328259e-03       2.75813464e-01       2.74099141e-03       3.39565662e-02       6.06504104e-04       1.03507118e-01       1.67030035e-03       9.50053333e-01       3.19585843e-03       7.39338184e-02       4.48184113e-03       0.00000000e+00       0.00000000e+00       1.68133270e-04       6.07973018e-05       1.58737925e-03       1.70272326e-04      
1.00000000e-01       0.00000000e+00       2.88000000e+00       2.40000000e+00       0.00000000e+00       2.46957962e-02       5.90785583e-04       9.95866986e-01       2.67914605e-03       1.15885608e-01       1.04126669e-03       7.35737591e-01       1.65681547e-02       9.92687712e-02       2.22668840e-03       6.21616438e+00       5.35676161e-02       -1.91298136e-03      3.47319422e-03       2.79350276e-01       2.18857110e-03       3.40068543e-02       7.44159709e-04       1.04930830e-01       1.27464816e-03       9.63546667e-01       2.16090516e-03       6.81838353e-02       3.13586904e-03       0.00000000e+00       0.00000000e+00       2.19035538e-04       7.40351464e-05       1.37092995e-03       1.45616318e-04      
1.00000000e-01       0.00000000e+00       3.12500000e+00       2.50000000e+00       0.00000000e+00       2.04825501e-02       6.37054613e-04       9.88233199e-01       3.14967947e-03       9.84195947e-02       7.41153556e-04       6.40101992e-01       2.10357429e-02       8.17733694e-02       2.39182108e-03       6.36736211e+00       7.67359061e-02       -5.72469690e-03      2.37255886e-03       2.93553441e-01       2.96334829e-03       3.69223593e-02       6.40857380e-04       1.13748565e-01       1.64281067e-03       9.66084444e-01       2.32145548e-03       6.90280973e-02       3.02237115e-03       0.00000000e+00       0.00000000e+00       5.20185350e-05       1.02608479e-05       1.41454113e-03       1.60366979e-04      
1.00000000e-01       0.00000000e+00       3.38000000e+00       2.60000000e+00       0.00000000e+00       1.72280946e-02       4.32848743e-04       9.92074035e-01       3.55537521e-03       8.68671896e-02       8.70007512e-04       5.35458641e-01       1.37426659e-02       6.91490261e-02       1.98588602e-03       6.35679343e+00       5.34716575e-02       3.39523888e-03       3.37189118e-03       2.98614036e-01       2.46625603e-03       3.76703343e-02       8.68264795e-04       1.16950733e-01       1.69954932e-03       9.70680000e-01       3.23195159e-03       6.93582227e-02       4.51526981e-03       0.00000000e+00       0.00000000e+00       3.92080924e-05       1.15427351e-05       1.52771964e-03       1.81335535e-04      
1.00000000e-01       0.00000000e+00       3.64500000e+00       2.70000000e+00       0.00000000e+00       1.40086150e-02       3.51345832e-04       9.91392387e-01       1.84246263e-03       7.65612717e-02       3.90209065e-04       4.67203153e-01       8.34558098e-03       5.61611330e-02       1.52055146e-03       6.39337599e+00       6.38883757e-02       -5.42317198e-03      1.87161389e-03       3.06257787e-01       2.14392700e-03       3.83002078e-02       4.85077818e-04       1.21053706e-01       1.56969769e-03       9.77020000e-01       1.67131352e-03       7.59283292e-02       5.60332632e-03       0.00000000e+00       0.00000000e+00       2.93680988e-05       6.10993902e-06       1.08510060e-03       9.43953912e-05      
1.00000000e-01       0.00000000e+00       3.92000000e+00       2.80000000e+00       0.00000000e+00       1.21904960e-02       1.99146020e-04       9.97331439e-01       3.28563608e-03       6.92032624e-02       5.69870829e-04       4.07837965e-01       6.41209293e-03       4.94309512e-02       1.12497082e-03       6.51230648e+00       7.48504322e-02       -8.77185303e-04      3.56252296e-03       3.06577191e-01       2.35146792e-03       3.86719751e-02       4.83899610e-04       1.22668395e-01       1.93093177e-03       9.82308889e-01       2.25417144e-03       6.79519407e-02       4.57667330e-03       0.00000000e+00       0.00000000e+00       4.92156200e-06       1.02880439e-05       8.56781502e-04       6.16218635e-05      
1.00000000e-01       0.00000000e+00       4.20500000e+00       2.90000000e+00       0.00000000e+00       1.02893557e-02       2.65362237e-04       1.00335036e+00       3.60108809e-03       6.29071678e-02       3.64127374e-04       3.62698353e-01       5.66750210e-03       4.18409561e-02       1.26761921e-03       6.48412381e+00       5.30082379e-02       -4.49121269e-03      2.54268054e-03       3.06839902e-01       2.45739999e-03       3.98024922e-02       6.67483266e-04       1.22149889e-01       1.75995590e-03       9.85915556e-01       1.99350055e-03       1.78926309e-01       9.94825932e-02       0.00000000e+00       0.00000000e+00       1.65458156e-05       1.06897508e-05       2.33858438e-03       1.11604573e-03      
1.00000000e-01       0.00000000e+00       4.50000000e+00       3.00000000e+00       0.00000000e+00       8.97539993e-03       2.35123176e-04       9.94059885e-01       3.68659118e-03       5.57416619e-02       3.90307225e-04       3.27222530e-01       4.21613088e-03       3.68674334e-02       8.46897477e-04       6.63832161e+00       4.48210432e-02       -5.41356319e-04      3.83559681e-03       3.15509835e-01       2.39237729e-03       3.99294564e-02       5.60715560e-04       1.27009787e-01       1.89815524e-03       9.87935556e-01       2.79578254e-03       7.32560705e-02       6.01834772e-03       0.00000000e+00       0.00000000e+00       1.00401119e-05       4.57023043e-06       8.46821375e-04       1.30346734e-04      


==> anc/Fig2_mq_0.100_mu_0.500_beta_0.000.result <==
#1.amq               2.amu                3.aT                 4.gamma              5.beta               6.DS_SRW(mean)       7.DS_SRW(err)        8.DT_SRW(mean)       9.DT_SRW(err)        10.Condensate_SRW(mean) 11.Condensate_SRW(err) 12.Susc_SRW(mean)    13.Susc_SRW(err)     14.YS2_SRW(mean)     15.YS2_SRW(err)      16.YT2_SRW(mean)     17.YT2_SRW(err)      18.B-A_SRW(mean)     19.B-A_SRW(err)      20.B+A_SRW(mean)     21.B+A_SRW(err)      22.(B-A)^2_SRW(mean) 23.(B-A)^2_SRW(err)  24.(B+A)^2_SRW(mean) 25.(B+A)^2_SRW(err)  26.SIGN(mean)        27.SIGN(err)         28.PolyakovR_SRW(mean) 29.PolyakovR_SRW(err) 30.PolyakovI_SRW(mean) 31.PolyakovI_SRW(err) 32.PlaqSR_SRW(mean)  33.PlaqSR_SRW(err)   34.plaqTR_SRW(mean)  35.plaqTR_SRW(err)   
1.00000000e-01       5.00000000e-01       5.00000000e-03       1.00000000e-01       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
1.00000000e-01       5.00000000e-01       2.00000000e-02       2.00000000e-01       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
1.00000000e-01       5.00000000e-01       4.50000000e-02       3.00000000e-01       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
1.00000000e-01       5.00000000e-01       8.00000000e-02       4.00000000e-01       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       9.99997500e-01       1.27481591e-05       9.99997500e-01       1.27481591e-05       9.99995312e-01       2.39027982e-05       9.99995312e-01       2.39027982e-05       9.99860000e-01       1.40000000e-04       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
1.00000000e-01       5.00000000e-01       1.25000000e-01       5.00000000e-01       0.00000000e+00       -4.52631853e-06      4.92224848e-06       1.16384415e-04       1.14245733e-04       1.62629282e-04       1.89719566e-04       8.13146408e-04       9.48597830e-04       -8.59092965e-07      3.93117325e-05       7.55203869e-04       7.29709681e-04       9.99611529e-01       2.10755405e-04       9.99611529e-01       2.10755405e-04       9.99271977e-01       3.96143639e-04       9.99271977e-01       3.96143639e-04       9.66691111e-01       1.99832152e-03       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
1.00000000e-01       5.00000000e-01       1.80000000e-01       6.00000000e-01       0.00000000e+00       4.19383224e-04       2.31606436e-04       2.02292734e-03       4.76797245e-04       2.07619232e-03       5.55659774e-04       1.19669205e-02       3.43516723e-03       3.84550006e-03       1.76892112e-03       1.39986751e-02       2.96744266e-03       9.96679175e-01       1.12355489e-03       9.96679175e-01       1.12355489e-03       9.93951393e-01       1.96773490e-03       9.93951393e-01       1.96773490e-03       6.16451111e-01       4.95589884e-03       5.81072438e+20       5.22965194e+21       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       2.45000000e-01       7.00000000e-01       0.00000000e+00       3.02870786e-02       7.83971175e-03       3.31800386e-02       4.81783788e-03       7.20085337e-02       1.39149660e-02       6.49421278e-01       1.66420163e-01       1.47059013e-01       3.39306134e-02       1.72362955e-01       2.10698754e-02       9.21447171e-01       1.83636690e-02       9.21447171e-01       1.83636690e-02       8.81331231e-01       2.44433889e-02       8.81331231e-01       2.44433889e-02       2.09477778e-01       4.36279727e-03       -5.19358522e+05      7.51045092e+05       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       3.20000000e-01       8.00000000e-01       0.00000000e+00       2.99390266e-01       1.38793127e-02       2.32207781e-01       4.34520376e-03       6.89163800e-01       2.12472721e-02       9.16499709e+00       4.43897162e-01       1.31838667e+00       6.35093866e-02       1.01641995e+00       2.56630254e-02       2.20394647e-01       3.02399630e-02       2.20576065e-01       3.02536920e-02       1.12445505e-01       2.04085528e-02       1.12577008e-01       2.04192464e-02       3.95520000e-01       4.01840787e-02       2.44544506e+04       1.05550042e+04       3.50000000e+01       9.53293115e-15       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       4.05000000e-01       9.00000000e-01       0.00000000e+00       3.45233125e-01       3.73617287e-03       3.00832554e-01       1.79443309e-03       7.90038212e-01       1.58619594e-02       1.07018752e+01       1.45385318e-01       1.51208726e+00       2.42062474e-02       1.30285254e+00       9.92274674e-03       7.22065039e-02       7.77716353e-03       7.22736282e-02       7.79234776e-03       2.38734026e-02       3.33065759e-03       2.38504865e-02       3.32373106e-03       6.41215556e-01       3.27356965e-02       1.30008489e+04       1.46398931e+03       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.29181610e-01       4.57980433e-03       3.66668860e-01       1.16218875e-03       7.76358250e-01       1.38170570e-02       1.01183952e+01       1.39197755e-01       1.43550066e+00       3.11079794e-02       1.63005941e+00       1.17096960e-02       6.01001212e-02       9.27036343e-03       6.05547887e-02       9.35943895e-03       1.66207781e-02       3.82826668e-03       1.67124828e-02       3.86258655e-03       7.29302222e-01       2.14326895e-02       1.03591982e+04       2.03854079e+03       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       6.05000000e-01       1.10000000e+00       0.00000000e+00       2.96950002e-01       2.03538947e-03       4.38982950e-01       1.62948419e-03       7.15310597e-01       1.00360445e-02       9.41403474e+00       8.58933314e-02       1.28468354e+00       1.35102141e-02       1.98523065e+00       2.13799675e-02       7.17766935e-02       4.31884523e-03       7.28728597e-02       4.35353488e-03       1.91754182e-02       1.30063972e-03       1.95493631e-02       1.32139944e-03       7.70935556e-01       1.46352527e-02       9.88978287e+03       2.70432680e+03       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       7.20000000e-01       1.20000000e+00       0.00000000e+00       2.70920921e-01       3.34048375e-03       5.10442688e-01       2.00825901e-03       6.78836414e-01       7.90520482e-03       8.51631996e+00       1.35407306e-01       1.16880974e+00       1.65894217e-02       2.39798218e+00       3.09980595e-02       7.66190578e-02       6.99301188e-03       7.84805161e-02       7.08845690e-03       2.03555665e-02       2.49570144e-03       2.09236094e-02       2.57803404e-03       8.15606667e-01       1.64569485e-02       1.30772500e+04       1.78117861e+03       3.50000000e+01       6.74080026e-15       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       8.45000000e-01       1.30000000e+00       0.00000000e+00       2.36098050e-01       1.75084385e-03       5.79846774e-01       1.35415654e-03       6.09494743e-01       1.40227361e-02       7.43995260e+00       1.03833208e-01       1.01079610e+00       9.54534219e-03       2.81945205e+00       4.06222168e-02       9.59269286e-02       3.28310724e-03       1.01745379e-01       3.30508974e-03       2.69074189e-02       1.30356588e-03       2.86516268e-02       1.30082700e-03       8.31142222e-01       8.81298033e-03       1.16345094e+04       3.21087801e+03       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       9.80000000e-01       1.40000000e+00       0.00000000e+00       1.99110003e-01       1.87296773e-03       6.55423219e-01       2.63646420e-03       5.70394793e-01       7.87275463e-03       6.09158639e+00       8.57012597e-02       8.49721263e-01       8.11594287e-03       3.30506631e+00       3.86582267e-02       1.20055790e-01       4.06885489e-03       1.32656526e-01       4.35311539e-03       3.55500112e-02       1.56047932e-03       4.00808982e-02       1.83326486e-03       8.21768889e-01       9.50607759e-03       2.60331831e+04       3.98886347e+03       3.50000000e+01       6.74080026e-15       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       1.12500000e+00       1.50000000e+00       0.00000000e+00       1.63707084e-01       2.33276754e-03       7.14273122e-01       2.58286948e-03       4.91568763e-01       6.59733708e-03       4.89653092e+00       1.11039737e-01       6.90986208e-01       1.20004183e-02       3.80633053e+00       1.60029294e-02       1.46334153e-01       5.74496072e-03       1.68151448e-01       6.10159837e-03       4.82305956e-02       2.59222076e-03       5.67743303e-02       3.06704045e-03       8.31362222e-01       8.28755694e-03       3.59488826e+04       3.55447257e+03       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       1.28000000e+00       1.60000000e+00       0.00000000e+00       1.37343007e-01       1.73217721e-03       7.75365893e-01       2.48784196e-03       4.22502955e-01       6.24264960e-03       4.18713747e+00       6.52796503e-02       5.69767228e-01       6.60334084e-03       4.25617139e+00       3.92481560e-02       1.50833359e-01       3.79284264e-03       1.81558338e-01       4.30375759e-03       4.91224531e-02       1.78911231e-03       6.10978132e-02       2.14049890e-03       8.48980000e-01       7.91445653e-03       3.55006667e+04       4.96600311e+03       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       1.44500000e+00       1.70000000e+00       0.00000000e+00       1.06960906e-01       1.35051967e-03       8.16753580e-01       2.38923820e-03       3.42717043e-01       5.22953393e-03       3.24033780e+00       4.81954763e-02       4.45000182e-01       6.22432123e-03       4.62757940e+00       4.55899898e-02       1.66518609e-01       3.48670449e-03       2.15803719e-01       4.16332375e-03       5.65128713e-02       1.59539581e-03       7.72551312e-02       2.26826605e-03       8.81446667e-01       6.16192250e-03       7.01571081e+04       8.57956297e+03       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       1.62000000e+00       1.80000000e+00       0.00000000e+00       8.48532287e-02       1.62125550e-03       8.59419341e-01       2.82753949e-03       2.92854467e-01       3.45382908e-03       2.55870345e+00       7.02507263e-02       3.52690205e-01       9.21541551e-03       5.11324546e+00       6.47683489e-02       1.70745676e-01       4.55312739e-03       2.38072189e-01       5.37107497e-03       6.00027690e-02       2.28493895e-03       8.75027332e-02       3.01563176e-03       8.75197778e-01       7.94712806e-03       1.01545885e+05       2.73645891e+04       3.50000000e+01       9.53293115e-15       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       1.80500000e+00       1.90000000e+00       0.00000000e+00       6.53979064e-02       1.20371374e-03       8.80062277e-01       3.16117642e-03       2.38530504e-01       2.82056886e-03       1.91388007e+00       4.57313959e-02       2.69641705e-01       5.10053733e-03       5.33823336e+00       3.98752008e-02       1.81724816e-01       4.05774176e-03       2.65947592e-01       4.04789308e-03       6.58087507e-02       1.99048361e-03       1.02442359e-01       2.55804636e-03       8.94726667e-01       4.18218975e-03       1.83743733e+05       4.41267232e+04       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       2.00000000e+00       2.00000000e+00       0.00000000e+00       5.15068364e-02       1.15512046e-03       9.04387531e-01       2.93314451e-03       2.01516605e-01       2.35610297e-03       1.53783273e+00       4.03119759e-02       2.14407042e-01       4.49696876e-03       5.46123702e+00       5.27864677e-02       1.79561823e-01       4.20281020e-03       2.80540138e-01       4.86186366e-03       6.56234110e-02       1.46616083e-03       1.09523577e-01       2.43137018e-03       9.11833333e-01       5.81165496e-03       3.39232533e+05       5.64474810e+04       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       2.20500000e+00       2.10000000e+00       0.00000000e+00       4.08647662e-02       9.31041149e-04       9.23886916e-01       4.44680663e-03       1.71894671e-01       2.03131112e-03       1.18414778e+00       2.72059067e-02       1.66527500e-01       4.67403563e-03       5.82834532e+00       5.09713007e-02       1.70775804e-01       3.94484889e-03       2.92265424e-01       4.84070841e-03       6.20593510e-02       1.60893990e-03       1.14437090e-01       3.02209901e-03       9.18900000e-01       5.79158393e-03       4.64518673e+05       7.09263073e+04       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       2.42000000e+00       2.20000000e+00       0.00000000e+00       3.41663757e-02       6.37570506e-04       9.30592319e-01       4.44240970e-03       1.42802189e-01       1.39967738e-03       1.02498555e+00       2.28987685e-02       1.41251243e-01       3.77848233e-03       5.83746611e+00       6.68251301e-02       1.64366449e-01       3.79195195e-03       2.99763822e-01       4.24695066e-03       6.17300414e-02       1.87954484e-03       1.18375408e-01       2.74250915e-03       9.48751111e-01       2.78660287e-03       3.49163606e+05       9.12006900e+04       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       2.64500000e+00       2.30000000e+00       0.00000000e+00       2.73971818e-02       6.70829236e-04       9.38719989e-01       3.45861286e-03       1.23517652e-01       1.09962207e-03       8.03911421e-01       2.02207384e-02       1.11472285e-01       3.61588751e-03       5.92152866e+00       6.63637098e-02       1.60378698e-01       2.72059978e-03       3.10929905e-01       2.90191292e-03       6.23591198e-02       1.12135530e-03       1.26608980e-01       2.00000989e-03       9.58928889e-01       3.46638460e-03       6.32365492e+05       3.67321734e+05       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       2.88000000e+00       2.40000000e+00       0.00000000e+00       2.24712617e-02       3.50141795e-04       9.49420275e-01       4.24455914e-03       1.06449595e-01       1.34501956e-03       6.86044688e-01       1.09962229e-02       8.90557219e-02       1.41585599e-03       6.20098647e+00       6.59569788e-02       1.50582060e-01       3.20966741e-03       3.15708531e-01       3.36089206e-03       5.96824443e-02       1.37851187e-03       1.28546660e-01       2.45316927e-03       9.58955556e-01       3.57074533e-03       1.13671546e+06       2.43080516e+05       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       3.12500000e+00       2.50000000e+00       0.00000000e+00       1.81529971e-02       3.04500931e-04       9.64971031e-01       2.80311668e-03       9.47974657e-02       7.64886115e-04       5.77451623e-01       8.16516181e-03       7.34511373e-02       1.50255147e-03       6.17604570e+00       4.80009299e-02       1.38700950e-01       3.31154373e-03       3.15469228e-01       1.46152684e-03       5.60229309e-02       1.12318304e-03       1.27897416e-01       9.71377949e-04       9.62602222e-01       2.40747909e-03       3.20002715e+06       1.08646924e+06       3.50000000e+01       6.74080026e-15       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       3.38000000e+00       2.60000000e+00       0.00000000e+00       1.62424509e-02       4.61727454e-04       9.65379980e-01       4.06031095e-03       8.32110125e-02       5.99997607e-04       5.33025351e-01       1.57749437e-02       6.63701517e-02       2.61158785e-03       6.20620209e+00       7.90271367e-02       1.31223889e-01       3.36291611e-03       3.17777643e-01       3.64998410e-03       5.55907329e-02       1.07035776e-03       1.29346934e-01       2.15096153e-03       9.73597778e-01       1.28182162e-03       5.50230311e+06       2.30793000e+06       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       3.64500000e+00       2.70000000e+00       0.00000000e+00       1.39508242e-02       3.88700257e-04       9.67994768e-01       3.31726604e-03       7.38270972e-02       5.65219726e-04       4.62977665e-01       6.34252099e-03       5.56276329e-02       1.69343938e-03       6.25025733e+00       4.66000342e-02       1.21431979e-01       3.05219181e-03       3.21320138e-01       2.65986421e-03       5.39499690e-02       1.19889203e-03       1.31713286e-01       2.09500168e-03       9.76344444e-01       2.08107878e-03       2.79874855e+06       1.06514627e+06       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       3.92000000e+00       2.80000000e+00       0.00000000e+00       1.18877865e-02       4.44557927e-04       9.73227600e-01       2.87366006e-03       6.67231284e-02       5.24875716e-04       3.97422698e-01       6.62010157e-03       4.77119202e-02       2.16544025e-03       6.37199559e+00       6.15701364e-02       1.12195570e-01       3.86370186e-03       3.22478410e-01       2.69557488e-03       5.16405676e-02       9.41755682e-04       1.32605697e-01       1.57620297e-03       9.85626667e-01       1.65752158e-03       4.86120292e+06       1.62863797e+06       3.50000000e+01       6.74080026e-15       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       4.20500000e+00       2.90000000e+00       0.00000000e+00       1.00338656e-02       1.14513586e-04       9.74320734e-01       2.81690269e-03       6.00544888e-02       2.82829203e-04       3.54844195e-01       6.52998599e-03       4.07336000e-02       1.28710607e-03       6.45447039e+00       6.32908530e-02       1.08560641e-01       2.90868499e-03       3.26273390e-01       2.19753686e-03       5.03067192e-02       7.14417894e-04       1.35006485e-01       1.67636404e-03       9.83562222e-01       1.22748161e-03       4.13836817e+06       8.32205058e+05       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
1.00000000e-01       5.00000000e-01       4.50000000e+00       3.00000000e+00       0.00000000e+00       8.36207587e-03       2.58493716e-04       9.81497609e-01       3.53435395e-03       5.46980238e-02       4.83146435e-04       3.12061041e-01       3.17958322e-03       3.43150359e-02       1.17870062e-03       6.38479254e+00       7.06463662e-02       1.03759437e-01       3.81839782e-03       3.25769598e-01       2.42775226e-03       4.90968590e-02       9.36663547e-04       1.34177530e-01       1.77168718e-03       9.86462222e-01       2.10096274e-03       7.09848575e+06       2.36354319e+07       3.50000000e+01       0.00000000e+00       7.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      


==> anc/Fig4_BD.txt <==
1.736890002931736733e-09 2.121442243672071582e-09 2.591135414585652156e-09 3.164819954503925045e-09 3.865519842504728348e-09 4.721356631791936665e-09 5.766678067502487858e-09 7.043436584026717180e-09 8.602873006058153568e-09 1.050757302663002440e-08 1.283397899644901048e-08 1.567545783238848528e-08 1.914604817248114395e-08 2.338503716597964553e-08 2.856255058425898265e-08 3.488638060798675744e-08 4.261032532056209060e-08 5.204437461133066344e-08 6.356715130007328784e-08 7.764110681180528464e-08 9.483108129205654989e-08 1.158269730964739327e-07 1.414714275374935683e-07 1.727936562488283970e-07 2.110507446278588835e-07 2.577781054227560275e-07 3.148511037228090750e-07 3.845603271447690667e-07 4.697035229153846894e-07 5.736978928669245483e-07 7.007172550150268268e-07 8.558595792962542701e-07 1.045351625441011243e-06 1.276798902052924563e-06 1.559490987930873199e-06 1.904774483127544142e-06 2.326508578283096697e-06 2.841621556719589942e-06 3.470790609766723640e-06 4.239272317457182291e-06 5.177917227302031547e-06 6.324409402853310281e-06 7.724780917947344784e-06 9.435262419540213312e-06 1.152454453753829244e-05 1.407654165939515808e-05 1.719377012310637523e-05 2.100147809982283478e-05 2.565269543991726312e-05 3.133440992478961703e-05 3.827512343717073801e-05 4.675409973046519877e-05 5.711268753526324403e-05 6.976819227927807097e-05 8.523088130740900427e-05 1.041248472966982246e-04 1.272136304046270899e-04 1.554317223089097426e-04 1.899233589491057268e-04 2.320903730704087489e-04 2.836513499011115557e-04 3.467149474485591433e-04 4.238710620608254266e-04 5.183046190900042266e-04 6.339382652134819413e-04 7.756123093334431513e-04 9.999900101416089315e-01 9.999918213911035414e-01 9.999933041863771077e-01 9.999945181090817981e-01 9.999955119263640446e-01 9.999963255558818043e-01 9.999969916730799824e-01 9.999975370260809626e-01 9.999979835115344606e-01 9.999983490549837484e-01 9.999986483313371144e-01 9.999988933545324032e-01 9.999990939601716144e-01 9.999992582005787778e-01 9.999993926681791656e-01 9.999995027602206488e-01 9.999995928954794611e-01 9.999996666916647348e-01 9.999997271106551011e-01 9.999997765773952496e-01 9.999998170772399497e-01 9.999998502356428620e-01 9.999998773834035681e-01 9.999998996100809556e-01 9.999999178077256801e-01 9.999999327066838584e-01 9.999999449049103983e-01 9.999999548919675796e-01 9.999999630686746688e-01 9.999999697631934970e-01 9.999999752442003675e-01 9.999999797316677652e-01 9.999999834056947368e-01 9.999999864137329997e-01
4.168557156583911020e-05 4.607079290212192122e-05 5.091745819654680587e-05 5.627415248213229137e-05 6.219458261467260577e-05 6.873811862091843132e-05 7.597039257611121925e-05 8.396396119363061137e-05 9.279903898927960922e-05 1.025643096405413050e-04 1.133578240068070750e-04 1.252879942210058113e-04 1.384746943190473545e-04 1.530504790553569136e-04 1.691619338772991431e-04 1.869711705174832944e-04 2.066574843329803889e-04 2.284191914001126606e-04 2.524756654922916425e-04 2.790695974612993546e-04 3.084695022501303917e-04 3.409725018355010931e-04 3.769074158871137028e-04 4.166381959048346090e-04 4.605677431332575096e-04 5.091421557498507049e-04 5.628554567904053233e-04 6.222548611487755885e-04 6.879466479305183096e-04 7.606027136481015305e-04 8.409678924595529554e-04 9.298681421653114598e-04 1.028219709347993676e-03 1.137039404310209506e-03 1.257456136883485344e-03 1.390723888428403504e-03 1.538236324273546283e-03 1.701543285522982233e-03 1.882369440949655318e-03 2.082635430308330416e-03 2.304481892051720403e-03 2.550296843932405803e-03 2.822746978178349193e-03 3.124813547997038962e-03 3.459833666853665869e-03 3.831548022534450159e-03 4.244156237901961816e-03 4.702381402998730142e-03 5.211545680277653372e-03 5.777659374457088694e-03 6.407526500608723939e-03 7.108870734650519010e-03 7.890486769591330274e-03 8.762423644883313503e-03 9.736208736182649232e-03 1.082512404488129507e-02 1.204455060147034684e-02 1.341240280156157268e-02 1.494968329386930569e-02 1.668120220880811924e-02 1.863652468743624141e-02 2.085124238788493498e-02 2.336871601754461625e-02 2.624252204008398551e-02 2.953998678043437756e-02 9.963396451811200594e-01 9.967033415704645849e-01 9.970294800556286363e-01 9.973222136147302797e-01 9.975851826336320505e-01 9.978215885106542782e-01 9.980342547231806360e-01 9.982256778618229243e-01 9.983980705660022714e-01 9.985533978679906886e-01 9.986934081315739231e-01 9.988196595256576549e-01 9.989335427856752547e-01 9.990363008691586222e-01 9.991290459978078298e-01 9.992127744883517737e-01 9.992883797030717163e-01 9.993566633937279731e-01 9.994183456666967391e-01 9.994740737599019376e-01 9.995244297918244314e-01 9.995699376180504636e-01 9.996110689103662184e-01 9.996482485564763820e-01 9.996818594643386291e-01 9.997122468433219389e-01 9.997397220245007876e-01 9.997645658740501595e-01 9.997870318466188788e-01 9.998073487195533460e-01 9.998257230436818910e-01 9.998423413419692540e-01 9.998573720835548517e-01 9.998709674573891260e-01 9.998832649668916162e-01
1.206903177563424523e-03 1.290465708573159970e-03 1.379840640865687791e-03 1.475436129304069513e-03 1.577689548156637877e-03 1.687069663897077529e-03 1.804078981340811322e-03 1.929256278641818456e-03 2.063179348305446605e-03 2.206467963205788283e-03 2.359787088666096943e-03 2.523850363997280893e-03 2.699423879537757136e-03 2.887330278244125675e-03 3.088453214302894559e-03 3.303742205136456569e-03 3.534217917641708801e-03 3.780977934618633823e-03 4.045203053233851175e-03 4.328164174153188194e-03 4.631229847829292610e-03 4.955874553537167361e-03 5.303687797316542288e-03 5.676384127579515125e-03 6.075814180917049265e-03 6.503976888959072007e-03 6.963032995752162224e-03 7.455320059999053992e-03 7.983369144264987685e-03 8.549923427143245325e-03 9.157959014805512957e-03 9.810708277085142606e-03 1.051168609217666139e-02 1.126471945571255392e-02 1.207398099758124482e-02 1.294402705754547911e-02 1.387984110385985341e-02 1.488688344473233088e-02 1.597114838991477853e-02 1.713923028129937104e-02 1.839840014376536992e-02 1.975669513314989162e-02 2.122302350794565140e-02 2.280728856782619079e-02 2.452053594511303947e-02 2.637512988961095151e-02 2.838496587467885177e-02 3.056572915072353069e-02 3.293521204495369198e-02 3.551370725041679000e-02 3.832450067354330886e-02 4.139449657531323046e-02 4.475502128420581760e-02 4.844287221075360694e-02 5.250171054236515977e-02 5.698394634348901561e-02 6.195334743165926278e-02 6.748874405160946999e-02 7.368945099642779106e-02 8.068349430793095300e-02 8.864065061560211234e-02 9.779426588790458841e-02 1.084803823496632430e-01 1.212146591417826158e-01 1.368644073153437168e-01 9.708888387423560973e-01 9.732760106368798514e-01 9.754218481195150448e-01 9.773588688211242159e-01 9.791137092829220734e-01 9.807084774452474729e-01 9.821617326327036768e-01 9.834892107703325781e-01 9.847043710651806059e-01 9.858188148741984236e-01 9.868426113306572045e-01 9.877845537925455943e-01 9.886523641877087432e-01 9.894528575775817236e-01 9.901920759700673091e-01 9.908753980930877781e-01 9.915076301808946058e-01 9.920930816207845782e-01 9.926356284222642712e-01 9.931387668116529177e-01 9.936056587591109990e-01 9.940391708686320271e-01 9.944419077709727439e-01 9.948162409373368931e-01 9.951643336549717000e-01 9.954881627692772073e-01 9.957895376875970372e-01 9.960701170528807324e-01 9.963314234255084001e-01 9.965748562550843515e-01 9.968017033780983693e-01 9.970131512398503482e-01 9.972102940082170353e-01 9.973941417214234884e-01 9.975656275908846293e-01
6.551708193141783654e-03 6.892924591904096843e-03 7.252207886317144775e-03 7.630547025592506090e-03 8.028988664888044718e-03 8.448640931409637234e-03 8.890677481017772096e-03 9.356341872690790082e-03 9.846952291648525604e-03 1.036390665456670378e-02 1.090868813601972125e-02 1.148287115814312920e-02 1.208812789202502909e-02 1.272623532491766810e-02 1.339908295444976194e-02 1.410868117906911162e-02 1.485717046324915892e-02 1.564683136678156686e-02 1.648009554001007154e-02 1.735955780147978647e-02 1.828798943157886048e-02 1.926835283581277911e-02 2.030381775499521743e-02 2.139777922757542250e-02 2.255387754248455723e-02 2.377602046038243197e-02 2.506840802844949312e-02 2.643556037066190426e-02 2.788234890404829233e-02 2.941403151460938309e-02 3.103629232799411455e-02 3.275528683437309296e-02 3.457769328025172423e-02 3.651077143013475856e-02 3.856243003835474470e-02 4.074130466977524817e-02 4.305684788582439526e-02 4.551943429427152826e-02 4.814048358103827779e-02 5.093260544676711521e-02 5.390977142455707916e-02 5.708751994962147497e-02 6.048320291695191003e-02 6.411628448825001936e-02 6.800870637187914070e-02 7.218533861444441369e-02 7.667454173976666343e-02 8.150887583553204085e-02 8.672600645955101661e-02 9.236987856497083649e-02 9.849226221249045288e-02 1.051548249036001192e-01 1.124319678228704045e-01 1.204148008799456188e-01 1.292168702037605754e-01 1.389826850599221453e-01 1.499009208539789362e-01 1.622258695377824522e-01 1.763144577457664564e-01 1.926953337402812494e-01 2.122122508758245152e-01 2.363711747028356402e-01 2.684190292486351437e-01 3.190106077746909796e-01 8.822897901586341796e-01 8.948737209002737281e-01 9.050615026666292140e-01 9.135839560813004967e-01 9.208741778066995565e-01 9.272124063888395051e-01 9.327915163165843015e-01 9.377504872138272551e-01 9.421930856988397496e-01 9.461990155550779047e-01 9.498309329469799556e-01 9.531390524986578239e-01 9.561642801925424040e-01 9.589404084844564968e-01 9.614956938352345883e-01 9.638540155221914096e-01 9.660357433111896874e-01 9.680583981734250942e-01 9.699371629977516784e-01 9.716852826696864565e-01 9.733143812790422400e-01 9.748347163752779654e-01 9.762553847913791882e-01 9.775844907748283408e-01 9.788292844717951802e-01 9.799962768660264167e-01 9.810913358504843584e-01 9.821197670550717573e-01 9.830863822633377769e-01 9.839955576524662684e-01 9.848512836330873821e-01 9.856572077122265352e-01 9.864166715276337927e-01 9.871327429868197445e-01 9.878082442718993939e-01 9.884457763384973950e-01
8.353052025179443299e-03 8.768082818612120757e-03 9.204142647529795634e-03 9.662339608248464440e-03 1.014384469663227525e-02 1.064989586221445211e-02 1.118180237525134152e-02 1.174094953747575366e-02 1.232880376914170968e-02 1.294691810981488285e-02 1.359693817461698692e-02 1.428060861268515107e-02 1.499978012049922420e-02 1.575641706943857467e-02 1.655260581465128888e-02 1.739056376122537217e-02 1.827264927396343372e-02 1.920137252901767816e-02 2.017940741956191289e-02 2.120960464391970224e-02 2.229500612359902947e-02 2.343886092104246338e-02 2.464464285327357465e-02 2.591607002883656100e-02 2.725712657252640087e-02 2.867208684666331178e-02 3.016554253071735553e-02 3.174243298492432364e-02 3.340807940074761589e-02 3.516822333487761021e-02 3.702907033810019094e-02 3.899733953118913327e-02 4.108032015398789538e-02 4.328593633016809133e-02 4.562282156084857682e-02 4.810040480136116431e-02 5.072901040839709191e-02 5.351997479871448832e-02 5.648578337521138054e-02 5.964023220648743961e-02 6.299862016882516735e-02 6.657797888355915239e-02 7.039734996401847411e-02 7.447812205159669297e-02 7.884444420530929698e-02 8.352373791777606415e-02 8.854733813461244940e-02 9.395130536037771263e-02 9.977746816928687035e-02 1.060747813652907073e-01 1.129011249586735210e-01 1.203257323082003727e-01 1.284325388076797136e-01 1.373249165228995483e-01 1.471325662204696350e-01 1.580219025660494214e-01 1.702123694299201573e-01 1.840034236374736842e-01 1.998221647508385823e-01 2.183149029507623629e-01 2.405451977770833583e-01 2.685042067314481473e-01 3.068845258801267684e-01 3.761464752222506425e-01 8.496604757583435807e-01 8.680702783836922176e-01 8.821109207240890315e-01 8.934359097646915604e-01 9.028880980242878218e-01 9.109622623501362204e-01 9.179762991251151361e-01 9.241477873770407303e-01 9.296327972300093556e-01 9.345474124376844660e-01 9.389805077604604922e-01 9.430017518099432783e-01 9.466668411965158958e-01 9.500210485032877239e-01 9.531017007181288303e-01 9.559399555433824025e-01 9.585621030226390005e-01 9.609905379653513879e-01 9.632444989107556976e-01 9.653406382387597073e-01 9.672934679943936409e-01 9.691157127851718345e-01 9.708185922085466046e-01 9.724120491512018294e-01 9.739049360251543774e-01 9.753051679664668239e-01 9.766198498308457099e-01 9.778553822187304734e-01 9.790175505773996978e-01 9.801116005407021214e-01 9.811423019962394187e-01 9.821140038574774911e-01 9.830306811233836539e-01 9.838959755012092190e-01 9.847132306274389846e-01 9.854855227320217237e-01
1.042082254102288767e-02 1.091602268628317184e-02 1.143529634449552690e-02 1.197986805699819378e-02 1.255103017436480332e-02 1.315014718154743946e-02 1.377866035774341982e-02 1.443809280358778792e-02 1.513005487141652790e-02 1.585625003875512640e-02 1.661848127002305692e-02 1.741865791699925142e-02 1.825880321494354266e-02 1.914106243857362222e-02 2.006771179049848461e-02 2.104116810441182192e-02 2.206399945658355996e-02 2.313893679222845182e-02 2.426888668852093117e-02 2.545694539377179114e-02 2.670641430308336867e-02 2.802081705526805397e-02 2.940391846469321210e-02 3.085974553593815242e-02 3.239261084985144840e-02 3.400713865821639037e-02 3.570829408255044024e-02 3.750141588284059552e-02 3.939225334709772763e-02 4.138700795615157801e-02 4.349238060472995077e-02 4.571562531566402549e-02 4.806461057676864740e-02 5.054788966993414151e-02 5.317478166266341455e-02 5.595546511184847083e-02 5.890108701212479203e-02 6.202389013965028952e-02 6.533736274156962121e-02 6.885641556421995269e-02 7.259759258637345225e-02 7.657932365360428650e-02 8.082222966700801370e-02 8.534949434235872268e-02 9.018732118095973416e-02 9.536550079626560095e-02 1.009181229880779240e-01 1.068844813690069118e-01 1.133102381642863976e-01 1.202489467470490431e-01 1.277640757894172308e-01 1.359317525770223078e-01 1.448445638751988396e-01 1.546169581555908445e-01 1.653931569269543045e-01 1.773591597846032875e-01 1.907617618988877439e-01 2.059403247536793768e-01 2.233835618172614612e-01 2.438404898773722240e-01 2.685657626263487918e-01 2.999732590093612261e-01 3.440484865774195988e-01 4.327821324721820573e-01 8.056313317503006610e-01 8.345227813296088870e-01 8.544302584048226734e-01 8.696634604993852546e-01 8.819696824380747202e-01 8.922510166602668491e-01 9.010403432322232620e-01 9.086811810454603622e-01 9.154090686296763035e-01 9.213931152124665847e-01 9.267591541366869690e-01 9.316035327433286328e-01 9.360017685151218458e-01 9.400142191738187769e-01 9.436899302003030066e-01 9.470693244060504057e-01 9.501861304337813063e-01 9.530687962710000516e-01 9.557415453842070807e-01 9.582251792987163119e-01 9.605376967388624676e-01 9.626947777214900359e-01 9.647101666689239519e-01 9.665959789442646333e-01 9.683629485702212047e-01 9.700206302460827601e-01 9.715775654744307488e-01 9.730414202269167534e-01 9.744190998370931833e-01 9.757168455197309243e-01 9.769403159516705237e-01 9.780946566198726044e-01 9.791845590852427117e-01 9.802143118814643508e-01 9.811878444343348216e-01 9.821087651256266149e-01
1.275679863348130015e-02 1.333787531958249839e-02 1.394611702453679714e-02 1.458286079901719400e-02 1.524951608277259722e-02 1.594756927935247690e-02 1.667858868578560305e-02 1.744422981143380069e-02 1.824624112423419917e-02 1.908647026709479194e-02 1.996687079240493101e-02 2.088950946855437293e-02 2.185657421915885787e-02 2.287038276350528837e-02 2.393339203572660348e-02 2.504820847061235353e-02 2.621759925600068014e-02 2.744450466567465580e-02 2.873205160298083691e-02 3.008356850442557920e-02 3.150260177483073243e-02 3.299293395190092126e-02 3.455860382907963158e-02 3.620392880234265393e-02 3.793352975034321867e-02 3.975235880960943657e-02 4.166573046926267537e-02 4.367935648536860199e-02 4.579938520669242508e-02 4.803244601518532469e-02 5.038569972107737743e-02 5.286689592049502451e-02 5.548443853153173233e-02 5.824746098384514514e-02 6.116591286177844311e-02 6.425066021131985161e-02 6.751360224319050141e-02 7.096780783403240644e-02 7.462767609254790380e-02 7.850912638921643538e-02 8.262982473535863959e-02 8.700945538268513302e-02 9.167004918597310148e-02 9.663638391635273606e-02 1.019364767497506208e-01 1.076021962224856798e-01 1.136700310073270187e-01 1.201820674780721548e-01 1.271872496101278949e-01 1.347430274046803045e-01 1.429175505296409465e-01 1.517926442202633119e-01 1.614679363053871386e-01 1.720667282998655512e-01 1.837446003470755707e-01 1.967024773043880292e-01 2.112073349018542545e-01 2.276267886253117434e-01 2.464908611811033878e-01 2.686123827469206193e-01 2.953518263109035646e-01 3.293146519067441380e-01 3.768473489397685672e-01 4.672152526439920517e-01 7.410303030231768506e-01 7.918654016610554569e-01 8.210293858272813550e-01 8.417538090042071541e-01 8.578184716187079450e-01 8.708877562375672010e-01 8.818551518020369961e-01 8.912603599589409287e-01 8.994562370324428180e-01 9.066870332120000597e-01 9.131292894794890147e-01 9.189150097860862010e-01 9.241456333272259904e-01 9.289008879608794400e-01 9.332446321736647121e-01 9.372288423651087275e-01 9.408964132319364015e-01 9.442831734316803338e-01 9.474193676572326694e-01 9.503307669101013211e-01 9.530395140789220676e-01 9.555647774597595401e-01 9.579232625316280725e-01 9.601296175160948243e-01 9.621967582399840735e-01 9.641361309184552919e-01 9.659579266334038516e-01 9.676712578314571322e-01 9.692843046715183819e-01 9.708044372250254073e-01 9.722383181779341577e-01 9.735919896683783437e-01 9.748709471251659764e-01 9.760802023843548891e-01 9.772243379075459258e-01 9.783075535725446192e-01
1.535944635908359154e-02 1.603141318106844626e-02 1.673365034272715143e-02 1.746760235861700983e-02 1.823479033516962194e-02 1.903681676949700585e-02 1.987537072065771043e-02 2.075223338936579842e-02 2.166928414634750402e-02 2.262850705434072893e-02 2.363199793420629052e-02 2.468197203186786939e-02 2.578077234996600450e-02 2.693087871633755015e-02 2.813491767091480175e-02 2.939567326358144897e-02 3.071609886820206650e-02 3.209933013276723007e-02 3.354869920274707734e-02 3.506775037479652884e-02 3.666025736146333314e-02 3.833024237520050309e-02 4.008199727264925155e-02 4.192010703885711009e-02 4.384947593715218112e-02 4.587535670541188076e-02 4.800338324548560770e-02 5.023960733209623802e-02 5.259053996390699454e-02 5.506319809671701704e-02 5.766515764221612911e-02 6.040461379225040006e-02 6.329044994695369464e-02 6.633231679706215467e-02 6.954072345153419765e-02 7.292714293167834594e-02 7.650413490029900343e-02 8.028548919338066026e-02 8.428639463074061311e-02 8.852363875843158314e-02 9.301584573343284201e-02 9.778376162713628417e-02 1.028505992060501639e-01 1.082424580348880644e-01 1.139888409740180963e-01 1.201232954502451933e-01 1.266842182808042838e-01 1.337158778559506822e-01 1.412697296422242843e-01 1.494061343115196394e-01 1.581966391789471904e-01 1.677270649103507205e-01 1.781017719291844714e-01 1.894497043248153101e-01 2.019332007854246769e-01 2.157612811834502264e-01 2.312105109185188523e-01 2.486594270258477568e-01 2.686489664197553306e-01 2.919973378883452542e-01 3.200430436915276955e-01 3.552434253333061065e-01 4.030411363922459245e-01 4.807261961819433993e-01 6.460955879493270881e-01 7.381749142971583133e-01 7.812802325297797390e-01 8.094365607945739338e-01 8.302995564821838981e-01 8.467991678700111935e-01 8.603789032553209593e-01 8.718609493408794320e-01 8.817601539942111488e-01 8.904212510526914315e-01 8.980868937386771167e-01 9.049346260550340526e-01 9.110984314798419303e-01 9.166820067795993232e-01 9.217673136088453401e-01 9.264202962511705053e-01 9.306948260120357919e-01 9.346354958955700454e-01 9.382796469047919308e-01 9.416588671196880478e-01 9.448001205833330696e-01 9.477266109046367237e-01 9.504584512843956556e-01 9.530131909722839856e-01 9.554062336782978004e-01 9.576511735870855135e-01 9.597600677732399665e-01 9.617436589832251137e-01 9.636115592893730319e-01 9.653724026093224442e-01 9.670339722373352265e-01 9.686033081600603500e-01 9.700867978961801308e-01 9.714902538146683586e-01 9.728189792847405926e-01 9.740778255452169354e-01
1.822432102324331865e-02 1.899147191908807583e-02 1.979198133266435455e-02 2.062739519391947052e-02 2.149933980404246034e-02 2.240952682793787704e-02 2.335975867367103345e-02 2.435193429626872699e-02 2.538805546763478818e-02 2.647023355930999688e-02 2.760069689047914970e-02 2.878179870010267108e-02 3.001602580947773657e-02 3.130600805005137599e-02 3.265452854112269043e-02 3.406453491339473533e-02 3.553915158745081515e-02 3.708169323144473034e-02 3.869567954002061522e-02 4.038485149717332967e-02 4.215318931002031561e-02 4.400493222896934009e-02 4.594460050342210472e-02 4.797701976200868107e-02 5.010734815372324541e-02 5.234110664289991915e-02 5.468421291876218032e-02 5.714301946192008180e-02 5.972435640894659808e-02 6.243557997621883293e-02 6.528462735089363145e-02 6.828007913714329025e-02 7.143123066821421840e-02 7.474817377249393102e-02 7.824189092627517605e-02 8.192436416480136652e-02 8.580870167356383083e-02 8.990928569182014829e-02 9.424194627064268193e-02 9.882416661418552684e-02 1.036753272888861627e-01 1.088169986480058832e-01 1.142732935859822052e-01 1.200712964782253145e-01 1.262415893214164087e-01 1.328189032384402002e-01 1.398429336445639881e-01 1.473593719025000637e-01 1.554212275493270790e-01 1.640905468760930630e-01 1.734406819648752207e-01 1.835593397862262111e-01 1.945527622029107062e-01 2.065515885812331809e-01 2.197192974547591271e-01 2.342647399912983486e-01 2.504614331216158951e-01 2.686785686026226805e-01 2.894335363931954674e-01 3.134868483040904041e-01 3.420282746888712588e-01 3.770817356681472887e-01 4.225049085843877172e-01 4.866770477127119743e-01 5.834497177292119474e-01 6.792264517836515969e-01 7.365616362301810049e-01 7.732781396129483342e-01 7.997175168003191059e-01 8.201758093233330049e-01 8.367426597963731894e-01 8.505790458476107929e-01 8.623945720022655470e-01 8.726543271129068025e-01 8.816796843215936041e-01 8.897020604412153588e-01 8.968936895437944479e-01 9.033862662500284912e-01 9.092827759709157798e-01 9.146652969331249272e-01 9.196003158566917746e-01 9.241424518898093687e-01 9.283371290226016814e-01 9.322225346536501256e-01 9.358310818232364880e-01 9.391905189835171308e-01 9.423247847202912419e-01 9.452546747880329336e-01 9.479983689128291813e-01 9.505718513736338693e-01 9.529892501108447878e-01 9.552631126275830109e-01 9.574046323380012158e-01 9.594238356910583798e-01 9.613297379678499288e-01 9.631304738531398790e-01 9.648334075375152308e-01 9.664452260908502623e-01 9.679720190728252627e-01 9.694193467496901029e-01
3.616933186157663543e-02 3.745150502001688003e-02 3.878129995504846217e-02 4.016065067110628078e-02 4.159158265892039241e-02 4.307621826013714739e-02 4.461678243105857145e-02 4.621560894235823141e-02 4.787514705571989382e-02 4.959796872294155307e-02 5.138677635826344181e-02 5.324441124057806285e-02 5.517386260888015870e-02 5.717827752195043384e-02 5.926097156194960053e-02 6.142544047154319120e-02 6.367537282555056632e-02 6.601466385123626324e-02 6.844743052589166710e-02 7.097802809937746316e-02 7.361106820597511369e-02 7.635143875721080164e-02 7.920432583156936102e-02 8.217523780792100607e-02 8.527003203039867918e-02 8.849494432956765688e-02 9.185662178032216740e-02 9.536215913411441591e-02 9.901913943445211919e-02 1.028356794083212927e-01 1.068204803258938351e-01 1.109828851400664479e-01 1.153329428601425899e-01 1.198814812857386669e-01 1.246401894342720196e-01 1.296217112460932019e-01 1.348397524588637875e-01 1.403092029077563641e-01 1.460462769756538104e-01 1.520686754629608783e-01 1.583957728436590218e-01 1.650488347183160787e-01 1.720512713234400859e-01 1.794289342511444785e-01 1.872104651309000056e-01 1.954277069900555441e-01 2.041161914080120154e-01 2.133157174667276723e-01 2.230710418949819196e-01 2.334327036242549724e-01 2.444580099175859833e-01 2.562122145300063103e-01 2.687699192847457508e-01 2.822167253523743535e-01 2.966511419044245979e-01 3.121867125571499701e-01 3.289542140096880507e-01 3.471035574173036431e-01 3.668045682458636603e-01 3.882449287980152541e-01 4.116219048607978048e-01 4.371216489226026347e-01 4.648759715921324531e-01 4.948840852851357219e-01 5.268954266203916825e-01 5.602871259743276156e-01 5.940360914487753385e-01 6.268995565102456480e-01 6.577647473337490114e-01 6.859342058343331772e-01 7.111738591315103220e-01 7.335820672665119835e-01 7.534263237214277042e-01 7.710271992264502439e-01 7.866967680350430703e-01 8.007132708218208661e-01 8.133147251901492458e-01 8.247008843837200232e-01 8.350381464471990922e-01 8.444649786287897753e-01 8.530968929446285376e-01 8.610306787754605784e-01 8.683478785391773869e-01 8.751175943721686279e-01 8.813987386997937934e-01 8.872418360425561312e-01 8.926904678553259087e-01 8.977824351537085912e-01 9.025506983362594493e-01 9.070241408391567228e-01 9.112281930622030401e-01 9.151853449880544833e-01 9.189155697092940001e-01 9.224366752719076468e-01 9.257645985337473737e-01 9.289136518663059228e-01 9.318967313014587805e-01 9.347254929908601628e-01 9.374105034895744426e-01 9.399613683099526940e-01
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/Fig4_CS.txt <==
4.239994403863675543e-01 4.239994402553221575e-01 4.239994400952628584e-01 4.239994398997659619e-01 4.239994396609853555e-01 4.239994393693382047e-01 4.239994390131197055e-01 4.239994385780331831e-01 4.239994380466176049e-01 4.239994373975447539e-01 4.239994366047655783e-01 4.239994356364628070e-01 4.239994344537751370e-01 4.239994330092367036e-01 4.239994312448736591e-01 4.239994290898752571e-01 4.239994264577538474e-01 4.239994232428729859e-01 4.239994193162073821e-01 4.239994145201659292e-01 4.239994086622654867e-01 4.239994015074061706e-01 4.239993927684365671e-01 4.239993820946274528e-01 4.239993690575966645e-01 4.239993531341148536e-01 4.239993336851058392e-01 4.239993099299958490e-01 4.239992809153846909e-01 4.239992454767768648e-01 4.239992021918420617e-01 4.239991493233218889e-01 4.239990847492952075e-01 4.239990058779972704e-01 4.239989095437738942e-01 4.239987918799895117e-01 4.239986481637776916e-01 4.239984726264003356e-01 4.239982582215792162e-01 4.239979963424870824e-01 4.239976764759997296e-01 4.239972857802794537e-01 4.239968085686642851e-01 4.239962256790221207e-01 4.239955137030938515e-01 4.239946440446267228e-01 4.239935817681095842e-01 4.239922841913206231e-01 4.239906991643279111e-01 4.239887629645711087e-01 4.239863977215966862e-01 4.239835082651851050e-01 4.239799782665233940e-01 4.239756655080271219e-01 4.239703960898266177e-01 4.239639573156988028e-01 4.239560889586798664e-01 4.239464725200293715e-01 4.239347180012708605e-01 4.239203475874372407e-01 4.239027754675816495e-01 4.238812828243482267e-01 4.238549867266512838e-01 4.238228012921403942e-01 4.237833889693177203e-01 4.237350990801707629e-01 5.541355151266857356e-06 4.536661711099080653e-06 3.714159580106381269e-06 3.040799566649249145e-06 2.489531035830351561e-06 2.038211997267467623e-06 1.668717812777933515e-06 1.366210711881304047e-06 1.118545636683443905e-06 9.157789256005989585e-07 7.497704756173838383e-07 6.138561939893537257e-07 5.025802943651174154e-07 4.114761667114746858e-07 3.368870013134878149e-07 2.758189503691545281e-07 2.258209221471522042e-07 1.848861752565742520e-07 1.513717573466478159e-07 1.239325519773245226e-07 1.014672837962869243e-07 8.307431348033716804e-08 6.801544684726271202e-08 5.568630561250923862e-08 4.559206924136168202e-08 3.732761468768802843e-08 3.056125635891654013e-08 2.502143391509632133e-08 2.048581309369706298e-08 1.677236226762909497e-08 1.373204682271175267e-08 1.124284777046814628e-08 9.204864401266006703e-09 7.536304909611264687e-09
4.239852355139108742e-01 4.239837411222598385e-01 4.239820894776958893e-01 4.239802640226494890e-01 4.239782464539349482e-01 4.239760165382214785e-01 4.239735519078888792e-01 4.239708278351571602e-01 4.239678169821495257e-01 4.239644891242882463e-01 4.239608108441321743e-01 4.239567451924457497e-01 4.239522513129234671e-01 4.239472840265941511e-01 4.239417933714723641e-01 4.239357240925168413e-01 4.239290150763863063e-01 4.239215987248323159e-01 4.239134002598531348e-01 4.239043369528984750e-01 4.238943172694989991e-01 4.238832399196301171e-01 4.238709928029283369e-01 4.238574518365041954e-01 4.238424796515449233e-01 4.238259241430986646e-01 4.238076168553870371e-01 4.237873711826143364e-01 4.237649803625046507e-01 4.237402152366178121e-01 4.237128217477895142e-01 4.236825181407070651e-01 4.236489918265640142e-01 4.236118958667314249e-01 4.235708450233128253e-01 4.235254113160143996e-01 4.234751190147361677e-01 4.234194389851628770e-01 4.233577822900904675e-01 4.232894929316146637e-01 4.232138395977642631e-01 4.231300062512425852e-01 4.230370813625097814e-01 4.229340455568360024e-01 4.228197573818809341e-01 4.226929368518838048e-01 4.225521463350230267e-01 4.223957682514528078e-01 4.222219789158987435e-01 4.220287176863583012e-01 4.218136503541660698e-01 4.215741254106406544e-01 4.213071214233351514e-01 4.210091832092781039e-01 4.206763437427715746e-01 4.203040276902347827e-01 4.198869309853484055e-01 4.194188687281781847e-01 4.188925805681077974e-01 4.182994780515856270e-01 4.176293112433604460e-01 4.168697206384094356e-01 4.160056220893408319e-01 4.150183417619853765e-01 4.138843645867413268e-01 2.027552593880693928e-03 1.826347206833853947e-03 1.645872132760535251e-03 1.483843967522779222e-03 1.338259531347149936e-03 1.207355910604455788e-03 1.089577260201748596e-03 9.835470230930435168e-04 8.880445268721886155e-04 8.019851529160927249e-04 7.244034296801283744e-04 6.544385545449577218e-04 5.913219305935911311e-04 5.343663940295726280e-04 4.829568649894054491e-04 4.365422044637454636e-04 3.946280977878865157e-04 3.567708162205730240e-04 3.225717328735015353e-04 2.916724893496636909e-04 2.637507258319820159e-04 2.385163008023769352e-04 2.157079376454105470e-04 1.950902445772047657e-04 1.764510619843014214e-04 1.595990976635298388e-04 1.443618158346041060e-04 1.305835503469602850e-04 1.181238163588554956e-04 1.068557980527658994e-04 9.666499276152078527e-05 8.744799442882199379e-05 7.911140005931154701e-05 7.157083024081696717e-05 6.475004308880395677e-05
4.235880785974292517e-01 4.235595911146943227e-01 4.235291212595124200e-01 4.234965297043728483e-01 4.234616671298781498e-01 4.234243734792302871e-01 4.233844771528927353e-01 4.233417941380254734e-01 4.232961270667099929e-01 4.232472641963459514e-01 4.231949783048581937e-01 4.231390254925411210e-01 4.230791438814229810e-01 4.230150522019719972e-01 4.229464482557551697e-01 4.228730072412823504e-01 4.227943799286690840e-01 4.227101906669441522e-01 4.226200352057351561e-01 4.225234783106477932e-01 4.224200511488512833e-01 4.223092484181339978e-01 4.221905251894099709e-01 4.220632934247532386e-01 4.219269181386747780e-01 4.217807131447218749e-01 4.216239363445936639e-01 4.214557844919363250e-01 4.212753873605002419e-01 4.210818012321528303e-01 4.208740016059056011e-01 4.206508750115613426e-01 4.204112097903190404e-01 4.201536856787926877e-01 4.198768620012217623e-01 4.195791642356890283e-01 4.192588686719267987e-01 4.189140848182354437e-01 4.185427351397448814e-01 4.181425316152180827e-01 4.177109484787190352e-01 4.172451903575339349e-01 4.167421548174237156e-01 4.161983880649491319e-01 4.156100322123116309e-01 4.149727620517557614e-01 4.142817086692620610e-01 4.135313663856463040e-01 4.127154783502319790e-01 4.118268944816049770e-01 4.108573931264322132e-01 4.097974544374405892e-01 4.086359684874659171e-01 4.073598536021594829e-01 4.059535487227778905e-01 4.043983250253015416e-01 4.026713314826539380e-01 4.007442370291346423e-01 3.985812395524088725e-01 3.961360393955535852e-01 3.933470333269873942e-01 3.901292573473505998e-01 3.863599102579181044e-01 3.818498386421545487e-01 3.762796352614016793e-01 1.597094887570731786e-02 1.467438803409434889e-02 1.350694183466142999e-02 1.245149989251535978e-02 1.149400600830621788e-02 1.062276171822119225e-02 9.827920641792099038e-03 9.101113539488642212e-03 8.435165112593704870e-03 7.823876595111802293e-03 7.261856410848852895e-03 6.744386552562464318e-03 6.267315906773142549e-03 5.826974184373404954e-03 5.420101804198683426e-03 5.043792267024399187e-03 4.695444410184444577e-03 4.372722552614809709e-03 4.073522996238854860e-03 3.795945689298029467e-03 3.538270114334975559e-03 3.298934653547802142e-03 3.076518845262613683e-03 2.869728044462059244e-03 2.677380106914518509e-03 2.498393778391885030e-03 2.331778530384364962e-03 2.176625628484177635e-03 2.032100256012467961e-03 1.897434544899514542e-03 1.771921389783853501e-03 1.654908940886247893e-03 1.545795687324655505e-03 1.444026055845029502e-03 1.349086460992653547e-03
4.217643452969959128e-01 4.216478134931288535e-01 4.215250975239698272e-01 4.213958573762882076e-01 4.212597330358601178e-01 4.211163431652186762e-01 4.209652836777090235e-01 4.208061261984045176e-01 4.206384163977859303e-01 4.204616721935132140e-01 4.202753817953273630e-01 4.200790015868128280e-01 4.198719538218730896e-01 4.196536241171899828e-01 4.194233587182235046e-01 4.191804615133281064e-01 4.189241907671412135e-01 4.186537555403846977e-01 4.183683117585638711e-01 4.180669578866049174e-01 4.177487301600958380e-01 4.174125973163095304e-01 4.170574547593576265e-01 4.166821180833703009e-01 4.162853158651855234e-01 4.158656816232237929e-01 4.154217448214825303e-01 4.149519207762536466e-01 4.144544992973733244e-01 4.139276318644904418e-01 4.133693171006039835e-01 4.127773842581884400e-01 4.121494743752877610e-01 4.114830186870148121e-01 4.107752137879694398e-01 4.100229929279231023e-01 4.092229926796985273e-01 4.083715140349635231e-01 4.074644767477370033e-01 4.064973654388774893e-01 4.054651655728349624e-01 4.043622868853257724e-01 4.031824711272186668e-01 4.019186800229587186e-01 4.005629580143578172e-01 3.991062625121079011e-01 3.975382517658540005e-01 3.958470167019355057e-01 3.940187375857601149e-01 3.920372381272916318e-01 3.898833970703959317e-01 3.875343575517670169e-01 3.849624425629902813e-01 3.821336314792261324e-01 3.790053598542635349e-01 3.755232361101635274e-01 3.716159455009996337e-01 3.671869505129933819e-01 3.621001318402082281e-01 3.561529207882789816e-01 3.490203880278558990e-01 3.401195075305754045e-01 3.281860101458000112e-01 3.090432682266578968e-01 6.255925970504004618e-02 5.611527062498850721e-02 5.085803892121129599e-02 4.643196139678886641e-02 4.262511019720970074e-02 3.929963098908176994e-02 3.636017208549276181e-02 3.373770045772526288e-02 3.138044108758070161e-02 2.924845354486471649e-02 2.731021024492247262e-02 2.554034367033530470e-02 2.391811003831163795e-02 2.242631005107273423e-02 2.105051131589208771e-02 1.977847573346970880e-02 1.859972969747387961e-02 1.750523602495308167e-02 1.648713976615412413e-02 1.553856861526831459e-02 1.465347429949266991e-02 1.382650515731718120e-02 1.305290275764586609e-02 1.232841726455250787e-02 1.164923757361768786e-02 1.101193320140503654e-02 1.041340561010372506e-02 9.850847169144924878e-03 9.321706345669764429e-03 8.823658011552288488e-03 8.354577981200187256e-03 7.912521069322756354e-03 7.495702095198212081e-03 7.102479362899457097e-03 6.731340242295951251e-03 6.380888526973615277e-03
4.211489350285727573e-01 4.210071093612249848e-01 4.208580769307166958e-01 4.207014558679065819e-01 4.205368424115484283e-01 4.203638094736702469e-01 4.201819050972571690e-01 4.199906507848937820e-01 4.197895396940589108e-01 4.195780346825941365e-01 4.193555661888942465e-01 4.191215299299952401e-01 4.188752843980487195e-01 4.186161481332604239e-01 4.183433967484750937e-01 4.180562596772685047e-01 4.177539166135328386e-01 4.174354936060641896e-01 4.171000587664293047e-01 4.167466175422793184e-01 4.163741075011209158e-01 4.159813925611178798e-01 4.155672565955556563e-01 4.151303963257950702e-01 4.146694134035218138e-01 4.141828055663263619e-01 4.136689567305397164e-01 4.131261258610152698e-01 4.125524344282033851e-01 4.119458522271490786e-01 4.113041812893739602e-01 4.106250375648763384e-01 4.099058299850279474e-01 4.091437364344172045e-01 4.083356760560429288e-01 4.074782771834967732e-01 4.065678400275824500e-01 4.056002930319174693e-01 4.045711415370530362e-01 4.034754070341737830e-01 4.023075548176441862e-01 4.010614072182517864e-01 3.997300387552198964e-01 3.983056483963837158e-01 3.967794025315577455e-01 3.951412400468055641e-01 3.933796277354012494e-01 3.914812497218471687e-01 3.894306078537019267e-01 3.872094998868312876e-01 3.847963266794997561e-01 3.821651548525960562e-01 3.792844209589169568e-01 3.761150948220197687e-01 3.726079992698300147e-01 3.686997610449732621e-01 3.643064329168974602e-01 3.593129168408687457e-01 3.535542422861558398e-01 3.467794690549367842e-01 3.385733778752990641e-01 3.281539973539844834e-01 3.136662313491414555e-01 2.869524085317723960e-01 7.902029290083938118e-02 6.977598008928000139e-02 6.265033844317451084e-02 5.685418809625431003e-02 5.198253504513353218e-02 4.779617604639509881e-02 4.414054574148951887e-02 4.090928825757571274e-02 3.802572808282556061e-02 3.543256016447306894e-02 3.308570981538623557e-02 3.095047527011525815e-02 2.899899733631867982e-02 2.720853928265771007e-02 2.556028190707889183e-02 2.403845760459630276e-02 2.262971415092097233e-02 2.132263815676407534e-02 2.010739200890580489e-02 1.897543306619445952e-02 1.791929353198597197e-02 1.693240578712375960e-02 1.600896226851182200e-02 1.514380193607637974e-02 1.433231744296283548e-02 1.357037859859025822e-02 1.285426877929118222e-02 1.218063172090439253e-02 1.154642670540910465e-02 1.094889058671907542e-02 1.038550542873789041e-02 9.853970779661420584e-03 9.352179800162008227e-03 8.878198613771516590e-03 8.430248366407058769e-03 8.006689575614570759e-03
4.204420113089429312e-01 4.202726735691812987e-01 4.200950743209664884e-01 4.199087904444497865e-01 4.197133751096917553e-01 4.195083562348927986e-01 4.192932348265472342e-01 4.190674831848172910e-01 4.188305429622061760e-01 4.185818230604738677e-01 4.183206973490877223e-01 4.180465021864071540e-01 4.177585337224071771e-01 4.174560449589965194e-01 4.171382425408035610e-01 4.168042832456458902e-01 4.164532701396367886e-01 4.160842483569436867e-01 4.156962004584479620e-01 4.152880413168136831e-01 4.148586124675526232e-01 4.144066758563659802e-01 4.139309069020135623e-01 4.134298867809050870e-01 4.129020938240407501e-01 4.123458938983149968e-01 4.117595296218472534e-01 4.111411082360273417e-01 4.104885879242711755e-01 4.097997623276398160e-01 4.090722429586948761e-01 4.083034391548504005e-01 4.074905351380493368e-01 4.066304636547631857e-01 4.057198755538404811e-01 4.047551045125382663e-01 4.037321259336522083e-01 4.026465087961423328e-01 4.014933589303242290e-01 4.002672517820181075e-01 3.989621521941352777e-01 3.975713180166269844e-01 3.960871833991433943e-01 3.945012162914981468e-01 3.928037428723303304e-01 3.909837290591487990e-01 3.890285056143009679e-01 3.869234180661815792e-01 3.846513748371402364e-01 3.821922551131236578e-01 3.795221196297725030e-01 3.766121382912103188e-01 3.734271004653816894e-01 3.699232919356766347e-01 3.660453771913542709e-01 3.617216550014827892e-01 3.568565205598482337e-01 3.513178342196378035e-01 3.449142726629967903e-01 3.373509263311709194e-01 3.281307594543222406e-01 3.162910327195063154e-01 2.994258128779656580e-01 2.645287273428468255e-01 1.006944971214882995e-01 8.653973986801188900e-02 7.663554029808242185e-02 6.897054134936619896e-02 6.272214594924516162e-02 5.746249348607006258e-02 5.293714512376553744e-02 4.898106615582090151e-02 4.548044715302886065e-02 4.235313401680852047e-02 3.953768269542181496e-02 3.698681740658475714e-02 3.466331045390092652e-02 3.253727463355043925e-02 3.058432022960596089e-02 2.878426278607224692e-02 2.712019382152402666e-02 2.557779775286797216e-02 2.414484009692730027e-02 2.281077748440984293e-02 2.156645600496125831e-02 2.040387473296554829e-02 1.931599810017940733e-02 1.829660539299874517e-02 1.734016882560363709e-02 1.644175386462404936e-02 1.559693706488200077e-02 1.480173782010425071e-02 1.405256127035338538e-02 1.334615022893656695e-02 1.267954445709205263e-02 1.205004596740975875e-02 1.145518930671657852e-02 1.089271597740024307e-02 1.036055231826139324e-02 9.856790293125675465e-03
4.196427474459907825e-01 4.194438890864790603e-01 4.192356937787444227e-01 4.190176981569341819e-01 4.187894134121410983e-01 4.185503236518922643e-01 4.182998841296138859e-01 4.180375193311969828e-01 4.177626209043668881e-01 4.174745454148334201e-01 4.171726119112278974e-01 4.168560992785704244e-01 4.165242433574279923e-01 4.161762338029393882e-01 4.158112106544484265e-01 4.154282605825185271e-01 4.150264127754856869e-01 4.146046344223613400e-01 4.141618257426316063e-01 4.136968145061994395e-01 4.132083499781155078e-01 4.126950962126302302e-01 4.121556246091327980e-01 4.115884056283400372e-01 4.109917995501718435e-01 4.103640461345037793e-01 4.097032530216460078e-01 4.090073826800291190e-01 4.082742376729292522e-01 4.075014439726395432e-01 4.066864319972434139e-01 4.058264149795387521e-01 4.049183641963193248e-01 4.039589804847588672e-01 4.029446613452142278e-01 4.018714627686374441e-01 4.007350547215507430e-01 3.995306689573663306e-01 3.982530374830333120e-01 3.968963195601715177e-01 3.954540145346905344e-01 3.939188569995342726e-01 3.922826897359497078e-01 3.905363084292290399e-01 3.886692701492395763e-01 3.866696547646638615e-01 3.845237644455898329e-01 3.822157405476294123e-01 3.797270685296973980e-01 3.770359284345726203e-01 3.741163281363434345e-01 3.709369241522166849e-01 3.674593815444165412e-01 3.636360336966064088e-01 3.594064416941677442e-01 3.546921530463547634e-01 3.493883675988183612e-01 3.433499661157306537e-01 3.363664659490772091e-01 3.281130030547294574e-01 3.180420218317785430e-01 3.050965962219502337e-01 2.866776667528043721e-01 2.506238745672577650e-01 1.314629179568359285e-01 1.073503742851095455e-01 9.318184741608392940e-02 8.295640644780824524e-02 7.493689036310210994e-02 6.835086299746595540e-02 6.278022541277616941e-02 5.797057356716112803e-02 5.375446413014478564e-02 5.001527227720984486e-02 4.666821349695495641e-02 4.364954512621672944e-02 4.091002929785415160e-02 3.841077522053026189e-02 3.612048585174529314e-02 3.401357222324789820e-02 3.206882469185895479e-02 3.026845347000349518e-02 2.859738095985562764e-02 2.704271001746057224e-02 2.559331779846406654e-02 2.423954095343938339e-02 2.297292841384276571e-02 2.178604494880826206e-02 2.067231338721451858e-02 1.962588665425479134e-02 1.864154306011011827e-02 1.771459991214320920e-02 1.684084170524387247e-02 1.601646001310293166e-02 1.523800284788846479e-02 1.450233173991282570e-02 1.380658515617299437e-02 1.314814715801283090e-02 1.252462041560917054e-02 1.193380286647499795e-02
4.187514122586705745e-01 4.185212497912570995e-01 4.182806650417716376e-01 4.180291557629004506e-01 4.177661926370571654e-01 4.174912175417914706e-01 4.172036416773352574e-01 4.169028435427057366e-01 4.165881667451656334e-01 4.162589176259998136e-01 4.159143626834695406e-01 4.155537257714032595e-01 4.151761850491185180e-01 4.147808696552028329e-01 4.143668560740149109e-01 4.139331641595428435e-01 4.134787527763411075e-01 4.130025150115636534e-01 4.125032729054515235e-01 4.119797716398388987e-01 4.114306731150889629e-01 4.108545488350951458e-01 4.102498720072296212e-01 4.096150087489930369e-01 4.089482082750892644e-01 4.082475919170798218e-01 4.075111408018491366e-01 4.067366819838287295e-01 4.059218727879814748e-01 4.050641830742939264e-01 4.041608750778624137e-01 4.032089804088294094e-01 4.022052737098913422e-01 4.011462423611888983e-01 4.000280514869305470e-01 3.988465033469874021e-01 3.975969899777456185e-01 3.962744376698077442e-01 3.948732415015392960e-01 3.933871876822166991e-01 3.918093608282037787e-01 3.901320324671718742e-01 3.883465259438207418e-01 3.864430513724672056e-01 3.844105021661974320e-01 3.822362017158724146e-01 3.799055845630687211e-01 3.774017903032275134e-01 3.747051394187047579e-01 3.717924466177718323e-01 3.686361062137661904e-01 3.652028507122701551e-01 3.614520292575651994e-01 3.573331604218680790e-01 3.527823517418712806e-01 3.477168799900583473e-01 3.420266460619847959e-01 3.355600144546457830e-01 3.280988398197628997e-01 3.193107435908158487e-01 3.086475410083047710e-01 2.950932450038428745e-01 2.763705726638061022e-01 2.451088970745826934e-01 1.746788921262733552e-01 1.327956508690291137e-01 1.124305286049910729e-01 9.884372610180107432e-02 8.862388559095826790e-02 8.044613641915246416e-02 7.365053083837753978e-02 6.785771017837868846e-02 6.282819952845611344e-02 5.840047888869168147e-02 5.446009342827990568e-02 5.092277612747534571e-02 4.772456226124234535e-02 4.481567215978407570e-02 4.215655332756304552e-02 3.971522343723012799e-02 3.746543034206966521e-02 3.538534361816349227e-02 3.345660250929829299e-02 3.166360919089376835e-02 2.999299480869232343e-02 2.843320969573349608e-02 2.697420445520048657e-02 2.560717862445238691e-02 2.432438033316049186e-02 2.311894495212797260e-02 2.198476391408083624e-02 2.091637713956607039e-02 1.990888411698689756e-02 1.895786986135114885e-02 1.805934284237627543e-02 1.720968261811525735e-02 1.640559539663743668e-02 1.564407611842838844e-02 1.492237593649439233e-02 1.423797419146790796e-02
4.177692345759416725e-01 4.175062185809480519e-01 4.172316951859832423e-01 4.169451249623724598e-01 4.166459399053099588e-01 4.163335416139595790e-01 4.160072993268704167e-01 4.156665477984355928e-01 4.153105850004346622e-01 4.149386696307632572e-01 4.145500184092548168e-01 4.141438031379779949e-01 4.137191475004974306e-01 4.132751235712646687e-01 4.128107480024665876e-01 4.123249778512307895e-01 4.118167060049453543e-01 4.112847561564785814e-01 4.107278772741166373e-01 4.101447375028898223e-01 4.095339174243928237e-01 4.088939025909473779e-01 4.082230752366405313e-01 4.075197050519948072e-01 4.067819388902229605e-01 4.060077892505532526e-01 4.051951213571242660e-01 4.043416386194111922e-01 4.034448662207171243e-01 4.025021325332464039e-01 4.015105479995264570e-01 4.004669810475633973e-01 3.993680305180650758e-01 3.982099939689838219e-01 3.969888310865041237e-01 3.957001212499914877e-01 3.943390140802205956e-01 3.929001715083933477e-01 3.913776995358361765e-01 3.897650673701358315e-01 3.880550109888431520e-01 3.862394173387916352e-01 3.843091842430626515e-01 3.822540495580287745e-01 3.800623809875152692e-01 3.777209150254277614e-01 3.752144292980549301e-01 3.725253265577127548e-01 3.696330997429815857e-01 3.665136343088404303e-01 3.631382838294121562e-01 3.594726232188750203e-01 3.554747329109722020e-01 3.510927825427296312e-01 3.462615365918411126e-01 3.408971421394439427e-01 3.348890650531164970e-01 3.280870572241994521e-01 3.202789431143696630e-01 3.111501814704827895e-01 3.002038658329927445e-01 2.865846793060743969e-01 2.686365992041812589e-01 2.426685548025151740e-01 2.020306874882302206e-01 1.598491655849402782e-01 1.335471454358235777e-01 1.162493039120668370e-01 1.035590795255636049e-01 9.359882892766263618e-02 8.543989609848350042e-02 7.855984472296756449e-02 7.263604990158692432e-02 6.745516154758968153e-02 6.286857637115350617e-02 5.876850680191895299e-02 5.507419063322421815e-02 5.172348684477046099e-02 4.866751383850377588e-02 4.586709573364554371e-02 4.329032989806155807e-02 4.091087541241276299e-02 3.870671972933906885e-02 3.665927121193993110e-02 3.475267907945702589e-02 3.297331540238960385e-02 3.130937475205294862e-02 2.975056070342884870e-02 2.828783743458436126e-02 2.691323078028702576e-02 2.561966732714841127e-02 2.440084310453766864e-02 2.325111554117579790e-02 2.216541388708128529e-02 2.113916442105061647e-02 2.016822759449401342e-02 1.924884488503684696e-02 1.837759360478096946e-02 1.755134826860574315e-02 1.676724740596919477e-02
4.115904313617420041e-01 4.111481887933063351e-01 4.106893221262251648e-01 4.102131415595787756e-01 4.097189235840497101e-01 4.092059089278503592e-01 4.086733003443296375e-01 4.081202602262223866e-01 4.075459080297929026e-01 4.069493174902126253e-01 4.063295136073106217e-01 4.056854693783730204e-01 4.050161022518323217e-01 4.043202702724718045e-01 4.035967678850948537e-01 4.028443213593871919e-01 4.020615837938629755e-01 4.012471296510670138e-01 4.003994487709935379e-01 3.995169397980136150e-01 3.985979029564212794e-01 3.976405320893381945e-01 3.966429058711601896e-01 3.956029780906584192e-01 3.945185668769377596e-01 3.933873427346670781e-01 3.922068152219125303e-01 3.909743180831998233e-01 3.896869926176221854e-01 3.883417690248397447e-01 3.869353454273959381e-01 3.854641642144533420e-01 3.839243852878569396e-01 3.823118557138208695e-01 3.806220751893679144e-01 3.788501566184252489e-01 3.769907809488816097e-01 3.750381452594584997e-01 3.729859028560171263e-01 3.708270938925028459e-01 3.685540646925767327e-01 3.661583735469435830e-01 3.636306802516691139e-01 3.609606160161262789e-01 3.581366295703657943e-01 3.551458042997043818e-01 3.519736399806071558e-01 3.486037911325561289e-01 3.450177520835076006e-01 3.411944765396878188e-01 3.371099167821554610e-01 3.327364647587366386e-01 3.280422748062791771e-01 3.229904467365993792e-01 3.175380512394560539e-01 3.116349927339258086e-01 3.052227398794288282e-01 2.982330353148204827e-01 2.905868723010212595e-01 2.821943890241001562e-01 2.729570409826223565e-01 2.627746859498216736e-01 2.515621318354583913e-01 2.392813625364121344e-01 2.259931652865800611e-01 2.119168922691771206e-01 1.974568229711962664e-01 1.831403695572040302e-01 1.694726889814429927e-01 1.568028028421130371e-01 1.452851215631767723e-01 1.349232985704845456e-01 1.256363221259371166e-01 1.173093992173592226e-01 1.098230695704295601e-01 1.030666525756721991e-01 9.694294628084994259e-02 9.136873938990851263e-02 8.627359914577234501e-02 8.159812349516025465e-02 7.729217878531831343e-02 7.331332242086160966e-02 6.962546428827062761e-02 6.619775992763467232e-02 6.300370664800479525e-02 6.002040909638601401e-02 5.722798298047528792e-02 5.460907010793732835e-02 5.214844266271671802e-02 4.983267895163947386e-02 4.764989645644136101e-02 4.558953097752881101e-02 4.364215298382932706e-02 4.179931412901896626e-02 4.005341834010847646e-02 3.839761301815344113e-02 3.682569678046195699e-02 3.533204087334660543e-02 3.391152193647873486e-02 3.255946423708182963e-02
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/Fig4_T.txt <==
5.000000074505805969e-02
1.000000014901161194e-01
1.500000059604644775e-01
2.000000029802322388e-01
2.099999934434890747e-01
2.199999988079071045e-01
2.300000041723251343e-01
2.399999946355819702e-01
2.500000000000000000e-01
3.000000119209289551e-01


==> anc/Fig4_mu.txt <==
3.500000000000000000e+00
3.509999999999999787e+00
3.520000000000000018e+00
3.529999999999999805e+00
3.540000000000000036e+00
3.549999999999999822e+00
3.560000000000000053e+00
3.569999999999999840e+00
3.580000000000000071e+00
3.589999999999999858e+00
3.600000000000000089e+00
3.609999999999999876e+00
3.620000000000000107e+00
3.629999999999999893e+00
3.640000000000000124e+00
3.649999999999999911e+00
3.660000000000000142e+00
3.669999999999999929e+00
3.680000000000000160e+00
3.689999999999999947e+00
3.700000000000000178e+00
3.709999999999999964e+00
3.720000000000000195e+00
3.729999999999999982e+00
3.740000000000000213e+00
3.750000000000000000e+00
3.759999999999999787e+00
3.770000000000000018e+00
3.779999999999999805e+00
3.790000000000000036e+00
3.799999999999999822e+00
3.810000000000000053e+00
3.819999999999999840e+00
3.830000000000000071e+00
3.839999999999999858e+00
3.850000000000000089e+00
3.859999999999999876e+00
3.870000000000000107e+00
3.879999999999999893e+00
3.890000000000000124e+00
3.899999999999999911e+00
3.910000000000000142e+00
3.919999999999999929e+00
3.930000000000000160e+00
3.939999999999999947e+00
3.950000000000000178e+00
3.959999999999999964e+00
3.970000000000000195e+00
3.979999999999999982e+00
3.990000000000000213e+00
4.000000000000000000e+00
4.009999999999999787e+00
4.019999999999999574e+00
4.030000000000000249e+00
4.040000000000000036e+00
4.049999999999999822e+00
4.059999999999999609e+00
4.070000000000000284e+00
4.080000000000000071e+00
4.089999999999999858e+00
4.099999999999999645e+00
4.110000000000000320e+00
4.120000000000000107e+00
4.129999999999999893e+00
4.139999999999999680e+00
4.150000000000000355e+00
4.160000000000000142e+00
4.169999999999999929e+00
4.179999999999999716e+00
4.190000000000000391e+00
4.200000000000000178e+00
4.209999999999999964e+00
4.219999999999999751e+00
4.230000000000000426e+00
4.240000000000000213e+00
4.250000000000000000e+00
4.259999999999999787e+00
4.269999999999999574e+00
4.280000000000000249e+00
4.290000000000000036e+00
4.299999999999999822e+00
4.309999999999999609e+00
4.320000000000000284e+00
4.330000000000000071e+00
4.339999999999999858e+00
4.349999999999999645e+00
4.360000000000000320e+00
4.370000000000000107e+00
4.379999999999999893e+00
4.389999999999999680e+00
4.400000000000000355e+00
4.410000000000000142e+00
4.419999999999999929e+00
4.429999999999999716e+00
4.440000000000000391e+00
4.450000000000000178e+00
4.459999999999999964e+00
4.469999999999999751e+00
4.480000000000000426e+00
4.490000000000000213e+00


==> anc/Fig5_T_0.1.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01
4.600000000000000200e-01
5.100000000000000089e-01
5.600000000000000533e-01
6.099999999999999867e-01


==> anc/Fig5_T_0.4.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01
4.600000000000000200e-01


==> anc/Fig5_T_0.6.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01


==> anc/Fig5_T_0.8.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01


==> anc/Fig5_T_0.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01
3.099999999999999978e-01
3.599999999999999867e-01
4.099999999999999756e-01
4.600000000000000200e-01
5.100000000000000089e-01
5.600000000000000533e-01
6.099999999999999867e-01
6.600000000000000311e-01
7.099999999999999645e-01
7.600000000000000089e-01
8.100000000000000533e-01


==> anc/Fig5_T_1.0.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01


==> anc/Fig5_T_1.5.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01
2.099999999999999922e-01
2.600000000000000089e-01


==> anc/Fig5_T_2.0.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01
1.600000000000000033e-01


==> anc/Fig5_T_2.5.txt <==
1.000000000000000021e-02
5.999999999999999778e-02
1.100000000000000006e-01


==> anc/Fig5_cep_T_fine.txt <==
8.599999999999999867e-01
9.000000000000000222e-01
8.100000000000000533e-01
7.199999999999999734e-01
6.700000000000000400e-01
6.099999999999999867e-01
5.300000000000000266e-01
4.899999999999999911e-01
4.600000000000000200e-01
4.299999999999999933e-01
4.000000000000000222e-01
3.699999999999999956e-01
3.400000000000000244e-01
2.099999999999999922e-01
1.799999999999999933e-01
1.300000000000000044e-01
1.000000000000000056e-01
8.000000000000000167e-02


==> anc/Fig5_cep_mu.txt <==
1.729999999999999982e+00
1.729999999999999982e+00
1.770000000000000018e+00
1.860000000000000098e+00
1.969999999999999973e+00
2.180000000000000160e+00
2.540000000000000036e+00
2.700000000000000178e+00
2.879999999999999893e+00
3.029999999999999805e+00
3.169999999999999929e+00
3.330000000000000071e+00
3.470000000000000195e+00
4.169999999999999929e+00
4.730000000000000426e+00
5.230000000000000426e+00
5.669999999999999929e+00
6.059999999999999609e+00


==> anc/Fig5_chiral_X.txt <==
0.000000000000000000e+00
1.000000000000000021e-02
2.000000000000000042e-02
2.999999999999999889e-02
4.000000000000000083e-02
5.000000000000000278e-02
5.999999999999999778e-02
7.000000000000000666e-02
8.000000000000000167e-02
8.999999999999999667e-02
1.000000000000000056e-01
1.100000000000000006e-01
1.199999999999999956e-01
1.300000000000000044e-01
1.400000000000000133e-01
1.499999999999999944e-01
1.600000000000000033e-01
1.700000000000000122e-01
1.799999999999999933e-01
1.900000000000000022e-01
2.000000000000000111e-01
2.099999999999999922e-01
2.200000000000000011e-01
2.300000000000000100e-01
2.399999999999999911e-01
2.500000000000000000e-01
2.600000000000000089e-01
2.700000000000000178e-01
2.800000000000000266e-01
2.899999999999999800e-01
2.999999999999999889e-01
3.099999999999999978e-01
3.200000000000000067e-01
3.300000000000000155e-01
3.400000000000000244e-01
3.499999999999999778e-01
3.599999999999999867e-01
3.699999999999999956e-01
3.800000000000000044e-01
3.900000000000000133e-01
4.000000000000000222e-01
4.099999999999999756e-01
4.199999999999999845e-01
4.299999999999999933e-01
4.400000000000000022e-01
4.500000000000000111e-01
4.600000000000000200e-01
4.699999999999999734e-01
4.799999999999999822e-01
4.899999999999999911e-01
5.000000000000000000e-01
5.100000000000000089e-01
5.200000000000000178e-01
5.300000000000000266e-01
5.400000000000000355e-01
5.500000000000000444e-01
5.600000000000000533e-01
5.699999999999999512e-01
5.799999999999999600e-01
5.899999999999999689e-01
5.999999999999999778e-01
6.099999999999999867e-01
6.199999999999999956e-01
6.300000000000000044e-01
6.400000000000000133e-01
6.500000000000000222e-01
6.600000000000000311e-01
6.700000000000000400e-01
6.800000000000000488e-01
6.899999999999999467e-01
6.999999999999999556e-01
7.099999999999999645e-01
7.199999999999999734e-01
7.299999999999999822e-01
7.399999999999999911e-01
7.500000000000000000e-01
7.600000000000000089e-01
7.700000000000000178e-01
7.800000000000000266e-01
7.900000000000000355e-01
8.000000000000000444e-01
8.100000000000000533e-01
8.199999999999999512e-01
8.299999999999999600e-01
8.399999999999999689e-01
8.499999999999999778e-01
8.599999999999999867e-01
8.699999999999999956e-01
8.800000000000000044e-01
8.900000000000000133e-01
9.000000000000000222e-01
9.100000000000000311e-01
9.200000000000000400e-01
9.300000000000000488e-01
9.399999999999999467e-01
9.499999999999999556e-01
9.599999999999999645e-01
9.699999999999999734e-01
9.799999999999999822e-01
9.899999999999999911e-01
1.000000000000000000e+00
1.010000000000000009e+00
1.020000000000000018e+00
1.030000000000000027e+00
1.040000000000000036e+00
1.050000000000000044e+00
1.060000000000000053e+00
1.070000000000000062e+00
1.080000000000000071e+00
1.090000000000000080e+00
1.100000000000000089e+00
1.110000000000000098e+00
1.120000000000000107e+00
1.129999999999999893e+00
1.139999999999999902e+00
1.149999999999999911e+00
1.159999999999999920e+00
1.169999999999999929e+00
1.179999999999999938e+00
1.189999999999999947e+00
1.199999999999999956e+00
1.209999999999999964e+00
1.219999999999999973e+00
1.229999999999999982e+00
1.239999999999999991e+00
1.250000000000000000e+00
1.260000000000000009e+00
1.270000000000000018e+00
1.280000000000000027e+00
1.290000000000000036e+00
1.300000000000000044e+00
1.310000000000000053e+00
1.320000000000000062e+00
1.330000000000000071e+00
1.340000000000000080e+00
1.350000000000000089e+00
1.360000000000000098e+00
1.370000000000000107e+00
1.379999999999999893e+00
1.389999999999999902e+00
1.399999999999999911e+00
1.409999999999999920e+00
1.419999999999999929e+00
1.429999999999999938e+00
1.439999999999999947e+00
1.449999999999999956e+00
1.459999999999999964e+00
1.469999999999999973e+00
1.479999999999999982e+00
1.489999999999999991e+00
1.500000000000000000e+00
1.510000000000000009e+00
1.520000000000000018e+00
1.530000000000000027e+00
1.540000000000000036e+00
1.550000000000000044e+00
1.560000000000000053e+00
1.570000000000000062e+00
1.580000000000000071e+00
1.590000000000000080e+00
1.600000000000000089e+00
1.610000000000000098e+00
1.620000000000000107e+00
1.629999999999999893e+00
1.639999999999999902e+00
1.649999999999999911e+00
1.659999999999999920e+00
1.669999999999999929e+00
1.679999999999999938e+00
1.689999999999999947e+00
1.699999999999999956e+00
1.709999999999999964e+00
1.719999999999999973e+00
1.729999999999999982e+00
1.739999999999999991e+00
1.734870120205239674e+00


==> anc/Fig5_chiral_Y.txt <==
1.666666666666666741e+00
1.666656666576665113e+00
1.666626665226571546e+00
1.666576659375585523e+00
1.666506643620601524e+00
1.666416610393547604e+00
1.666306549957657257e+00
1.666176450402667930e+00
1.666026297639239040e+00
1.665856075390968583e+00
1.665665765187666070e+00
1.665455346355407151e+00
1.665224796006438801e+00
1.664974089027780435e+00
1.664703198068690826e+00
1.664412093526980607e+00
1.664100743534158378e+00
1.663769113939390865e+00
1.663417168292257386e+00
1.663044867824281736e+00
1.662652171429217729e+00
1.662239035642063323e+00
1.661805414616780441e+00
1.661351260102694294e+00
1.660876521419541341e+00
1.660381145431135907e+00
1.659865076517625937e+00
1.659328256546299674e+00
1.658770624840925079e+00
1.658192118149496075e+00
1.657592670610554819e+00
1.656972213717773812e+00
1.656330676282953718e+00
1.655667984397309445e+00
1.654984061391009842e+00
1.654278827790912398e+00
1.653552201276442535e+00
1.652804096633555764e+00
1.652034425706720544e+00
1.651243097348856548e+00
1.650430017369160396e+00
1.649595088478743365e+00
1.648738210234009349e+00
1.647859278977686914e+00
1.646958187777435301e+00
1.646034826361932435e+00
1.645089081054352365e+00
1.644120834703129752e+00
1.643129966609914616e+00
1.642116352454597195e+00
1.641079864217295903e+00
1.640020370097181823e+00
1.638937734427984516e+00
1.637831817590209793e+00
1.636702475919505018e+00
1.635549561611592928e+00
1.634372922623178015e+00
1.633172402568834114e+00
1.631947840613667378e+00
1.630699071361565444e+00
1.629425924738837406e+00
1.628128225873032298e+00
1.626805794966716290e+00
1.625458447165974096e+00
1.624085992423387026e+00
1.622688235355226993e+00
1.621264975092584937e+00
1.619816005126142322e+00
1.618341113144273979e+00
1.616840080864150098e+00
1.615312683855485210e+00
1.613758691356565356e+00
1.612177866082153077e+00
1.610569964022853906e+00
1.608934734235490716e+00
1.607271918624019635e+00
1.605581251710470614e+00
1.603862460395379497e+00
1.602115263707062587e+00
1.600339372539435701e+00
1.598534489377780199e+00
1.596700308008825120e+00
1.594836513222297913e+00
1.592942780492773158e+00
1.591018775648579409e+00
1.589064154523839756e+00
1.587078562593173148e+00
1.585061634588003088e+00
1.583012994093350168e+00
1.580932253123896070e+00
1.578819011678024964e+00
1.576672857268437644e+00
1.574493364427841824e+00
1.572280094188092558e+00
1.570032593531039300e+00
1.567750394809193093e+00
1.565433015134179318e+00
1.563079955730773296e+00
1.560690701254139556e+00
1.558264719067692816e+00
1.555801458478784927e+00
1.553300349929181756e+00
1.550760804137007787e+00
1.548182211186987844e+00
1.545563939562965450e+00
1.542905335123908372e+00
1.540205720010420887e+00
1.537464391484534065e+00
1.534680620692714825e+00
1.531853651347462542e+00
1.528982698320621836e+00
1.526066946141080738e+00
1.523105547388803549e+00
1.520097620976316843e+00
1.517042250307863549e+00
1.513938481305412642e+00
1.510785320290060962e+00
1.507581731702928751e+00
1.504326635657109001e+00
1.501018905295906869e+00
1.497657363945988029e+00
1.494240782041766247e+00
1.490767873799219823e+00
1.487237293613578037e+00
1.483647632152319318e+00
1.479997412111342836e+00
1.476285083598112946e+00
1.472509019100851191e+00
1.468667507997459820e+00
1.464758750551576894e+00
1.460780851335923725e+00
1.456731812014645522e+00
1.452609523406528380e+00
1.448411756739409473e+00
1.444136153992622296e+00
1.439780217208334490e+00
1.435341296633796837e+00
1.430816577534726131e+00
1.426203065490041277e+00
1.421497569954674356e+00
1.416696685826481117e+00
1.411796772717794912e+00
1.406793931569920719e+00
1.401683978181904155e+00
1.396462413140306058e+00
1.391124387532588713e+00
1.385664663697435461e+00
1.380077570103712459e+00
1.374356949246944737e+00
1.368496097190862404e+00
1.362487693062731209e+00
1.356323716369325583e+00
1.349995349465820116e+00
1.343492861778978531e+00
1.336805471419041158e+00
1.329921178544564819e+00
1.322826563079974704e+00
1.315506536993861886e+00
1.307944037991580100e+00
1.300119646728064682e+00
1.292011102801912781e+00
1.283592684734455869e+00
1.274834404043635461e+00
1.265700940326483392e+00
1.256150207652080075e+00
1.246131383000438797e+00
1.235582127143914688e+00
1.224424552390990462e+00
1.212559168071759341e+00
1.199855405241029516e+00
1.186136010954536024e+00
1.171149627915146985e+00
1.154518343807662717e+00
1.135624884327165685e+00
1.113323709892077185e+00
8.663229875244615741e-01


==> anc/Fig5_mu_0.1.txt <==
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.860000000000000098e+00
1.870000000000000107e+00
1.870000000000000107e+00
1.879999999999999893e+00
1.889999999999999902e+00
1.909999999999999920e+00
1.929999999999999938e+00
1.949999999999999956e+00


==> anc/Fig5_mu_0.4.txt <==
2.430000000000000160e+00
2.430000000000000160e+00
2.430000000000000160e+00
2.430000000000000160e+00
2.430000000000000160e+00
2.439999999999999947e+00
2.450000000000000178e+00
2.459999999999999964e+00
2.479999999999999982e+00
2.509999999999999787e+00


==> anc/Fig5_mu_0.6.txt <==
2.779999999999999805e+00
2.779999999999999805e+00
2.779999999999999805e+00
2.779999999999999805e+00
2.790000000000000036e+00
2.799999999999999822e+00
2.810000000000000053e+00
2.830000000000000071e+00
2.850000000000000089e+00


==> anc/Fig5_mu_0.8.txt <==
3.109999999999999876e+00
3.109999999999999876e+00
3.109999999999999876e+00
3.109999999999999876e+00
3.120000000000000107e+00
3.129999999999999893e+00
3.149999999999999911e+00


==> anc/Fig5_mu_0.txt <==
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.649999999999999911e+00
1.659999999999999920e+00
1.659999999999999920e+00
1.659999999999999920e+00
1.669999999999999929e+00
1.669999999999999929e+00
1.669999999999999929e+00
1.679999999999999938e+00
1.689999999999999947e+00
1.699999999999999956e+00
1.709999999999999964e+00
1.719999999999999973e+00


==> anc/Fig5_mu_1.0.txt <==
3.419999999999999929e+00
3.419999999999999929e+00
3.419999999999999929e+00
3.419999999999999929e+00
3.439999999999999947e+00
3.450000000000000178e+00


==> anc/Fig5_mu_1.5.txt <==
4.160000000000000142e+00
4.160000000000000142e+00
4.150000000000000355e+00
4.139999999999999680e+00
4.139999999999999680e+00
4.139999999999999680e+00


==> anc/Fig5_mu_2.0.txt <==
4.799999999999999822e+00
4.769999999999999574e+00
4.740000000000000213e+00
4.709999999999999964e+00


==> anc/Fig5_mu_2.5.txt <==
5.200000000000000178e+00
5.269999999999999574e+00
5.219999999999999751e+00


==> anc/Fig6_Sign_SC.txt <==
2.378122714569939986e-03 2.410333396212423727e-03 3.078354767527117109e-03 2.645683839145652940e-03 2.551440569764284235e-03 2.512013881496019414e-03 2.289701421349988209e-03 2.381389501307655792e-03 2.947666469323653553e-03 2.489305558407286807e-03 2.496705734686912540e-03 2.416422006648764539e-03 2.418763339625334789e-03 2.604471663843026686e-03 2.746531314804653238e-03 2.329689045535785884e-03 2.673590471440487771e-03 2.370017547781995849e-03 2.488117587350897279e-03 2.024165612561660763e-03 2.723108739363226151e-03 1.873083324676834893e-03 1.510439092545734887e-03 1.185465312724229671e-03 9.228339492694284359e-04 7.214541425763057502e-04 5.672887883151956669e-04 4.460681375610736285e-04 3.506837947337571731e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.546555766933610547e-05 2.352260169718362024e-05 5.682632507394592557e-05 6.582486016714368790e-05 2.824119352127083937e-03 2.620373603735463592e-03 2.428635316214809714e-03 3.566792885037641751e-03 2.361807713441865103e-03 2.313705954887491662e-03 2.249596775726006408e-03 2.251402626962798088e-03 2.090720999572889208e-03 2.036761777101522234e-03 1.523343050491161301e-03 1.215803782307565408e-03 9.566638929804863883e-04 7.449518524852109932e-04 5.886353736521799480e-04 4.622861729178256323e-04 3.639205556943985896e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.685780978185257883e-05 2.721401500211328793e-05 3.179741654788274878e-05 6.323769905981435299e-05 5.258616276525299106e-05 1.441867323667644061e-04 1.104549033917971295e-04 6.790632049088977788e-05 1.588077014550208174e-04 9.417242450082376681e-05 2.472883762963022994e-04 2.313572125073649639e-03 2.560116922820729422e-03 2.449541730155440841e-03 1.812692905328581929e-03 1.381570588310498775e-03 1.079883795330399861e-03 8.426698807347989938e-04 6.615982232984588289e-04 5.207119361763288233e-04 4.068085385452233755e-04 3.191947916245175859e-04 2.560657983674849512e-04 1.987115237648074469e-04 1.553019423880344391e-04 1.223300145778099092e-04 9.551304723591986557e-05 7.545560488121900793e-05 5.861425318811948218e-05 4.619449480856403442e-05 3.681510932780280486e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.046223967797686076e-04 2.284060981368856704e-04 1.795013733047274500e-04 3.187758706184358340e-04 2.118876235581378087e-04 2.748054130985334441e-04 9.357337491857286530e-04 1.170828596809471911e-03 9.138622331490257877e-04 6.998890287871117801e-04 5.530046841082201115e-04 4.454145539718038557e-04 3.397327567323789408e-04 2.601808381975747090e-04 1.956157019615584907e-04 1.616252952557421492e-04 1.285954870601233914e-04 9.672027655894544493e-05 7.370298216170077126e-05 5.934276506985821021e-05 4.627473177282261953e-05 3.636460057253588206e-05 2.929380543035740408e-05 2.260613646583273069e-05 1.806547031352970928e-05 1.354479028602329936e-05 1.047071794413982253e-05 8.897587604824083098e-06 6.547043639654729964e-06 5.615740456093641694e-06 4.185208143159587539e-06 3.075759893593204215e-06 2.958321945064540520e-06 2.048444680733309060e-06 1.683342228085354365e-06 1.208490956181806057e-06 9.632345947047850585e-07 6.688876287606422316e-07 6.414444531853152564e-07 5.249281791435848840e-07 3.299689785960849125e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.473002832871294078e-04 2.816589980946896396e-04 3.690964886436292670e-04 4.256974968614612087e-04 3.957876533294300359e-04 3.072342623348860526e-04 3.131564276287439742e-04 4.217269211966304587e-04 3.357238410579592371e-04 4.432791169523359813e-04 7.059956118951136311e-04 6.445515780531520461e-04 4.854124084501696898e-04 5.042447293484576517e-04 4.107515432713705963e-04 3.451180681424506646e-04 2.437766302365891992e-04 2.155461131846918971e-04 1.485590332575107168e-04 1.053490320980578107e-04 8.977489044427372001e-05 6.573563145049465535e-05 4.738612021289105689e-05 3.313409637384953210e-05 2.657053050377591963e-05 2.115890943806294949e-05 1.606707081105365951e-05 1.256265942211887302e-05 9.858598881412109063e-06 8.369534893811481622e-06 6.712185480963110059e-06 5.240749305482505635e-06 4.434359276726051580e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.548363049677690667e-04 4.174144657293352633e-04 2.350120271109621219e-04 4.959250626442941907e-04 3.284823482610360612e-04 6.958580996542038793e-04 4.124116785445646177e-04 3.061484481700076804e-04 5.419169957437976713e-04 6.563247254680718056e-04 5.941299094333628078e-04 6.995192423222306496e-04 4.431490432055481838e-04 5.492991421504327555e-04 5.890102873646471063e-04 7.025497450373937702e-04 5.926912209212810596e-04 1.482848542288539096e-03 6.135488939910861304e-04 3.364762525274680614e-04 2.552400414585563170e-04 2.121164858491501773e-04 1.696218482392746721e-04 1.007626166755076915e-04 5.282588765667004741e-05 9.292446623527114106e-05 1.638732215414957956e-04 8.435786329460186693e-05 1.795191770267936623e-05 1.602546729048486438e-05 1.255908001910303923e-05 8.270981838274786449e-06 7.968862038981594921e-06 6.175044843025126699e-06 4.542973214293058988e-06 2.428781873840195842e-06 2.569369377054096713e-06 2.154716881028071971e-06 1.077027439521832783e-06 1.411459908579532953e-06 6.680004373751857230e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.603077187462194829e-04 1.608426596151961928e-04 1.816666604349552171e-05 7.557262638988292971e-05 7.393697587317113751e-08 3.832866671266476147e-05 2.425032110224939745e-07 -0.000000000000000000e+00 6.338234611020467557e-05 4.873264198902713861e-05 9.601391959369259355e-05 1.584609845277520457e-04 1.331399982970597100e-04 1.911697879074096844e-04 6.704279765749238161e-04 3.554665304443923235e-04 0.000000000000000000e+00 2.658056593409728586e-04 1.622483040033243136e-04 1.260001197289562684e-04 1.149921810133179817e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.990556615778540613e-04 2.366012251279408935e-05 -0.000000000000000000e+00 9.352888447198115897e-05 -0.000000000000000000e+00 5.369463134248914332e-05 6.966815596352204535e-07 7.354621297230601890e-07 1.465464025775807576e-04 1.729037781517089162e-04 2.546786545893589982e-04 1.740202102406497500e-04 2.288902067402628340e-04 6.824935695189539959e-05 1.032799196333665677e-04 3.185859711538252856e-05 4.165704165372254247e-05 5.154915010833527772e-05 2.739161303321003006e-05 2.159537904913686832e-05 1.861997308447403755e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.351701593449266305e-05 -0.000000000000000000e+00 -0.000000000000000000e+00 6.485657815456183759e-07 8.965008348558217299e-09 4.070530162144187844e-07 2.225296423826764137e-04 9.542742336134590539e-05 3.758792147690394911e-04 4.369734656490345548e-05 2.429839718934647292e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 2.147770620639644918e-07 1.624764576917273923e-06 5.537831699274755264e-05 2.881498174071732475e-05 1.881911960297331509e-04 4.677930007458580077e-06 4.666283466013342951e-06 1.930463747342107584e-06 2.269007417238218184e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 9.859900905631809691e-08 1.494695734711650024e-07 7.436852444486714631e-07 3.097667461476045988e-07 6.341013591320629715e-06 4.243700902774029519e-06 1.032841240856119933e-05 5.168734198293782283e-06 7.828403397628612712e-08 8.731489708606249964e-06 2.301389180103987938e-06 -0.000000000000000000e+00 4.241415436380251135e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 2.449207076195881484e-06 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 3.613548659198102518e-08 1.533207939284109557e-09 6.450183980766288264e-06 1.276721134883379552e-06 3.195627988713716568e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 1.651046430867289182e-07 1.351094931308028406e-06 4.479204102095973582e-07 5.665748830236519675e-07 2.218781360639872117e-07 1.508835686002947686e-08 6.701039720899077159e-06 2.560424184121109020e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.800765491814673377e-06 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 7.395651303979639914e-08 3.914758044537654311e-07 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 1.349396283048082106e-07 -0.000000000000000000e+00 1.075432140042949808e-07 2.164990966292396696e-06 5.494459338757334449e-07 3.540163124293644473e-07 -0.000000000000000000e+00 5.689139372979037155e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.496267923510297560e-08 6.695253898764239745e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 7.400014491530751400e-09 -0.000000000000000000e+00 -0.000000000000000000e+00 1.028439629898350115e-08 4.639332372974015019e-08 3.623781811408948373e-07 0.000000000000000000e+00 0.000000000000000000e+00 8.722261013573061187e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.195938575761448561e-07 0.000000000000000000e+00 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.002979548021629501e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.540588657449080213e-06 -0.000000000000000000e+00 -0.000000000000000000e+00 5.811109625067218857e-07 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 2.672434731082075287e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 4.644209388101258558e-07 7.485536156163414068e-07 2.341161219921204985e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.378810628435675123e-08 4.152428304987833846e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 6.488123320702468278e-09 4.379433810521641453e-09 -0.000000000000000000e+00 8.090695928377604316e-08 8.985166240601000688e-07 4.158520124446431173e-07 2.894781903472403304e-07 9.490125490659687864e-08 2.615316322876850301e-07 3.537375884046091384e-07 1.479012358076246608e-07 3.315166477996521938e-08 6.988018685336882331e-07 3.042471142582795109e-07 3.951291460657305947e-07 5.441524340332724076e-08 3.653122380384648767e-07 3.478257800948210006e-07 3.036604468148959719e-07 1.259651076420832351e-07 4.812846235538432594e-07 8.447066946445935252e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 1.333255593578901771e-09 2.090909846537564111e-08 1.157696317023099651e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.619408902216925267e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 1.250251738906288183e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 7.589229284342468219e-09 -0.000000000000000000e+00 -0.000000000000000000e+00 1.039283675257082562e-07 6.028087887788942091e-08 4.266910118148914144e-07 5.572901628729065361e-08 0.000000000000000000e+00 1.272005792288610001e-08 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 2.713225846202975534e-07 6.415746777296645340e-07 7.155833751790483852e-08 2.281583357608081380e-07 5.402453164186217343e-08 1.708703277055079452e-07 4.415438318466077190e-08 1.574433338639335369e-07 3.887028165652884850e-08 6.570219934538666631e-08 4.980488446037137120e-08 8.891267279874261772e-08 3.296022726458927677e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 1.041677273270084901e-07 1.200246156536035215e-07 -0.000000000000000000e+00 -0.000000000000000000e+00 3.992782535446541377e-08 0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 1.433562595472855564e-08 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.936111924102539104e-08 2.573768285962850697e-07 6.186983263006301682e-07 -8.580717232405724569e-05 2.464479853142022754e-08 -0.000000000000000000e+00 1.514825325260258604e-07 1.167222336068825261e-07 -0.000000000000000000e+00 7.079151243358441924e-08 1.874303265302811082e-07 -0.000000000000000000e+00 1.386331033440990858e-07 1.018856408180515161e-06 1.708312378598089460e-07 2.438375472067018610e-07 2.749936819390156579e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 5.435175269952197712e-08 -0.000000000000000000e+00 1.582082510026358807e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 9.521502941810025157e-10 -0.000000000000000000e+00 1.648493153754872046e-08 1.470259113697593429e-08 -0.000000000000000000e+00 1.952166994548141693e-07 -0.000000000000000000e+00 8.572794018831116624e-08 1.036059648989429874e-07 1.410954510799209222e-07 3.071482262784135138e-08 1.542040885662613748e-08 9.906794885500958298e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 1.139675037721494367e-08 1.365616236895956591e-07 6.677182544033840015e-08 9.765644531311850460e-10 -0.000000000000000000e+00 -0.000000000000000000e+00 1.886617433973892325e-07 2.822431614158650099e-07 1.033177568505639372e-07 1.637853954094839276e-07 2.156833549991107912e-08 1.371185763974814029e-07 -0.000000000000000000e+00 1.632625844134290497e-07 2.753084909345534372e-08 -0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -0.000000000000000000e+00 1.520555163078558450e-08 2.629047800475356148e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 2.610979455309902892e-08 9.321115078728024033e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 -0.000000000000000000e+00 6.122813605834692597e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 1.760805715262828576e-07 3.447509024864274797e-08 6.730419816578840412e-08 -0.000000000000000000e+00 -0.000000000000000000e+00 2.004476816148627287e-08 1.214120202531989485e-07 -0.000000000000000000e+00 -0.000000000000000000e+00 4.496019429964149428e-08 -0.000000000000000000e+00 3.702917518083375190e-08 -0.000000000000000000e+00 7.706927049837235140e-07 -0.000000000000000000e+00


==> anc/Fig6_mq_sign_SC.txt <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01
2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01
3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01
4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01
5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01
6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01
7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01
8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01
9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01
1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00
1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00
1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00
1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00
1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00
1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00
1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00
1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00
1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00
2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00


==> anc/Fig6_mu_sign_SC.txt <==
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00
4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.320000000000000062e+00 1.330000000000000071e+00 1.340000000000000080e+00 1.350000000000000089e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.379999999999999893e+00 1.389999999999999902e+00 1.399999999999999911e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00


==> anc/Fig7.total_sign.txt <==
#beta mu sign
0.0 0.40 5.49853253873288e-06
0.0 0.41 2.62721272151081e-06
0.0 0.42 2.02600561590772e-05
0.0 0.43 6.51266820987846e-05
0.0 0.44 8.72787036984454e-06
0.0 0.45 1.01448539565036e-05
0.0 0.46 1.51887733432772e-05
0.0 0.47 1.48910394173228e-05
0.0 0.48 2.08179257911722e-06
0.0 0.49 5.99390095420581e-06
0.0 0.50 4.39042247421371e-06
0.0 0.51 5.17650756493493e-05
0.0 0.52 4.09819664178669e-06
0.0 0.53 7.73913222973111e-06
0.0 0.54 6.90303992793144e-06
0.0 0.55 1.22466483748753e-05
0.0 0.56 6.33612427195771e-05
0.0 0.57 4.05024898623934e-05
0.0 0.58 4.54126062743391e-05
0.0 0.59 3.54307222637027e-05
0.0 0.60 3.19566416197468e-05
0.0 0.61 8.67483373895528e-05
0.0 0.62 1.39833839173544e-04
0.0 0.63 5.58444830568068e-05
0.0 0.64 1.10596976161143e-04
0.0 0.65 7.58520977085619e-04
0.0 0.66 4.13262065492281e-03
0.0 0.67 3.78950120602721e-03
0.0 0.68 3.33278377650621e-03
0.0 0.69 3.04846721274006e-03
0.0 0.70 2.62651711262108e-03
0.0 0.71 2.33619027377913e-03
0.0 0.72 2.09894229166372e-03
0.0 0.73 1.89203491952464e-03
0.0 0.74 1.68108656695214e-03
0.0 0.75 1.48146841890450e-03
0.0 0.76 1.31397529608923e-03
0.0 0.77 1.16721924642377e-03
0.0 0.78 1.02360806485327e-03
0.0 0.79 9.08847975222587e-04
0.0 0.80 8.03770874489755e-04
0.0 0.81 7.26274506326677e-04
0.0 0.82 6.55084653022921e-04
0.0 0.83 5.65302821055505e-04
0.0 0.84 5.14771014277914e-04
0.0 0.85 4.57950395076073e-04
0.0 0.86 3.91934388613050e-04
0.0 0.87 3.50781480682957e-04
0.0 0.88 3.07316086316078e-04
0.0 0.89 2.75266980576255e-04
0.0 0.90 2.44870975389104e-04
0.0 0.91 2.14392140922145e-04
0.0 0.92 1.96458054882792e-04
0.0 0.93 1.71327478828729e-04
0.0 0.94 1.47093513745655e-04
0.0 0.95 1.32746039275944e-04
0.0 0.96 1.19249860874653e-04
0.0 0.97 1.02275922265213e-04
0.0 0.98 9.43380765026353e-05
0.0 0.99 8.59073773686535e-05
0.0 1.00 7.22216031403667e-05
0.1 0.40 3.84910833031197e-06
0.1 0.41 5.49363031181912e-07
0.1 0.42 3.55536304149802e-05
0.1 0.43 1.76966531150757e-05
0.1 0.44 1.57096456873253e-05
0.1 0.45 1.36256249519679e-05
0.1 0.46 1.56170906101951e-05
0.1 0.47 1.12121128360462e-05
0.1 0.48 1.57135254024372e-05
0.1 0.49 4.23439663566142e-05
0.1 0.50 8.41444448430770e-06
0.1 0.51 5.84858324301218e-05
0.1 0.52 1.30278618394376e-04
0.1 0.53 5.24337551881593e-06
0.1 0.54 1.12810295210942e-04
0.1 0.55 1.25127502700515e-05
0.1 0.56 1.92608654708432e-05
0.1 0.57 7.52369701024430e-05
0.1 0.58 1.37937847999758e-04
0.1 0.59 5.25478235399439e-05
0.1 0.60 1.61275651868168e-04
0.1 0.61 1.18793245878964e-04
0.1 0.62 1.15467849202205e-04
0.1 0.63 1.69876197282780e-04
0.1 0.64 1.44783556985975e-04
0.1 0.65 1.41575275253363e-04
0.1 0.66 3.21374425026817e-04
0.1 0.67 3.75920383855425e-03
0.1 0.68 3.20917220601157e-03
0.1 0.69 2.88294607747283e-03
0.1 0.70 2.65189384339388e-03
0.1 0.71 2.35293304691556e-03
0.1 0.72 2.10568234654544e-03
0.1 0.73 1.84707784380633e-03
0.1 0.74 1.66708947837702e-03
0.1 0.75 1.48188539651968e-03
0.1 0.76 1.30028324207609e-03
0.1 0.77 1.18126217160280e-03
0.1 0.78 1.04460033049096e-03
0.1 0.79 9.29383390186842e-04
0.1 0.80 8.10878811211520e-04
0.1 0.81 7.13667562890504e-04
0.1 0.82 6.30240798001561e-04
0.1 0.83 5.63828103251581e-04
0.1 0.84 5.06020952402425e-04
0.1 0.85 4.47129518738789e-04
0.1 0.86 3.91613003404672e-04
0.1 0.87 3.48216461047097e-04
0.1 0.88 3.11384054104420e-04
0.1 0.89 2.74962540064956e-04
0.1 0.90 2.54585543239729e-04
0.1 0.91 2.24630343855311e-04
0.1 0.92 1.95074917861800e-04
0.1 0.93 1.69688148687705e-04
0.1 0.94 1.47777603742011e-04
0.1 0.95 1.27674182030552e-04
0.1 0.96 1.14163050766703e-04
0.1 0.97 9.98770153821079e-05
0.1 0.98 9.74060438453348e-05
0.1 0.99 8.61623990460905e-05
0.1 1.00 7.80314925789645e-05
0.2 0.40 1.17880908838001e-05
0.2 0.41 2.14316507031320e-05
0.2 0.42 1.94546293829128e-05
0.2 0.43 1.23709874541858e-05
0.2 0.44 1.39172229265126e-05
0.2 0.45 3.72460716148898e-05
0.2 0.46 1.98347454361700e-05
0.2 0.47 3.18329908034511e-05
0.2 0.48 2.22727342576118e-05
0.2 0.49 1.87333916372055e-05
0.2 0.50 1.10219318598534e-05
0.2 0.51 4.29404744722682e-05
0.2 0.52 1.46174686713524e-05
0.2 0.53 3.92690168792985e-05
0.2 0.54 1.76211488395927e-05
0.2 0.55 2.62305951296535e-05
0.2 0.56 2.43788191324774e-05
0.2 0.57 9.10812208593395e-05
0.2 0.58 1.96606607107636e-05
0.2 0.59 1.84716221422181e-04
0.2 0.60 2.86422314785386e-04
0.2 0.61 7.27337459685797e-04
0.2 0.62 5.19397681383030e-05
0.2 0.63 2.46382941342592e-04
0.2 0.64 1.62682200422445e-04
0.2 0.65 1.50679056921565e-04
0.2 0.66 1.79843039227348e-04
0.2 0.67 2.38178643013432e-04
0.2 0.68 3.14346951217779e-03
0.2 0.69 2.93837640663638e-03
0.2 0.70 2.58630964927688e-03
0.2 0.71 2.33645780882620e-03
0.2 0.72 2.09298650018146e-03
0.2 0.73 1.85303471035324e-03
0.2 0.74 1.64448534538085e-03
0.2 0.75 1.45675155112750e-03
0.2 0.76 1.32374257022204e-03
0.2 0.77 1.16771624984889e-03
0.2 0.78 1.03161158444215e-03
0.2 0.79 9.15130582001294e-04
0.2 0.80 8.20305992346566e-04
0.2 0.81 7.31631984124437e-04
0.2 0.82 6.39072863034885e-04
0.2 0.83 5.57043372073754e-04
0.2 0.84 4.94222053210510e-04
0.2 0.85 4.44236155949172e-04
0.2 0.86 3.92281185825867e-04
0.2 0.87 3.57818648310644e-04
0.2 0.88 3.12306781025419e-04
0.2 0.89 2.70659020272884e-04
0.2 0.90 2.52591750926924e-04
0.2 0.91 2.21787751212989e-04
0.2 0.92 1.93985307971661e-04
0.2 0.93 1.71429241352549e-04
0.2 0.94 1.56538744099142e-04
0.2 0.95 1.27701656676335e-04
0.2 0.96 1.13442148196218e-04
0.2 0.97 1.01877301545817e-04
0.2 0.98 9.65329392356374e-05
0.2 0.99 8.52200408328383e-05
0.2 1.00 7.76665686090968e-05
0.3 0.40 2.84907159969559e-05
0.3 0.41 5.80272718191870e-05
0.3 0.42 2.80595696315387e-05
0.3 0.43 1.99682466820436e-05
0.3 0.44 1.13791986324286e-04
0.3 0.45 6.87901180305375e-05
0.3 0.46 2.59353195957145e-05
0.3 0.47 9.68898902344649e-05
0.3 0.48 1.45316450512455e-05
0.3 0.49 8.59963045865504e-05
0.3 0.50 9.46996914711120e-05
0.3 0.51 7.58772419419231e-05
0.3 0.52 1.30630522890325e-04
0.3 0.53 7.06289541338054e-05
0.3 0.54 5.12108659898295e-05
0.3 0.55 2.92205850176662e-05
0.3 0.56 6.05100687822671e-04
0.3 0.57 1.11064846223526e-04
0.3 0.58 4.85555114773053e-04
0.3 0.59 2.07899400635098e-04
0.3 0.60 1.58891602771864e-04
0.3 0.61 1.80224682638431e-04
0.3 0.62 8.67931271629002e-05
0.3 0.63 3.17328079164592e-04
0.3 0.64 1.71315115824142e-04
0.3 0.65 4.23635733430373e-04
0.3 0.66 2.74447277599293e-04
0.3 0.67 3.31426313707531e-04
0.3 0.68 2.77596387519683e-03
0.3 0.69 2.96454254178353e-03
0.3 0.70 2.55248417856477e-03
0.3 0.71 2.35806554294085e-03
0.3 0.72 2.06831199190395e-03
0.3 0.73 1.89067584847468e-03
0.3 0.74 1.61553453836656e-03
0.3 0.75 1.43229138353933e-03
0.3 0.76 1.31777091063962e-03
0.3 0.77 1.17569293766789e-03
0.3 0.78 1.04563625430814e-03
0.3 0.79 9.00745111980940e-04
0.3 0.80 8.14114687191099e-04
0.3 0.81 7.29161866601629e-04
0.3 0.82 6.32480041124427e-04
0.3 0.83 5.69601875555428e-04
0.3 0.84 5.21593140158990e-04
0.3 0.85 4.54260533979850e-04
0.3 0.86 3.91967759494839e-04
0.3 0.87 3.55620068053535e-04
0.3 0.88 3.08336199213851e-04
0.3 0.89 2.75647470287120e-04
0.3 0.90 2.56759208252699e-04
0.3 0.91 2.18504296497094e-04
0.3 0.92 1.97125932305483e-04
0.3 0.93 1.73267261420095e-04
0.3 0.94 1.51130299494290e-04
0.3 0.95 1.25172759936908e-04
0.3 0.96 1.14267754748751e-04
0.3 0.97 1.03306403353265e-04
0.3 0.98 1.45840656326958e-04
0.3 0.99 8.86283463359402e-05
0.3 1.00 7.64065944933083e-05
0.4 0.40 6.80754651199095e-05
0.4 0.41 4.63142708874579e-05
0.4 0.42 6.70515311844044e-05
0.4 0.43 9.05291515517369e-05
0.4 0.44 9.88141488815759e-05
0.4 0.45 1.02218882777148e-04
0.4 0.46 5.87978725374529e-05
0.4 0.47 4.87753771463775e-05
0.4 0.48 4.17044019775745e-05
0.4 0.49 6.45004217510529e-05
0.4 0.50 4.79655399381241e-05
0.4 0.51 1.75661409428166e-04
0.4 0.52 1.28942661892597e-04
0.4 0.53 9.43721862267825e-05
0.4 0.54 1.34784646072897e-04
0.4 0.55 7.63911162857770e-05
0.4 0.56 9.95766447813940e-05
0.4 0.57 9.42390153891456e-05
0.4 0.58 1.23705771297332e-04
0.4 0.59 5.79920523457037e-04
0.4 0.60 4.95783916017129e-04
0.4 0.61 4.49696238306210e-04
0.4 0.62 2.65175852070755e-04
0.4 0.63 4.60594975253307e-04
0.4 0.64 1.51238713265087e-04
0.4 0.65 4.11729876213161e-04
0.4 0.66 4.48880457335529e-04
0.4 0.67 3.24240108152547e-04
0.4 0.68 3.50878237287913e-04
0.4 0.69 2.91257409254389e-03
0.4 0.70 2.63257271458719e-03
0.4 0.71 2.31750554611464e-03
0.4 0.72 2.04606314209745e-03
0.4 0.73 1.83427063230991e-03
0.4 0.74 1.68036008406697e-03
0.4 0.75 1.43272683444609e-03
0.4 0.76 1.32584914869840e-03
0.4 0.77 1.16357657858145e-03
0.4 0.78 1.02081510221766e-03
0.4 0.79 9.09646811923776e-04
0.4 0.80 8.26767364390178e-04
0.4 0.81 7.10236156625186e-04
0.4 0.82 6.40564445092802e-04
0.4 0.83 5.80261689671027e-04
0.4 0.84 5.25826881870449e-04
0.4 0.85 4.40632894617680e-04
0.4 0.86 4.68679921989262e-04
0.4 0.87 3.53628990754247e-04
0.4 0.88 3.19188105176335e-04
0.4 0.89 2.81507243556404e-04
0.4 0.90 2.48896773789936e-04
0.4 0.91 2.17865222278896e-04
0.4 0.92 1.95895470485782e-04
0.4 0.93 1.72194173236590e-04
0.4 0.94 1.52446906018839e-04
0.4 0.95 1.29559536034308e-04
0.4 0.96 1.11177997790723e-04
0.4 0.97 1.01441812214061e-04
0.4 0.98 9.52558320411832e-05
0.4 0.99 8.74138799950456e-05
0.4 1.00 8.00511800620726e-05
0.5 0.40 2.07304413400949e-04
0.5 0.41 9.19025673539298e-05
0.5 0.42 1.06920479028079e-04
0.5 0.43 1.75890212460021e-04
0.5 0.44 2.61716086537218e-04
0.5 0.45 1.48606941161675e-04
0.5 0.46 1.46809811159359e-04
0.5 0.47 1.24233112981651e-04
0.5 0.48 1.33674521083704e-04
0.5 0.49 2.46859621744889e-04
0.5 0.50 1.07076108808317e-04
0.5 0.51 4.13010780064480e-04
0.5 0.52 1.80315090409464e-04
0.5 0.53 1.70737052461674e-04
0.5 0.54 1.36461675512954e-04
0.5 0.55 9.51842963163465e-05
0.5 0.56 1.28664900799690e-04
0.5 0.57 1.02225452612727e-04
0.5 0.58 1.62324819817865e-04
0.5 0.59 2.77272115014689e-04
0.5 0.60 3.61128664393840e-04
0.5 0.61 2.15451742669411e-04
0.5 0.62 3.12439631281466e-04
0.5 0.63 3.09861624494905e-04
0.5 0.64 2.80402855878525e-04
0.5 0.65 4.93107606378812e-04
0.5 0.66 4.84373362073824e-04
0.5 0.67 3.97726737651198e-04
0.5 0.68 3.70353925640485e-04
0.5 0.69 6.04311663684175e-04
0.5 0.70 2.59112648160795e-03
0.5 0.71 2.25848175875902e-03
0.5 0.72 2.08492111925711e-03
0.5 0.73 1.87916554196437e-03
0.5 0.74 1.68104684406576e-03
0.5 0.75 1.53178519041432e-03
0.5 0.76 1.33879836211952e-03
0.5 0.77 1.16734816190297e-03
0.5 0.78 1.01635533367974e-03
0.5 0.79 9.16541955385780e-04
0.5 0.80 8.08305292776582e-04
0.5 0.81 7.12086891344012e-04
0.5 0.82 6.60648098077169e-04
0.5 0.83 5.85525033952871e-04
0.5 0.84 5.11797762716223e-04
0.5 0.85 4.45588518536303e-04
0.5 0.86 4.01706255787041e-04
0.5 0.87 3.61992503353548e-04
0.5 0.88 3.12861200398000e-04
0.5 0.89 2.77022021233028e-04
0.5 0.90 2.61070521413029e-04
0.5 0.91 2.23616367868181e-04
0.5 0.92 1.88954535731879e-04
0.5 0.93 1.75789011688085e-04
0.5 0.94 1.48737501710749e-04
0.5 0.95 1.32257405551807e-04
0.5 0.96 1.13011329377900e-04
0.5 0.97 9.99351319054468e-05
0.5 0.98 9.46083128369177e-05
0.5 0.99 8.54707904168703e-05
0.5 1.00 8.37857500127377e-05
0.6 0.40 2.39320740618749e-04
0.6 0.41 2.08303538385482e-04
0.6 0.42 2.18099552436289e-04
0.6 0.43 2.28774437727671e-04
0.6 0.44 2.60407170731374e-04
0.6 0.45 2.56891635387189e-04
0.6 0.46 1.39450136611057e-04
0.6 0.47 1.98845520547074e-04
0.6 0.48 2.48710012621344e-04
0.6 0.49 2.07098414273373e-04
0.6 0.50 1.78814214491220e-04
0.6 0.51 2.45124015179380e-04
0.6 0.52 3.82179673039086e-04
0.6 0.53 3.08701304118119e-04
0.6 0.54 2.21842057715914e-04
0.6 0.55 2.02200239832255e-04
0.6 0.56 2.84937242734598e-04
0.6 0.57 2.05757047538732e-04
0.6 0.58 4.48788999946743e-04
0.6 0.59 2.60119277660395e-04
0.6 0.60 2.99987068057849e-04
0.6 0.61 4.45609812377779e-04
0.6 0.62 3.63558172397720e-04
0.6 0.63 3.80436327340369e-04
0.6 0.64 3.12720779705489e-04
0.6 0.65 4.56896686840339e-04
0.6 0.66 1.40091319943383e-03
0.6 0.67 7.40862176476093e-04
0.6 0.68 5.46898831398798e-04
0.6 0.69 6.77542855110651e-04
0.6 0.70 9.10716091328563e-04
0.6 0.71 2.37793627633402e-03
0.6 0.72 2.08721717645489e-03
0.6 0.73 2.00417802879070e-03
0.6 0.74 1.67502124919219e-03
0.6 0.75 1.45176604473362e-03
0.6 0.76 1.29689817288527e-03
0.6 0.77 1.17367363398405e-03
0.6 0.78 1.04033759025597e-03
0.6 0.79 9.55240879154302e-04
0.6 0.80 8.36674006939870e-04
0.6 0.81 7.37245928166974e-04
0.6 0.82 6.60574077959859e-04
0.6 0.83 5.65348267863236e-04
0.6 0.84 5.43278156385088e-04
0.6 0.85 4.48653237304543e-04
0.6 0.86 4.13331520783398e-04
0.6 0.87 3.50042488687249e-04
0.6 0.88 3.21285296164630e-04
0.6 0.89 2.75403276556086e-04
0.6 0.90 2.49605113225653e-04
0.6 0.91 2.21822189121954e-04
0.6 0.92 1.96647587915357e-04
0.6 0.93 1.76673385725479e-04
0.6 0.94 1.51753817723754e-04
0.6 0.95 1.37699489286155e-04
0.6 0.96 1.21963874738823e-04
0.6 0.97 9.98194979485789e-05
0.6 0.98 9.73340777491570e-05
0.6 0.99 9.22572046344131e-05
0.6 1.00 7.81645662440848e-05
0.7 0.40 3.33417083604261e-04
0.7 0.41 2.50725302833560e-04
0.7 0.42 2.82028612888814e-04
0.7 0.43 3.52246426741695e-04
0.7 0.44 3.09160436181097e-04
0.7 0.45 3.36885057780059e-04
0.7 0.46 3.14399420705567e-04
0.7 0.47 4.03304538353210e-04
0.7 0.48 3.81878856309448e-04
0.7 0.49 4.98028299720930e-04
0.7 0.50 5.13508792277525e-04
0.7 0.51 2.72726076375875e-04
0.7 0.52 3.95589417836169e-04
0.7 0.53 5.20016219223207e-04
0.7 0.54 4.73903517991593e-04
0.7 0.55 3.71176169850715e-04
0.7 0.56 2.74202828523237e-04
0.7 0.57 3.29886757972668e-04
0.7 0.58 4.02562605095309e-04
0.7 0.59 4.89029206201652e-04
0.7 0.60 5.79844722354246e-04
0.7 0.61 5.79882622289772e-04
0.7 0.62 5.64738893662284e-04
0.7 0.63 6.66721261260594e-04
0.7 0.64 9.71261753808278e-04
0.7 0.65 6.83930707592856e-04
0.7 0.66 5.39199306714301e-04
0.7 0.67 1.29768814385387e-03
0.7 0.68 1.03231706736959e-03
0.7 0.69 7.04083700082124e-04
0.7 0.70 8.45121406473427e-04
0.7 0.71 1.27299087463593e-03
0.7 0.72 2.11217019963338e-03
0.7 0.73 1.94304423417340e-03
0.7 0.74 1.73673228135180e-03
0.7 0.75 1.58000845372122e-03
0.7 0.76 1.31837967307678e-03
0.7 0.77 1.23811342251315e-03
0.7 0.78 1.03762462126346e-03
0.7 0.79 9.62733580863657e-04
0.7 0.80 8.25748035831484e-04
0.7 0.81 7.43867302362583e-04
0.7 0.82 6.97746322890315e-04
0.7 0.83 5.81744855326619e-04
0.7 0.84 5.52429262218871e-04
0.7 0.85 4.50975479239135e-04
0.7 0.86 3.91930169401910e-04
0.7 0.87 3.48702627534247e-04
0.7 0.88 3.19576467570538e-04
0.7 0.89 2.94931283085650e-04
0.7 0.90 2.55925061245331e-04
0.7 0.91 2.26718160770340e-04
0.7 0.92 2.02090201456933e-04
0.7 0.93 1.71330331980210e-04
0.7 0.94 1.49897339550426e-04
0.7 0.95 1.26817302128618e-04
0.7 0.96 1.19771537601638e-04
0.7 0.97 1.21658325095134e-04
0.7 0.98 1.02191707806111e-04
0.7 0.99 8.62442771174162e-05
0.7 1.00 7.68485395613350e-05
0.8 0.40 4.81749806647683e-04
0.8 0.41 5.18785502283655e-04
0.8 0.42 5.71876814759461e-04
0.8 0.43 3.02486696723530e-04
0.8 0.44 4.77583943250271e-04
0.8 0.45 5.93612897386349e-04
0.8 0.46 4.93211425385789e-04
0.8 0.47 3.97957472284818e-04
0.8 0.48 6.16556931752175e-04
0.8 0.49 9.42465795455695e-04
0.8 0.50 4.74283595806396e-04
0.8 0.51 7.21054867190715e-04
0.8 0.52 4.32610139276459e-04
0.8 0.53 7.26946486716543e-04
0.8 0.54 5.30965528556291e-04
0.8 0.55 3.96276070776489e-04
0.8 0.56 7.04862981015200e-04
0.8 0.57 7.39894493245464e-04
0.8 0.58 7.91176219705311e-04
0.8 0.59 7.03648220031908e-04
0.8 0.60 7.11409832194834e-04
0.8 0.61 4.75026404836565e-04
0.8 0.62 1.08666265031944e-03
0.8 0.63 6.29639355529217e-04
0.8 0.64 1.38057441188677e-03
0.8 0.65 1.04141810690210e-03
0.8 0.66 1.40447171425037e-03
0.8 0.67 1.27477794400860e-03
0.8 0.68 8.71529283884824e-04
0.8 0.69 9.01757116604409e-04
0.8 0.70 9.25844205390220e-04
0.8 0.71 1.34962823084991e-03
0.8 0.72 2.17245620086030e-03
0.8 0.73 1.98994321208261e-03
0.8 0.74 1.79681482184348e-03
0.8 0.75 1.51299139681649e-03
0.8 0.76 1.32358985668659e-03
0.8 0.77 1.22144132818771e-03
0.8 0.78 1.11432165672516e-03
0.8 0.79 9.38694132840705e-04
0.8 0.80 8.49951395563768e-04
0.8 0.81 7.79075089915249e-04
0.8 0.82 6.77644553613375e-04
0.8 0.83 6.14683914535592e-04
0.8 0.84 5.43896452217077e-04
0.8 0.85 4.82394976627645e-04
0.8 0.86 4.29320906573215e-04
0.8 0.87 3.56107123742402e-04
0.8 0.88 3.25784144413160e-04
0.8 0.89 2.91780397056215e-04
0.8 0.90 2.49938918809905e-04
0.8 0.91 2.19593450215329e-04
0.8 0.92 2.00244874440232e-04
0.8 0.93 1.85249975335879e-04
0.8 0.94 1.58199347013187e-04
0.8 0.95 1.29234550920097e-04
0.8 0.96 1.42070109891754e-04
0.8 0.97 1.13380937479291e-04
0.8 0.98 1.01161621607771e-04
0.8 0.99 9.36311917020229e-05
0.8 1.00 7.59884646940244e-05
0.9 0.40 5.62677063955926e-04
0.9 0.41 5.11119415705440e-04
0.9 0.42 6.00144423596876e-04
0.9 0.43 1.31367075520851e-03
0.9 0.44 5.74297668612163e-04
0.9 0.45 5.84559690723816e-04
0.9 0.46 6.56481324905104e-04
0.9 0.47 5.32185891223619e-04
0.9 0.48 8.61575452520813e-04
0.9 0.49 6.62212333410049e-04
0.9 0.50 7.81212749121042e-04
0.9 0.51 7.80372770961119e-04
0.9 0.52 5.28658148558203e-04
0.9 0.53 7.19447792824255e-04
0.9 0.54 7.22094158613305e-04
0.9 0.55 6.87194298575839e-04
0.9 0.56 9.07027465653447e-04
0.9 0.57 8.29112546721777e-04
0.9 0.58 5.27435029729347e-04
0.9 0.59 9.03622380810522e-04
0.9 0.60 7.86429409815102e-04
0.9 0.61 1.14146469295947e-03
0.9 0.62 7.39875323936335e-04
0.9 0.63 9.44789374821710e-04
0.9 0.64 1.15040993989962e-03
0.9 0.65 1.06973514291906e-03
0.9 0.66 1.31410802629055e-03
0.9 0.67 1.59508013953937e-03
0.9 0.68 1.45223381272456e-03
0.9 0.69 2.33334999371145e-03
0.9 0.70 1.17906883090997e-03
0.9 0.71 1.38346667317896e-03
0.9 0.72 2.48522283814247e-03
0.9 0.73 2.06581849093014e-03
0.9 0.74 1.75744026991609e-03
0.9 0.75 1.54597178899429e-03
0.9 0.76 1.32852805153237e-03
0.9 0.77 1.22927478794558e-03
0.9 0.78 1.11877001615253e-03
0.9 0.79 9.71600317822783e-04
0.9 0.80 8.45404978496834e-04
0.9 0.81 7.58567156902616e-04
0.9 0.82 6.46432500980132e-04
0.9 0.83 5.88624554615392e-04
0.9 0.84 5.27782203519395e-04
0.9 0.85 4.62591454847077e-04
0.9 0.86 4.22103236918659e-04
0.9 0.87 3.85401141015964e-04
0.9 0.88 3.40459206965528e-04
0.9 0.89 2.84178296559228e-04
0.9 0.90 2.56813815520656e-04
0.9 0.91 2.28720471156399e-04
0.9 0.92 2.01869179639109e-04
0.9 0.93 1.75109795108227e-04
0.9 0.94 1.56385707779797e-04
0.9 0.95 1.50321877423877e-04
0.9 0.96 1.27814004071096e-04
0.9 0.97 1.24999753975657e-04
0.9 0.98 1.03092403702812e-04
0.9 0.99 8.79051768156708e-05
0.9 1.00 8.42152331397306e-05
1.0 0.40 8.17552427921948e-04
1.0 0.41 7.80799392882739e-04
1.0 0.42 8.21748068022457e-04
1.0 0.43 1.05439086024371e-03
1.0 0.44 8.29223354641912e-04
1.0 0.45 9.15852941890742e-04
1.0 0.46 8.67508201440915e-04
1.0 0.47 9.70672192871829e-04
1.0 0.48 8.79811204373981e-04
1.0 0.49 6.87803842632981e-04
1.0 0.50 1.22461324339294e-03
1.0 0.51 9.03659384004526e-04
1.0 0.52 9.57287664219500e-04
1.0 0.53 9.23279295371618e-04
1.0 0.54 8.72905882573404e-04
1.0 0.55 8.78407102149274e-04
1.0 0.56 8.44673647630845e-04
1.0 0.57 1.10287046761777e-03
1.0 0.58 8.00003169040379e-04
1.0 0.59 7.39514793793269e-04
1.0 0.60 8.97664769751082e-04
1.0 0.61 1.15814067492071e-03
1.0 0.62 1.05006555971018e-03
1.0 0.63 1.35515141781366e-03
1.0 0.64 1.06287039826110e-03
1.0 0.65 1.31469102777358e-03
1.0 0.66 1.90746174268506e-03
1.0 0.67 1.58072921924472e-03
1.0 0.68 1.49852522884465e-03
1.0 0.69 1.32265239449416e-03
1.0 0.70 1.56114827082864e-03
1.0 0.71 1.56600888629417e-03
1.0 0.72 1.76904128245025e-03
1.0 0.73 2.13900855201516e-03
1.0 0.74 1.82380075523995e-03
1.0 0.75 1.54877902986901e-03
1.0 0.76 1.37178266437961e-03
1.0 0.77 1.28555690037215e-03
1.0 0.78 1.15112740225013e-03
1.0 0.79 1.05140674979086e-03
1.0 0.80 8.44286893098626e-04
1.0 0.81 7.95915931684356e-04
1.0 0.82 7.26979788475780e-04
1.0 0.83 6.47418351739177e-04
1.0 0.84 5.53943342922860e-04
1.0 0.85 4.63083669462848e-04
1.0 0.86 4.31093494989942e-04
1.0 0.87 3.70738845960117e-04
1.0 0.88 3.37204402800932e-04
1.0 0.89 3.15278604659553e-04
1.0 0.90 2.67029613331290e-04
1.0 0.91 2.38479578121767e-04
1.0 0.92 2.05540222222640e-04
1.0 0.93 1.78968011857151e-04
1.0 0.94 1.55155579923053e-04
1.0 0.95 1.31310154303341e-04
1.0 0.96 1.21708130916397e-04
1.0 0.97 1.43131703778556e-04
1.0 0.98 9.52590973185185e-05
1.0 0.99 9.25539047210014e-05
1.0 1.00 8.35753290172828e-05


==> anc/Fig8.txt <==
#1.aT #2.mu #3.mq mono monoerr di dierr bar barerr fin finerr
0.125 0.0 0.01 -0.005377894400000471 0.025840453593289237 0.030024517139439374 0.005093502414114003 2.2605900582046567 0.0007044035777223819 2.2959924697440965 0.026347086995526237
0.125 0.0 0.02 -0.02608107520000047 0.014415018520442842 0.033584436723705015 0.004154683701788525 2.2644859115321574 0.0006496680918958295 2.324151423455863 0.01501586575047356
0.125 0.0 0.03 -0.04208399359999859 0.026523658436377957 0.03593248423833872 0.00849059904312637 2.269538226167031 0.0012045420866369384 2.3475547040053684 0.02787553857056867
0.125 0.0 0.04 -0.06201717759999781 0.024902675359830113 0.01818985151694164 0.009390157788863427 2.272486796980822 0.0009675397976207811 2.3526938260977617 0.026631831267053763
0.125 0.0 0.05 -0.04204456960000158 0.025851465199693502 0.021162646184956876 0.010010102844617515 2.2763056510556723 0.0009443998419265463 2.339512866840631 0.02773792174969521
0.125 0.0 0.06 -0.07337727999999544 0.018024784682134795 0.035302442004451914 0.007185271673255524 2.280306435531909 0.000717260568272349 2.3889861575363565 0.019417400819332326
0.125 0.0 0.07 -0.07825817600000562 0.01687805630925887 0.009351030241313046 0.00763966511792727 2.284959162572836 0.00068153510150353 2.3725683688141546 0.018539087301891896
0.125 0.0 0.08 -0.09174425599999836 0.019633578365972685 0.01804738803304051 0.010544296362231934 2.2879151308879955 0.0006373053313660291 2.3977067749210343 0.022294971256154508
0.125 0.0 0.09 -0.12496486400000606 0.01429858014212549 0.022063684027385216 0.009382223416847945 2.293130574808013 0.0005902859344091184 2.440159122835404 0.017112099456489744
0.125 0.0 0.1 -0.11800780800000155 0.022900175489047568 0.008403749939203457 0.009443116926592384 2.299356648247071 0.0005909312667032291 2.425768206186276 0.024777806490495442
0.125 0.0 0.15 -0.18050611199998912 0.029305649639315777 -0.012024601881602315 0.014168619015367123 2.3172703992134864 0.0009446864477235869 2.485751909331873 0.03256475545846252
0.125 0.0 0.2 -0.24524031999999352 0.024845200023071206 -0.01441801367551373 0.014866867147829132 2.3368657347372643 0.0006323261603265945 2.567688041061744 0.028960447844442114
0.125 0.0 0.25 -0.3025054719999787 0.03072981279189256 -0.031493564032004956 0.011569901303262395 2.358108134949504 0.0006022259528898036 2.629120042917478 0.03284123454577082
0.125 0.0 0.3 -0.35745945600001505 0.019944194633631722 -0.032081004748807984 0.018217353171359304 2.3771915571671287 0.00042993618209995253 2.702570008418336 0.027015323453086732
0.125 0.0 0.35 -0.4318387200000302 0.0256676927861746 -0.044732604241933635 0.016891135882482804 2.397642155239052 0.0003876752632910312 2.7847482709971487 0.030729321770512696
0.125 0.0 0.4 -0.4760678399999847 0.031721063571438605 -0.06724005564416578 0.019131921705871514 2.418043062239064 0.0004442716279351151 2.826870846594883 0.037046641946905726
0.125 0.0 0.45 -0.5260241920000226 0.030996361689632948 -0.10462310380029699 0.015040330481270878 2.439302866256127 0.00040352158600835263 2.8607039544558526 0.03445502588376281
0.125 0.0 0.5 -0.6026275840000039 0.03378064217974037 -0.08989682688002235 0.020207693439901146 2.459143173853435 0.00036744731000947054 2.971873930973416 0.03936518357333433
0.125 0.0 0.55 -0.625180671999999 0.038565343374788154 -0.12056164348926887 0.018322730191218134 2.4798890478325735 0.0003026455304752239 2.9845080763433036 0.04269777213851572
0.125 0.0 0.6 -0.6786590720000163 0.042131632290985876 -0.10307734929411846 0.02184097481085473 2.5003950066533007 0.0003211337138423046 3.0759767293591986 0.04745740982242289
0.125 0.0 0.65 -0.7115980800000443 0.04681120294231854 -0.11867885292032483 0.013601774459726095 2.520163782203494 0.00020252889262538742 3.1130830092832134 0.048747697456521334
0.125 0.0 0.7 -0.7317401600000721 0.042905579175417256 -0.12022517771264876 0.018660916943413028 2.540857430490495 0.00022856250738386422 3.1523724127779187 0.04678857538295796
0.125 0.0 0.75 -0.7937177599999359 0.03155542283198365 -0.11028425909759854 0.01619752503697291 2.5608418724131896 0.00026014351434543013 3.244275373315527 0.035470723168222765
0.125 0.0 0.8 -0.8595558399999845 0.04895899241374539 -0.14194104594431908 0.030251124723989914 2.5812653086427835 0.00019080063422768047 3.298880102698449 0.05755128052543743
0.125 0.0 0.85 -0.8962764800000969 0.0469884801908708 -0.1149172717055992 0.018561100823623493 2.6016913508740416 0.00011764520937690042 3.3830505591685394 0.05052173368786807
0.125 0.0 0.9 -1.004415999999992 0.0511510748107055 -0.14674407035904394 0.023565464868243766 2.6222612159860477 0.000171829024532843 3.4799331456269953 0.05631867464669684
0.125 0.0 0.95 -0.9579417600000397 0.045882557139542306 -0.14041864564224307 0.023602079026318237 2.6424132560031475 0.0001470245487936986 3.459936370360944 0.05159737202848498
0.125 0.0 1.0 -1.0886758400000645 0.046230746714036555 -0.14579521617920072 0.021377411420141927 2.6629763016436 0.00011362777977318289 3.6058569254644635 0.050934159186500294
0.125 0.0 1.1 -1.0801049599999715 0.0664195666472218 -0.13023363118080417 0.031613844355832754 2.703622538652285 6.529512880159392e-05 3.6534938674714525 0.07355948784496398
0.125 0.0 1.2 -1.1783731199999465 0.0412690875303683 -0.1043284219084761 0.021159245705107264 2.74430534220895 7.208671997201392e-05 3.81835004030042 0.04637732701324535
0.125 0.0 1.3 -1.2922675199999958 0.04586052693529403 -0.1517950271487956 0.025644590375127917 2.785050284928354 6.739649373994283e-05 3.9255227777795536 0.05254367220301889
0.125 0.0 1.4 -1.3834905600000411 0.06106887764630404 -0.12900632772609472 0.02471595289702928 2.8256870079442074 6.173263854173378e-05 4.080171240218154 0.06588087700923603
0.125 0.0 1.5 -1.5189196800000673 0.07650800527153002 -0.13172972467200855 0.033394718590599594 2.8665403799458784 4.2320579693313135e-05 4.2537303352739375 0.08347864332513598
0.125 0.0 1.6 -1.531965439999908 0.061194131819617796 -0.10756397266943753 0.020009053036935065 2.9072627158067865 4.94979474511427e-05 4.331664183137257 0.06438234558198731
0.125 0.0 1.7 -1.589048319999847 0.06583406579671905 -0.1620233706291189 0.022049461725503382 2.948030671609722 2.4707047480958316e-05 4.375055620980451 0.06942840623368339
0.125 0.0 1.8 -1.621253119999892 0.06538407530847545 -0.15525557182465113 0.026183080930804462 2.9887370404260185 2.2952829847659542e-05 4.4547345886012595 0.07043175106303863
0.125 0.0 1.9 -1.733273600000075 0.06867968443832276 -0.198127136399359 0.02621005873803408 3.029488377143676 2.2275878047124906e-05 4.564634840744392 0.07351099733926572
0.125 0.0 2.0 -1.7541529599998285 0.06706981881475987 -0.14708193454079704 0.027769667890400383 3.0701934729083007 2.825878083087905e-05 4.677264498367332 0.07259143096224613
0.125 0.0 2.1 -1.9819929599998432 0.06681713924661101 -0.06263903407103484 0.02620199601150413 3.1109637451413503 1.1571621995780498e-05 5.030317671070159 0.07177098874886927
0.125 0.0 2.2 -1.8250342399999226 0.06169789255687716 -0.15609203671041122 0.023378449504918828 3.15169540093645 8.87852894313501e-06 4.820637604225961 0.06597864750085647
0.125 0.0 2.3 -1.9357849600000918 0.06267726990530618 -0.13409757656064805 0.02345386479366234 3.1924136082537213 9.137665369059189e-06 4.9941009916931645 0.06692177538020731
0.125 0.0 2.4 -2.056043520000003 0.05909586339103452 -0.11334538156031318 0.02592675642805646 3.233164581570929 9.222607032203659e-06 5.175862720010619 0.06453307565789858
0.125 0.0 2.5 -1.9940352000000985 0.04521750388909139 -0.14559904593918963 0.01932038642880949 3.2738976624790435 3.4015588303253243e-06 5.122333816539952 0.04917214660037859
0.125 0.0 2.6 -2.1246873600000526 0.04387354251332961 -0.10479113265152121 0.018223029934717836 3.3146324028451204 6.296268588158977e-06 5.334528630193652 0.04750754247815352
0.125 0.0 2.7 -2.1070131199999196 0.07300243015648324 -0.11684324348927382 0.027656839016461047 3.3553716485038896 1.8551075121908618e-05 5.345541525014536 0.07806571524860989
0.125 0.0 2.8 -2.107074560000001 0.05084284624634551 -0.1382930493235074 0.01981350203926147 3.396123808001433 2.5891708733642752e-06 5.364905318677927 0.0545671135776225
0.125 0.0 2.9 -2.1791641600000276 0.07381934035901062 -0.11492067987456821 0.023422951702986146 3.4368564445683347 3.5554316656008194e-06 5.5010999246937935 0.07744630197860301
0.125 0.0 3.0 -2.2554419200000666 0.07382170854095009 -0.09880642437120686 0.026912722932159103 3.4776 0.0 5.634235495628859 0.07857441891307976
0.125 0.0 3.1 -2.218035200000031 0.05310466692417559 -0.13335030252544 0.016501244328833892 3.5183301908680797 9.80913192e-06 5.603015088342671 0.055609323047008684
0.125 0.0 3.2 -2.276428800000076 0.07743741217746893 -0.17164613337088147 0.029512314883305975 3.559086541873767 6.539869292544001e-06 5.663869208502962 0.08287055917082077
0.125 0.0 3.3 -2.260746240000117 0.06969576850758104 -0.12218084745216166 0.026804049346273083 3.5998200000000002 0.0 5.738385392547955 0.07467233228726532
0.125 0.0 3.4 -2.3774412800000846 0.07490374818626239 -0.05629981000089289 0.027873699009001943 3.64056 0.0 5.961701469999191 0.07992192808482189
0.125 0.0 3.5 -2.297482240000136 0.04130348542517287 -0.12152714628096356 0.027661419526563816 3.6813000000000002 0.0 5.857255093719172 0.04971048217923493


==> anc/Fig9_BD.txt <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.298979930000000179e-06 0.000000000000000000e+00 9.878450929999999189e-06 0.000000000000000000e+00 7.880558080000000175e-07 2.054668530000000146e-05 3.619951360000000319e-05 6.424359520000000562e-05 5.159873749999999701e-05 5.230916169999999532e-01 5.374711890000000158e-01 6.081082509999999886e-01 5.954824189999999851e-01 6.658884919999999985e-01 7.403679149999999876e-01 6.301374100000000089e-01 6.809628680000000545e-01 4.913568120000000317e-02 9.238635929999999830e-01 9.341745049999999884e-01 1.019772810000000085e+00 9.931454659999999768e-01 9.946078809999999715e-01 9.952710769999999485e-01 9.962176480000000112e-01 9.969882949999999688e-01 9.976353650000000517e-01 9.981577680000000008e-01 9.985387140000000494e-01 9.988482090000000424e-01 9.990986020000000023e-01 9.992915129999999646e-01 9.994413580000000019e-01 9.995560350000000094e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.592682240000000250e-04 5.295347749999999550e-04 1.005437590000000058e-04 5.950983259999999579e-04 8.070642770000000009e-04 8.190882530000000075e-04 8.117994330000000147e-01 1.081154769999999932e+00 9.889918810000000171e-01 9.938199439999999552e-01 9.947669350000000188e-01 9.958991609999999772e-01 9.967669679999999754e-01 9.973928859999999785e-01 9.979652380000000322e-01 9.983875089999999508e-01 9.987390170000000067e-01 9.990035670000000367e-01 9.992278140000000475e-01 9.993906930000000521e-01 9.995185530000000318e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.264421430000000094e-04 4.295852219999999949e-04 6.934662390000000522e-05 1.264639909999999961e-04 7.876501040000000002e-04 3.241293870000000119e-04 1.056114869999999917e-03 1.281181400000000080e-03 2.597245120000000150e-03 2.862691300000000209e-03 5.845525009999999596e-04 1.168988319999999942e-01 9.954794529999999586e-01 9.963751370000000218e-01 9.971715629999999830e-01 9.977649589999999513e-01 9.982669360000000491e-01 9.986324389999999829e-01 9.989263250000000038e-01 9.991671739999999913e-01 9.993372369999999894e-01 9.994816060000000224e-01 9.995825109999999514e-01 9.996781510000000148e-01 9.997440619999999889e-01 9.998073929999999887e-01 9.998435679999999603e-01 9.998765269999999594e-01 9.999035109999999671e-01 9.999221539999999520e-01 9.999415849999999661e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.137108979999999943e-03 3.425326550000000209e-03 1.580550150000000062e-03 3.333355970000000112e-03 7.499459219999999975e-03 1.170467589999999933e-02 4.561407969999999729e-02 6.995248699999999653e-01 9.978190510000000124e-01 9.983254639999999958e-01 9.986644590000000044e-01 9.989698070000000429e-01 9.991721409999999581e-01 9.993638360000000054e-01 9.995318490000000278e-01 9.996183910000000505e-01 9.996767130000000501e-01 9.997464099999999743e-01 9.998385509999999643e-01 9.998513679999999626e-01 9.998819989999999658e-01 9.999001709999999488e-01 9.999235029999999913e-01 1.000049900000000047e+00 9.999545810000000090e-01 9.999613240000000403e-01 9.999731240000000465e-01 9.999787350000000075e-01 9.999823599999999590e-01 9.999867140000000543e-01 9.999906250000000218e-01 9.999926630000000038e-01 9.999918890000000227e-01 9.999949919999999715e-01 9.999954359999999598e-01 9.999971290000000401e-01 9.999966959999999627e-01 9.999987729999999519e-01 9.999980210000000147e-01 9.999987839999999739e-01 9.999994690000000297e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.665539129999999970e-04 1.394224930000000084e-02 1.991989060000000193e-03 2.136022000000000007e-03 1.774220680000000022e-02 5.558330359999999644e-03 1.846547639999999990e-02 1.870257659999999961e-02 1.704752520000000007e-02 9.019278489999999274e-03 1.217983119999999954e-02 4.022273330000000063e-02 9.439002740000000669e-02 9.976779319999999895e-01 9.982894230000000091e-01 9.986621199999999865e-01 9.990801519999999991e-01 9.992717810000000256e-01 9.994039300000000514e-01 9.995463399999999776e-01 9.996709059999999702e-01 9.996683840000000210e-01 9.997573800000000288e-01 9.998118919999999799e-01 9.998403759999999751e-01 9.998981829999999960e-01 9.999112140000000482e-01 9.999364459999999788e-01 9.999520140000000001e-01 9.999557930000000372e-01 9.999720909999999519e-01 9.999777819999999817e-01 9.999769229999999620e-01 9.999781119999999746e-01 9.999905789999999906e-01 9.999907369999999629e-01 9.999911390000000289e-01 9.999939620000000140e-01 9.999944769999999927e-01 9.999975159999999752e-01 9.999989030000000501e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.191635630000000022e-03 4.181351810000000051e-03 4.452781880000000227e-03 2.703173340000000063e-03 2.378102530000000044e-03 1.944371909999999953e-02 2.065384420000000026e-02 1.207139469999999985e-02 1.238629129999999946e-02 1.627377309999999966e-02 2.226091670000000106e-02 1.914742159999999888e-02 2.236299359999999875e-02 2.001836170000000081e-02 2.498376039999999909e-02 3.145794179999999995e-02 3.435755310000000035e-02 4.683929149999999791e-02 6.033849399999999946e-02 8.320676999999999657e-01 9.979465069999999827e-01 9.983994940000000540e-01 9.988124419999999670e-01 9.992918469999999553e-01 9.993439020000000061e-01 9.995304139999999782e-01 9.996297029999999806e-01 9.996768889999999574e-01 9.997384919999999786e-01 9.997803720000000283e-01 9.998688989999999777e-01 9.998818990000000184e-01 9.999330100000000110e-01 9.999140749999999578e-01 9.999276879999999812e-01 9.999599200000000021e-01 9.999540749999999978e-01 9.999749930000000342e-01 9.999741460000000082e-01 9.999667020000000406e-01 9.999914669999999672e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -2.675083170000000163e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.657421489999999845e-02 2.266832010000000079e-05 2.285169179999999831e-05 -2.944413319999999914e-03 -7.830198899999999459e-04 3.301660130000000256e-05 1.311676180000000103e-04 -2.144408750000000030e-03 -8.677630020000000333e-03 -7.756401450000000378e-04 -8.245037250000000068e-04 1.355231349999999992e-04 1.931278510000000107e-04 3.219603370000000131e-02 9.944752789999999898e-01 9.969614759999999576e-01 1.000820370000000015e+00 9.973411150000000003e-01 9.979102149999999893e-01 9.979585530000000260e-01 9.983468420000000121e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 9.998619119999999638e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.288960379999999918e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.733058430000000155e-05 5.680298350000000302e-05 1.223322910000000099e-04 8.804266719999999608e-05 1.784362090000000023e-04 1.664490799999999993e-02 2.192360380000000185e-03 5.185320080000000104e-04 -1.694371949999999962e-03 -5.322242749999999637e-04 4.331580299999999994e-02 9.940094929999999662e-01 9.958008860000000517e-01 9.965723250000000366e-01 9.981070220000000104e-01 9.976443590000000361e-01 9.987629620000000319e-01 9.988514619999999677e-01 9.983999789999999930e-01 9.990063489999999602e-01 9.996006410000000120e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 9.999724309999999949e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.526831419999999984e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.710141559999999927e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.292404209999999922e-04 3.169859789999999794e-04 4.676493789999999979e-04 3.985235759999999948e-04 4.406263699999999912e-04 1.231901739999999952e-03 -1.120351840000000012e-03 9.902479250000000288e-01 9.922302720000000242e-01 9.951620230000000067e-01 9.961135049999999547e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 9.997845530000000203e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.711943230000000132e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.686074579999999676e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.729564929999999719e-04 1.418339569999999905e-03 1.361029740000000007e-03 1.728864409999999975e-03 1.084943429999999931e-01 6.287684829999999891e-01 9.950231940000000552e-01 9.960764880000000376e-01 9.968963939999999635e-01 9.972125069999999702e-01 9.987346360000000089e-01 9.998856120000000347e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.294644359999999999e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.642843950000000065e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.807458920000000099e-04 3.738394170000000107e-04 4.566203119999999753e-04 5.215459370000000454e-04 7.491082480000000503e-04 9.684085519999999919e-04 1.022103739999999979e-03 1.382495309999999923e-03 1.781944880000000102e-03 2.790895560000000199e-03 3.611936069999999860e-02 9.993166930000000336e-01 9.903363979999999511e-01 9.931442639999999988e-01 9.954077249999999655e-01 9.965422040000000425e-01 9.972628059999999461e-01 9.978462559999999870e-01 9.980686370000000363e-01 9.988912359999999602e-01 9.990344610000000403e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.810951039999999432e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.853593749999999973e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.050774649999999984e-03 9.951698039999999912e-01 1.477870160000000063e-03 1.759495339999999968e-03 2.230941910000000007e-03 2.747646580000000140e-03 3.863370310000000148e-03 4.874819570000000178e-03 4.215238029999999747e-01 9.892398770000000452e-01 9.946838479999999816e-01 9.995966889999999827e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.093749999999999814e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.002031249999999871e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.779124669999999733e-04 4.124594720000000249e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.978393340000000222e-01 5.205560940000000282e-03 6.945274999999999886e-03 2.930395360000000171e-02 9.874230309999999511e-01 9.905056730000000309e-01 9.933332830000000113e-01 9.949458110000000133e-01 9.960822099999999679e-01 9.971724960000000193e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.028125410000000008e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.171406249999999928e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.331109379999999970e-04 1.661815629999999948e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.838473709999999706e-01 2.004048440000000004e-03 2.362149500000000190e-03 3.392037499999999827e-03 4.276325420000000148e-03 5.487046259999999592e-03 6.972629689999999998e-03 8.564428120000000186e-03 2.228401099999999940e-02 8.782587020000000300e-02 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.875153129999999647e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.009123779999999970e-02 1.099512029999999939e-02 1.564326560000000102e-02 4.140743069999999748e-02 9.734820199999999479e-01 9.770290969999999575e-01 9.879058320000000393e-01 9.911405359999999609e-01 9.930646440000000519e-01 9.946133830000000176e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.076867660000000088e-02 2.829191439999999974e-02 2.839227919999999794e-01 2.142013629999999988e-02 2.210053470000000048e-02 2.320900340000000076e-02 2.364631840000000138e-02 2.384679320000000075e-02 2.472364869999999978e-02 2.593366839999999840e-02 2.668492299999999928e-02 2.718086869999999933e-02 2.969777540000000104e-02 2.983216799999999919e-02 3.086387449999999921e-02 3.246405050000000098e-02 3.331315390000000320e-02 3.626882430000000213e-02 3.686142039999999731e-02 3.742318399999999823e-02 3.910756559999999799e-02 9.376157029999999670e-01 9.683788119999999777e-01 9.702425970000000399e-01 9.717513800000000534e-01 9.727998039999999902e-01 9.734724270000000290e-01 9.733155530000000555e-01 9.752053979999999456e-01 9.759713100000000363e-01 9.768848810000000382e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.921100819999999931e-02 2.923608169999999951e-02 3.117089340000000000e-02 3.255101559999999672e-02 3.344337649999999662e-02 3.460273240000000250e-02 3.589951539999999830e-02 3.676124110000000139e-02 3.903434029999999777e-02 3.879351310000000302e-02 4.129471309999999812e-02 4.327702919999999731e-02 4.457541649999999939e-02 4.682827920000000310e-02 1.644810309999999998e-01 2.267315809999999876e-01 1.096429829999999939e+00 9.501080029999999788e-01 9.517785760000000428e-01 9.543364619999999965e-01 9.579609009999999758e-01 9.593800799999999684e-01 9.612280659999999921e-01 9.570907950000000497e-01 9.648920349999999813e-01 9.658222659999999848e-01 9.674843419999999972e-01 9.641095109999999746e-01 9.692854319999999468e-01 9.709018379999999615e-01 9.718149929999999603e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.162281769999999992e-02 3.295022529999999672e-02 3.436161609999999894e-02 3.481604270000000084e-02 3.619189230000000035e-02 3.768916130000000281e-02 3.901809669999999758e-02 4.015280150000000159e-02 4.130016699999999874e-02 4.364097279999999690e-02 4.467834019999999962e-02 4.617671460000000172e-02 4.802194309999999883e-02 5.044307149999999879e-02 5.193373300000000276e-02 5.365191019999999977e-02 5.667060950000000347e-02 5.916246409999999928e-02 6.368819230000000164e-02 6.455511969999999655e-02 8.759257569999999438e-02 2.333520629999999985e-01 3.631464620000000032e-01 2.209661219999999870e-01 1.361586250000000053e-01 7.448905860000000212e-01 9.418411399999999656e-01 9.469273400000000063e-01 9.491761990000000537e-01 9.314932989999999968e-01 9.535894080000000272e-01 9.544756450000000392e-01 9.568959609999999616e-01 9.586404320000000423e-01 9.602494179999999657e-01 9.597697640000000252e-01 9.629894260000000372e-01 9.640973059999999872e-01 9.654527309999999529e-01 9.633359369999999755e-01 9.668965950000000253e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.134083510000000267e-02 5.270493949999999900e-02 5.464720120000000209e-02 5.603884340000000325e-02 6.307522890000000215e-02 6.406319950000000096e-02 6.399878500000000248e-02 6.761889029999999801e-02 6.962667270000000297e-02 7.285185800000000544e-02 7.551773850000000066e-02 8.132009680000000518e-02 8.448741740000000056e-02 9.963077350000000554e-02 1.221242990000000056e-01 3.554335929999999921e-01 5.073966170000000497e-01 6.410397389999999973e-01 7.469622030000000468e-01 9.047198699999999816e-01 9.278827950000000380e-01 9.310306640000000078e-01 9.337221399999999782e-01 9.371686479999999930e-01 9.385822350000000425e-01 9.371880930000000554e-01 9.445247900000000030e-01 9.410063360000000543e-01 9.486029339999999532e-01 9.508077759999999934e-01 9.526527780000000334e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.017173549999999677e-02 6.273280339999999511e-02 6.462020329999999813e-02 6.783664920000000154e-02 6.966834169999999715e-02 7.353874589999999378e-02 7.689580140000000508e-02 7.996007880000000068e-02 8.360799469999999345e-02 8.924590829999999586e-02 9.269290850000000415e-02 1.015199269999999959e-01 1.127106290000000066e-01 1.236592720000000006e-01 1.580208110000000110e-01 1.446257330000000063e-01 3.293675059999999766e-01 4.792933269999999912e-01 7.328419480000000208e-01 8.048306429999999567e-01 8.602367239999999526e-01 8.943845209999999879e-01 8.960471970000000175e-01 9.053114030000000145e-01 9.134591829999999524e-01 9.160688540000000435e-01 9.230315070000000288e-01 9.261454319999999907e-01 9.289133139999999900e-01 9.319714289999999624e-01 9.352322229999999736e-01 9.370106329999999817e-01 9.391798599999999775e-01 9.421255849999999876e-01 9.441474450000000296e-01 9.460618370000000166e-01 9.474571370000000048e-01 9.494177440000000079e-01 9.498176289999999966e-01 9.525713449999999582e-01 9.542424959999999956e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.399737019999999554e-02 7.804934519999999487e-02 8.133477329999999617e-02 8.481354330000000219e-02 8.837985789999999731e-02 9.346407750000000625e-02 9.660713379999999462e-02 1.016894160000000047e-01 1.086159960000000063e-01 1.162668490000000054e-01 1.187046300000000054e-01 1.309536390000000106e-01 1.406405569999999994e-01 1.579511160000000025e-01 2.263754920000000115e-01 2.717137499999999761e-01 4.320710669999999753e-01 5.885476029999999747e-01 7.456500029999999501e-01 7.962981380000000442e-01 8.138518179999999491e-01 8.568729980000000523e-01 8.696296540000000297e-01 8.762902940000000251e-01 8.867412709999999976e-01 8.949012060000000046e-01 9.002617849999999811e-01 9.051403529999999531e-01 9.081088880000000030e-01 9.140856160000000452e-01 9.138398519999999525e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.466462659999999939e-02 1.868892499999999859e-02 2.477806249999999974e-02 3.181743439999999701e-02 4.261213120000000021e-02 5.780878589999999956e-02 7.891095780000000059e-02 1.151011589999999946e-01 1.783243499999999926e-01 3.503415770000000151e-01 6.374680719999999967e-01 7.903615609999999903e-01 8.628708769999999806e-01 9.010556720000000297e-01 9.270489109999999755e-01 9.452030590000000121e-01 9.581367720000000254e-01 9.678669659999999952e-01 9.752063619999999933e-01 9.807892919999999792e-01 9.851555250000000319e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.115500630000000104e-02 2.731273130000000035e-02 3.501769059999999822e-02 4.624374369999999929e-02 6.178518589999999755e-02 8.245976409999999923e-02 1.111207379999999967e-01 1.548421409999999887e-01 2.212637610000000032e-01 3.253650519999999879e-01 4.856849060000000273e-01 6.347246140000000203e-01 7.378313949999999455e-01 8.078622340000000124e-01 8.579497160000000289e-01 8.938194769999999734e-01 9.189649159999999650e-01 9.371109939999999749e-01 9.517553029999999969e-01 9.625221980000000510e-01 9.708220360000000548e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.136940000000000062e-02 5.393365630000000049e-02 7.032473279999999771e-02 9.244507189999999486e-02 1.227709389999999956e-01 1.624739880000000136e-01 2.193428410000000106e-01 2.974174119999999921e-01 4.013026639999999756e-01 5.127711630000000298e-01 6.189742590000000266e-01 7.083736910000000275e-01 7.757310450000000079e-01 8.280813139999999573e-01 8.674206330000000520e-01 8.970019559999999892e-01 9.197361200000000458e-01 9.377809449999999769e-01 9.515256779999999859e-01 9.620077369999999739e-01 9.701701480000000100e-01


==> anc/Fig9_mq.txt <==
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01 1.000000000000000056e-01
2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01 2.000000000000000111e-01
3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01 3.000000000000000444e-01
4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01 4.000000000000000222e-01
5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01 5.000000000000000000e-01
6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01 6.000000000000000888e-01
7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01 7.000000000000000666e-01
8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01 8.000000000000000444e-01
9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01 9.000000000000000222e-01
1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00 1.100000000000000089e+00
1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00 1.200000000000000178e+00
1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00 1.300000000000000044e+00
1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00 1.400000000000000133e+00
1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00 1.500000000000000000e+00
1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00 1.600000000000000089e+00
1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00 1.700000000000000178e+00
1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00 1.800000000000000044e+00
1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00 1.900000000000000133e+00
2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00
2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00 2.500000000000000000e+00
3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00
3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00 3.500000000000000000e+00


==> anc/Fig9_mu.txt <==
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00
2.999999999999999889e-01 3.099999999999999978e-01 3.200000000000000067e-01 3.300000000000000155e-01 3.400000000000000244e-01 3.499999999999999778e-01 3.599999999999999867e-01 3.699999999999999956e-01 3.800000000000000044e-01 3.900000000000000133e-01 4.000000000000000222e-01 4.099999999999999756e-01 4.199999999999999845e-01 4.299999999999999933e-01 4.400000000000000022e-01 4.500000000000000111e-01 4.600000000000000200e-01 4.699999999999999734e-01 4.799999999999999822e-01 4.899999999999999911e-01 5.000000000000000000e-01 5.100000000000000089e-01 5.200000000000000178e-01 5.300000000000000266e-01 5.400000000000000355e-01 5.500000000000000444e-01 5.600000000000000533e-01 5.699999999999999512e-01 5.799999999999999600e-01 5.899999999999999689e-01 5.999999999999999778e-01 6.099999999999999867e-01 6.199999999999999956e-01 6.300000000000000044e-01 6.400000000000000133e-01 6.500000000000000222e-01 6.600000000000000311e-01 6.700000000000000400e-01 6.800000000000000488e-01 6.899999999999999467e-01 6.999999999999999556e-01 7.099999999999999645e-01 7.199999999999999734e-01 7.299999999999999822e-01 7.399999999999999911e-01 7.500000000000000000e-01 7.600000000000000089e-01 7.700000000000000178e-01 7.800000000000000266e-01 7.900000000000000355e-01 8.000000000000000444e-01 8.100000000000000533e-01 8.199999999999999512e-01 8.299999999999999600e-01 8.399999999999999689e-01 8.499999999999999778e-01 8.599999999999999867e-01 8.699999999999999956e-01 8.800000000000000044e-01 8.900000000000000133e-01 9.000000000000000222e-01 9.100000000000000311e-01 9.200000000000000400e-01 9.300000000000000488e-01 9.399999999999999467e-01 9.499999999999999556e-01 9.599999999999999645e-01 9.699999999999999734e-01 9.799999999999999822e-01 9.899999999999999911e-01 1.000000000000000000e+00 1.100000000000000089e+00 1.010000000000000009e+00 1.020000000000000018e+00 1.030000000000000027e+00 1.040000000000000036e+00 1.050000000000000044e+00 1.060000000000000053e+00 1.070000000000000062e+00 1.080000000000000071e+00 1.090000000000000080e+00 1.199999999999999956e+00 1.110000000000000098e+00 1.120000000000000107e+00 1.129999999999999893e+00 1.139999999999999902e+00 1.149999999999999911e+00 1.159999999999999920e+00 1.169999999999999929e+00 1.179999999999999938e+00 1.189999999999999947e+00 1.209999999999999964e+00 1.219999999999999973e+00 1.229999999999999982e+00 1.239999999999999991e+00 1.250000000000000000e+00 1.260000000000000009e+00 1.270000000000000018e+00 1.280000000000000027e+00 1.290000000000000036e+00 1.300000000000000044e+00 1.280999999999999917e+00 1.282000000000000028e+00 1.282999999999999918e+00 1.284000000000000030e+00 1.284999999999999920e+00 1.286000000000000032e+00 1.286999999999999922e+00 1.288000000000000034e+00 1.288999999999999924e+00 1.290999999999999925e+00 1.292000000000000037e+00 1.292999999999999927e+00 1.294000000000000039e+00 1.294999999999999929e+00 1.296000000000000041e+00 1.296999999999999931e+00 1.298000000000000043e+00 1.298999999999999932e+00 1.300999999999999934e+00 1.302000000000000046e+00 1.302999999999999936e+00 1.304000000000000048e+00 1.304999999999999938e+00 1.306000000000000050e+00 1.306999999999999940e+00 1.308000000000000052e+00 1.308999999999999941e+00 1.310000000000000053e+00 1.330000000000000071e+00 1.330999999999999961e+00 1.332000000000000073e+00 1.332999999999999963e+00 1.334000000000000075e+00 1.334999999999999964e+00 1.336000000000000076e+00 1.336999999999999966e+00 1.338000000000000078e+00 1.338999999999999968e+00 1.340000000000000080e+00 1.340999999999999970e+00 1.342000000000000082e+00 1.342999999999999972e+00 1.344000000000000083e+00 1.344999999999999973e+00 1.346000000000000085e+00 1.346999999999999975e+00 1.348000000000000087e+00 1.348999999999999977e+00 1.350000000000000089e+00 1.350999999999999979e+00 1.352000000000000091e+00 1.352999999999999980e+00 1.354000000000000092e+00 1.354999999999999982e+00 1.356000000000000094e+00 1.356999999999999984e+00 1.358000000000000096e+00 1.358999999999999986e+00 1.360000000000000098e+00 1.370000000000000107e+00 1.370999999999999996e+00 1.372000000000000108e+00 1.372999999999999998e+00 1.374000000000000110e+00 1.375000000000000000e+00 1.375999999999999890e+00 1.377000000000000002e+00 1.377999999999999892e+00 1.379000000000000004e+00 1.379999999999999893e+00 1.381000000000000005e+00 1.381999999999999895e+00 1.383000000000000007e+00 1.383999999999999897e+00 1.385000000000000009e+00 1.385999999999999899e+00 1.387000000000000011e+00 1.387999999999999901e+00 1.389000000000000012e+00 1.389999999999999902e+00 1.391000000000000014e+00 1.391999999999999904e+00 1.393000000000000016e+00 1.393999999999999906e+00 1.395000000000000018e+00 1.395999999999999908e+00 1.397000000000000020e+00 1.397999999999999909e+00 1.399000000000000021e+00 1.399999999999999911e+00 1.401000000000000023e+00 1.401999999999999913e+00 1.403000000000000025e+00 1.403999999999999915e+00 1.405000000000000027e+00 1.405999999999999917e+00 1.407000000000000028e+00 1.407999999999999918e+00 1.409000000000000030e+00 1.409999999999999920e+00 1.419999999999999929e+00 1.421000000000000041e+00 1.421999999999999931e+00 1.423000000000000043e+00 1.423999999999999932e+00 1.425000000000000044e+00 1.425999999999999934e+00 1.427000000000000046e+00 1.427999999999999936e+00 1.429000000000000048e+00 1.429999999999999938e+00 1.431000000000000050e+00 1.431999999999999940e+00 1.433000000000000052e+00 1.433999999999999941e+00 1.435000000000000053e+00 1.435999999999999943e+00 1.437000000000000055e+00 1.437999999999999945e+00 1.439000000000000057e+00 1.439999999999999947e+00 1.441000000000000059e+00 1.441999999999999948e+00 1.443000000000000060e+00 1.443999999999999950e+00 1.445000000000000062e+00 1.445999999999999952e+00 1.447000000000000064e+00 1.447999999999999954e+00 1.449000000000000066e+00 1.449999999999999956e+00 1.459999999999999964e+00 1.461000000000000076e+00 1.461999999999999966e+00 1.463000000000000078e+00 1.463999999999999968e+00 1.465000000000000080e+00 1.465999999999999970e+00 1.467000000000000082e+00 1.467999999999999972e+00 1.469000000000000083e+00 1.469999999999999973e+00 1.471000000000000085e+00 1.471999999999999975e+00 1.473000000000000087e+00 1.473999999999999977e+00 1.475000000000000089e+00 1.475999999999999979e+00 1.477000000000000091e+00 1.477999999999999980e+00 1.479000000000000092e+00 1.479999999999999982e+00 1.481000000000000094e+00 1.481999999999999984e+00 1.483000000000000096e+00 1.483999999999999986e+00 1.485000000000000098e+00 1.485999999999999988e+00 1.487000000000000099e+00 1.487999999999999989e+00 1.489000000000000101e+00 1.489999999999999991e+00 1.491000000000000103e+00 1.491999999999999993e+00 1.493000000000000105e+00 1.493999999999999995e+00 1.495000000000000107e+00 1.495999999999999996e+00 1.497000000000000108e+00 1.497999999999999998e+00 1.499000000000000110e+00 1.500000000000000000e+00 1.500999999999999890e+00 1.502000000000000002e+00 1.502999999999999892e+00 1.504000000000000004e+00 1.504999999999999893e+00 1.506000000000000005e+00 1.506999999999999895e+00 1.508000000000000007e+00 1.508999999999999897e+00 1.510000000000000009e+00 1.510999999999999899e+00 1.512000000000000011e+00 1.512999999999999901e+00 1.514000000000000012e+00 1.514999999999999902e+00 1.516000000000000014e+00 1.516999999999999904e+00 1.518000000000000016e+00 1.518999999999999906e+00 1.520000000000000018e+00 1.520999999999999908e+00 1.522000000000000020e+00 1.522999999999999909e+00 1.524000000000000021e+00 1.524999999999999911e+00 1.526000000000000023e+00 1.526999999999999913e+00 1.528000000000000025e+00 1.528999999999999915e+00 1.530000000000000027e+00 1.600000000000000089e+00 1.610000000000000098e+00 1.620000000000000107e+00 1.629999999999999893e+00 1.639999999999999902e+00 1.649999999999999911e+00 1.659999999999999920e+00 1.669999999999999929e+00 1.679999999999999938e+00 1.689999999999999947e+00 1.699999999999999956e+00 1.709999999999999964e+00 1.719999999999999973e+00 1.729999999999999982e+00 1.739999999999999991e+00 1.750000000000000000e+00 1.760000000000000009e+00 1.770000000000000018e+00 1.780000000000000027e+00 1.790000000000000036e+00 1.800000000000000044e+00 1.810000000000000053e+00 1.820000000000000062e+00 1.830000000000000071e+00 1.840000000000000080e+00 1.850000000000000089e+00 1.860000000000000098e+00 1.870000000000000107e+00 1.879999999999999893e+00 1.889999999999999902e+00 1.899999999999999911e+00 1.909999999999999920e+00 1.919999999999999929e+00 1.929999999999999938e+00 1.939999999999999947e+00 1.949999999999999956e+00 1.959999999999999964e+00 1.969999999999999973e+00 1.979999999999999982e+00 1.989999999999999991e+00 2.000000000000000000e+00 2.009999999999999787e+00 2.020000000000000018e+00 2.029999999999999805e+00 2.040000000000000036e+00 2.049999999999999822e+00 2.060000000000000053e+00 2.069999999999999840e+00 2.080000000000000071e+00 2.089999999999999858e+00 2.100000000000000089e+00


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "cca33501-b179-4b87-9976-6ae0aa196877",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns',500)\n",
    "pd.set_option('display.max_rows',500)\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b7b57d38-6f3b-4793-834c-49f591d404fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "data4=pd.read_table(\"Fig10_4.txt\", sep=\"\\s+\")\n",
    "data6=pd.read_table(\"Fig10_6.txt\", sep=\"\\s+\")\n",
    "data8=pd.read_table(\"Fig10_8.txt\", sep=\"\\s+\")\n",
    "data10=pd.read_table(\"Fig10_10.txt\", sep=\"\\s+\")\n",
    "data12=pd.read_table(\"Fig10_12.txt\", sep=\"\\s+\")\n",
    "\n",
    "mu_c=np.loadtxt(\"Fig10_muc.txt\")\n",
    "mu_c_err=np.loadtxt(\"Fig10_mucerr.txt\")\n",
    "\n",
    "nc=3\n",
    "def vol(a):\n",
    "    return a*a*a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d91b65ab-f258-4358-a559-3bbca9ec45e5",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/pratitee/venv/lib/python3.8/site-packages/matplotlib/axes/_axes.py:3593: RuntimeWarning: invalid value encountered in add\n",
      "  low, high = dep + np.row_stack([-(1 - lolims), 1 - uplims]) * err\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAuYAAAH5CAYAAADN8fuAAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/av/WaAAAACXBIWXMAAAsTAAALEwEAmpwYAACprElEQVR4nOzdeXyU5b3//9c1S/YEwu4K7uAC2KrV2lYqqNBvqVrXllqxWPe6nLbaSls9PT/k2E16enBtrUpxqVrX41ax2EpxoQpYTRRZlTWZGcgks2SW6/fHzMQA2SaZO5MZ3s/HI48k99z3PRcq+M6Hz/25jLUWERERERHJL1e+FyAiIiIiIgrmIiIiIiIDgoK5iIiIiMgAoGAuIiIiIjIAKJiLiIiIiAwACuYiIiIiIgPAgAzmxpiDjTF3GWNWGmMSxpjFPbjmWGPMH40xHxljQsaYD4wxNxljyvphySIiIiIifeLJ9wI6cQTwFeB1wNvDa84DDgJuBVYB44H/Sn8+y4E1ioiIiIjkjBmIGwwZY1zW2mT668eAYdbaSd1cM8xa27jLsUuAu4Ax1tr1Tq1XRERERKSvBmQrSyaUZ3lNYweH30l/3rtvKxIRERERcdaADOY5dAKQBFbneyEiIiIiIl0p2mBujBkF/ARYYK3dlu/1iIiIiIh0ZaA+/NknxpgS4M9AM3BdF+ddAlwCUFlZ+dmxY8f2zwJFREREZI/1r3/9q9FaO3zX40UXzI0xBniA1GSXE621gc7OtdbeDdwNcMwxx9hly5b1zyJFREREZI9ljOlwKEnRBXNgHnA6cIq1tj7PaxERERER6ZGiCubGmB8DVwHnWmtfy/d6RERERER6akAGc2NMBakNhgD2AWqMMWenv3/OWhsyxnwEvGqtnZW+5pvALcB9wEZjzPHtbrnaWtvQP6sXEREREcnegAzmwAjg0V2OZb4/AFhHau3udq+fmv48M/3R3kWkAruIiIiIyIA0IIO5tXYdYLo5Z8wu389k90AuIiIiIlIQinaOuYiIiIhIIRmQFfOBqqmpiW3bthGLxfK9FOklj8dDWVkZw4cPp6ysLN/LEREREWmjYN5DTU1NbN26lX322Yfy8nJS49KlkFhricfjNDc3s2HDBkaOHMmgQYPyvSwRERERQMG8x7Zt28Y+++xDRUVFvpcivWSMwev1UltbS2lpKVu2bFEwFxERkQFDPeY9FIvFKC8vz/cyJEfKy8uJRqP5XoaIiIhIGwXzLKh9pXjo36WIiIgMNArmIiIiIiIDgIK5iIiIiMgAoGDusPvuuw9jDB999FGf7zVv3jz+8pe/7Hb8ySef5De/+c1uxxcvXowxhsWLF/f5vXNl0qRJTJo0Kd/LEBERERlwFMwLSLbB/DOf+QxLly7lM5/5TH8sr0duv/12br/99nwvQ0RERGTA0bjEIlZTU8Pxxx+f72Xs5PDDD8/3EkREREQGJFXMB4C33nqLs88+m3333Zfy8nIOO+wwbrzxRsLhcNs5Y8aMYf369SxcuBBjDMYYZs6cycyZM7n//vvZuHFj2/ExY8YAnbeyPPHEE5x44olUVVVRU1PDcccdx9NPP932ejweZ+7cuYwdO5bS0lL23ntvvv/97xOJRLr9tfz2t79l3LhxlJeXU1tbyzHHHMMTTzzR9vqurSyZNe/6kfk1ZNx9991MmDCBsrIyhg0bxqxZs/D7/T3/hywiIiIywKliPgBs2LCBiRMnMnPmTKqrq3nvvff4+c9/zpo1a3j44YeBVJj+yle+woQJE7j55psBGD58OAANDQ289dZbbeG6tLS00/f63e9+x9VXX80ZZ5zB/fffT1VVFW+//Tbr1q1rO+db3/oWzzzzDDfccAOf//znqaur46c//Snr1q3j8ccf7/TeCxcu5Pvf/z4/+9nP+OIXv0g4HGblypVdBuilS5fu9P3mzZuZMWMG48aNazv2ox/9iF//+tdcffXV/PKXv2Tjxo385Cc/4d///jf//Oc/cbvdnd5fREREpGBYa/VhLZ/97GdtV95///0uX+/MH//4RwvYVatW9ej8ZDJpY7GYXbBggTXG2MbGxrbXRo8ebWfMmLHbNRdeeKHdZ599djv+t7/9zQL2b3/7m7XW2h07dtiqqip75plndvr+f//73y1g77///p2O/+lPf7KAfeeddzq99sorr7RHH310l7++k046yZ500kkdvhYKheyxxx5rDz744LZf99q1a63L5bL/+Z//udO5r732mgXsE0880eX7daW3/05FRERE+gJYZjvIo2plGQCampq44YYbOOiggygtLcXr9XLBBRdgrWXVqlU5e59//vOfNDc3c8kll3R6zgsvvEBJSQlnn3028Xi87ePUU08F4O9//3un1x577LEsX76c733ve7z88suEQqEer81ay4UXXsjq1av5v//7P4YOHQrAX//6V5LJJDNmzNhpPZ/73Oeorq7ucj0iIiIihUStLAPARRddxMsvv8zPf/5zJk6cSGVlJW+++SZXXnllj/q6e8rn8wGw7777dnrOtm3baG1tpbKysst7dOTb3/42kUiEP/zhD9x+++14vV6+8pWv8Jvf/Ga3nvFd/exnP+PJJ5/kpZde4tBDD91pPQAHH3xw1usRERERKSQK5nkWiUR46qmnuPnmm7nmmmvajr/77rs5f69hw4YBsHHjRo488sgOzxk6dChlZWX84x//6PD1vffeu9P7G2O49NJLufTSSwkEArz00kt8//vf57zzzuONN97o9LoHH3yQOXPmcO+99+424zxTOX/ppZeora3tcL0iIiIixUDBPM+i0SiJRAKv17vT8fvuu2+3c0tLS3ea1NLd8V19/vOfp6qqirvvvpvTTjutw3OmTp3Krbfeyo4dO5g8eXLPfhEdqK2tbQvkd911V6fnLV26lO985zv86Ec/YubMmbu9fsopp+ByudiwYQOnnHJKr9cjIiIiMtApmPeTF154gVGjRu10bNCgQZxyyikcf/zx/PrXv2avvfZi2LBh3HvvvWzcuHG3exx++OH84x//4Nlnn2XUqFEMGzaMMWPGcPjhh+P3+7njjjs45phjKCsr46ijjtrt+urqaubOncv3vvc9zjrrLGbMmEF1dTXLly+nrKyM733ve0yaNIlvfOMbnH322fzHf/wHxx13HC6Xi3Xr1vHcc89x66237tRq0t4ll1xCdXU1J5xwAiNGjODDDz9kwYIFbf3pu2pqauKMM85g7NixTJ8+nddff73ttdLSUo4++mgOOuggbrjhBq666io++OADTjrpJMrKyvj444/561//ysUXX8yXv/zlbP5ViIiIiAxMHT0Ruid+OD2VpaOPI444wlqbmjwydepUW1VVZYcPH26vvPJK++yzz+40UcVaa+vq6uwXvvAFW15ebgF74YUXWmutbW5utueff74dPHiwBezo0aOttbtPZcl49NFH7XHHHWfLyspsdXW1Pe644+wzzzzT9noikbDz5s2z48ePt6WlpbampsaOHz/e/vCHP7Tbt2/v9Nd633332ZNOOskOHz7clpSU2DFjxthrr73W7tixo+2c9lNZ1q5d2+k/m8yvIeOBBx6wn/vc52xFRYWtrKy0Y8eOtVdeeaX9+OOPs/sX0o6msoiIiEg+0MlUFpN6TY455hi7bNmyTl+vq6vbaba2FD79OxUREZF8MMb8y1p7zK7HNS5RRERERGQAUDAXERERERkAFMxFRERERAYABXMRERERkQFAwVxEREREZABQMBcRERERGQAUzEVEREREBgAFcxERERGRAUDBXERERERkAFAwFxEREREZABTMpVvnnXce48eP5+ijj+a4445j0aJF+V6SiIiISNHx5HsBe7JJ900CYPHMxXldR3fuuusuBg8eDMA777zD5MmTaWxsxOXSz3UiIiIiuaJkJW2mTp2KMYaf/OQnOx3PhHKAHTt2OL6OJUuWcOqppzJixAiqq6v5zGc+w7333uv4+4qIiIjkkyrmAsBDDz3EihUrOn39uuuu46mnnmLHjh08/vjjjlXLV65cyZQpUzj++OO55557qKio4LHHHmPWrFlEo1Euv/xyR95XREREJN9UMRcCgQDXXXcdv/nNbzo957bbbmPNmjUsXLiQ66+/ntbW1k7P3bx5M//85z87fC0UCvH88893eu3DDz9MIpHgmWee4fTTT+eUU07hrrvu4vjjj+eBBx7o+S9KREREpMAomAs33HADRx55JN/4xje6PXfq1KkEAgHefffdTs+ZN28ep512Gq+99tpOx8PhMNOnT+eiiy6iubm5w2tbW1vxer2Ul5fvdHzQoEEkk8ke/GpERERECpOCeZ4sfHchr3/yOq+uf5Ux88aw8N2FeVnHa6+9xgMPPMD8+fM7fD0cDrN27dq275cuXYrP5+PAAw/s9J5z5sxh6tSpTJs2jSVLlrTdZ/r06axYsYKXXnqJqqqqDq+dOXMmAFdffTWbNm1i+/bt3HPPPSxatIjrrruul79KERERkYFPPeZ5sPDdhVzyzCVEE1EA1u9YzyXPXALAjKNm9Ns6WltbufTSS/nBD37AYYcd1uE54XCYb37zmwSDQTweD5WVlTz++OPU1tZ2el+Px8NDDz3E+eefz7Rp03jiiSeYO3cuy5cvZ9GiRYwfP77Ta4888kgWL17MmWeeye233w6A1+vlzjvv5Pzzz+/bL1hERERkAFMw74NrX7iW5VuWZ33d65+83hbKM0KxELOemsU9/7onq3tNHDWReVPnZb0GgF/84heEw2Fmz57d6TlDhgxh6dKlWd/b4/Hw8MMPc+655zJlyhRqa2t55ZVXmDBhQpfXrVq1irPOOosjjjiCO++8k/Lycp566ikuu+wyysrKmDGj/35wEREREelPCuZ5sGso7+64EzZs2MCcOXP4/e9/TzQaJRr99L2j0Sjbt2+nuroat9vd6/eIx+M0NzfjcrmIxWKEQqFur7nxxhvxer08++yzeL1eACZPnozP5+Oaa67hG9/4huani4iISFFSMO+D3laqx8wbw/od63c7PnrQ6H7bbGjNmjVEIhG+9a1v7fbar371K371q1/xzjvvMHHixF7dPxKJcMYZZ/D222/z+uuvM3fuXKZOncqLL77ICSec0Ol17777LhMmTGgL5RnHHXccDz74INu2bWPUqFG9WpOIiIjIQKbSYx7MmTyHCm/FTscqvBXMmTyn39YwceJE/va3v+32AfCtb32Lv/3tbxx88MG9unc0GuXMM8/krbfe4uWXX+bYY4/lkUceYcqUKUydOpXXX3+902tHjRrF8uXLdxvH+MYbb1BWVsaQIUN6tSYRERGRgU4V8zzIPOA566lZRBNRRg8azZzJc/r1wc/BgwczadKkDl8bPXp0p6/1xOzZs3nzzTd5+eWX2yruXq+XRx55hPPOO4/p06ezdu3aDiezXHXVVZxzzjlMnz6dK664gvLycp5++mkeeughrrvuOkpKSnq9LhEREZGBTME8T2YcNaPtQc/+al/pL7Nnz+bCCy/kqKOO2ul4JpwvW7as03GJZ599Ns899xy33norF198MZFIhIMOOoj58+dz6aWX9sfyRURERPJCwVx2Yq3t8z1qa2s7Hafo9Xq77DEHmDZtGtOmTevzOkREREQKiXrMRUREREQGAAVzEREREZEBQK0seVRsveUiIiIi0nuqmIuIiIiIDAAK5iIiIiIiA4CCuYiIiIjIAKBgLiIiIiIyACiYi4iIiIgMAArmIiIiIiIDgIK5iIiIiMgAoGAuIiIiIjIADMhgbow52BhzlzFmpTEmYYxZ3MPrBhlj/miMCRhjdhhjFhpjhjq8XBERERGRPhuQwRw4AvgK8AHwYRbX/RmYBFwMzASOBZ7M7dL2POeddx7jx4/n6KOP5rjjjmPRokX5XpKIiIhI0fHkewGdeMZa+xSAMeYxYFh3FxhjTgBOBU6y1v49fWwj8IYxZoq19mUnF9wrkyalPi9enM9VdOuuu+5i8ODBALzzzjtMnjyZxsZGXK6B+nOdiIiISOEZkMnKWpvsxWXTgK2ZUJ6+z5vA2vRr0onnnnuOL33pS1RVVVFTU8MxxxzDK6+80vZ6JpQD7Nixw/H1LFmyhFNPPZURI0ZQXV3NZz7zGe69917H31dEREQknwZkMO+lsUB9B8fr0q9JB+666y5OP/10PvvZz/LEE0/w6KOPcs455xAKhXY677rrruPAAw/krLPO4vHHH3esWr5y5UqmTJlCLBbjnnvu4S9/+QvHHnsss2bN4o477nDkPUVEREQGgoHaytIbtcD2Do4HgAP7dymFYd26dVx77bX88pe/5Nprr207ftppp+127m233cZtt93GCy+8wPXXX8+SJUsoKSnp8L6bN29m7dq1fP7zn9/ttVAoxKuvvsq0aR3/JcbDDz9MIpHgmWeeoaqqCoBTTjmFlStX8sADD3D55Zf34lcqIiIiMvAVUzDPmjHmEuASgP333z/Pq+l/9957Ly6Xi8suu6zH10ydOpWrrrqKd999l89+9rMdnjNv3jxuv/12nn/+eb7whS+0HQ+Hw0yfPp333nuPjz76qC14t9fa2orX66W8vHyn44MGDSIQCPR4nbny5z//GZ/P1+/v2xfJjz/m1PHj872MHvtX3WACo6Y6dPN/QUtzzm87tDLCuZ9dk/P7MnQonHtu7u8rBe3P7/0ZX6iw/hwaWjGUc4/Qf8si2SqmYB4AhndwvDb92m6stXcDdwMcc8wx1rmldWDhQnj9dYhGYcwYmDMHZszo1yW89tprjB07locffpj/+q//Yv369YwZM4brrruOK6+8EkiF6S1btnDAAQcAsHTpUnw+Hwce2PlfQsyZM4c1a9Ywbdo0XnjhBU488cS2UL5ixQpeeeWVDkM5wMyZM7njjju4+uqrmT17NhUVFTz66KMsWrSIBQsW5P4fQjd8Ph/77rtvv79vX7y9bBnlI0fmexk91vz3rex7jEM3X7kVDu722fGsfdI4GPZtzfl9+eST3N9TCp4v5GPfmsL6c+iTJv23LNIbxRTM64EvdnB8LANtZOLChXDJJalQDrB+fep76NdwvmnTJjZt2sQPf/hDbrnlFg466CAeffRRrrrqKuLxONdccw3hcJhvfvObBINBPB4PlZWVPP7449TW1nZ6X4/Hw0MPPcT555/PtGnTeOKJJ5g7dy7Lly9n0aJFjO+imnvkkUeyePFizjzzTG6//XYAvF4vd955J+eff37O/xmIiIiIDBTFFMyfB35qjPmCtfY1AGPMMaT6y5935B2vvRaWL8/+ukylvL1QCGbNgnvuye5eEyfCvHnZrwFIJpMEg0Huu+8+vv71rwNw8skns27dOubOncvVV1/NkCFDWLp0adb39ng8PPzww5x77rlMmTKF2tpaXnnlFSZMmNDldatWreKss87iiCOO4M4776S8vJynnnqKyy67jLKyMmb0898qiIiIiPSXATmVxRhTYYw52xhzNrAPMDzzvTGmIn3OR8aYP2SusdYuBV4CHjDGfN0YcwawEHhtwM0w3zWUd3fcIUOHpjZFPeWUU3Y6fuqpp7J161Y2b97cp/vH43Gam5txuVzEYrHdJr105MYbb8Tr9fLss8/y1a9+lcmTJ/M///M/nHvuuVxzzTUkk72ZpCkiIiKSfwsXLmTMmDEAHT6oN1Ar5iOAR3c5lvn+AGAdqbW7dznnPOA24F5SP3Q8C1zt2Cp7WalmzJhU+8quRo/u182GjjjiCF5//fVOX+/LSMRIJMIZZ5zB22+/zeuvv87cuXOZOnUqL774IieccEKn17377rtMmDABr9e70/HjjjuOBx98kG3btjFq1Kher0tERER2N+8HP+CW+fNpiEQYXlbGjVdeybW/+lVu7v21r3HL88/TEI8z3OPhxmnTuPbpp/t83+tPPpY//mM5jfE4wzweLvriRH7xylsD9r4LFy7kom/PJJaMd3rOgAzm1tp1gOnmnDEdHNsOXJT+GLjmzEn1lLevIFdUpI73ozPPPJM//OEPvPjii5x99tltx1944QX23XffXgfgaDTKmWeeyVtvvcWiRYuYOHEijzzyCOedd15bOD/++OM7vHbUqFEsX76c1tbWncYxvvHGG5SVlTFkyJBerUlERKQ/nXn8d3nmjedJsAk3ezP9c9N44vUs21U74ERonPeDH3DDb35Dq03NwWiIRLjhN78B6HM4n/e1r3HDs89+eu94nBuefRa+9rU+hfPrTz6W3y7+V9t9G+Nxfrv4X3DysT3+52GtJZlMkkgkSCQSJJNJbpz2Re58bflO9523+F/sOGE8P7z/MeKRCIlYjHhrK7FohGgkTGskTGs4RDQaIRaN0BqNEGuNEIumzonFWom1Rvnpb+/rMpTDAA3mRS/TJz1rVqp9ZfTovExl+cpXvsKXv/xlLr30UhobGznwwAN59NFHeemll/jjH//Y6/vOnj2bN998k5dffpmJEycCqQc4M+F8+vTprF27tsPJLFdddRXnnHMO06dP54orrqC8vJynn36ahx56iOuuu67T2ekiIpJ/K+atY/DfnqTWtZX59nEGn3EtM+Z+tc/3LbSK65nHf5en33iAJKnpTQk28vQbD3Dm8fQpnPcmjFpriUajhEMhmgMBWoJBWpqaCAWDhJqaCLe0cNNv57XdM6PVWn4ybx47gkGSNolNWpLpIJtMJrHJJIlYDJtIkIzHP/06/X0yHicRj7PwjTc6vPePnv0//jp6f+KJBPFkgkQiSSKZIJG0JG2SRNISTyZJWkvCpt/bQsJaElg2RKIkdvm1tlrLr/+2jN97vanz07/+JJDEYi2przOv9fCfe8xa7n79Xe4+7LAeXtF7Cub5MmPGpw969mP7SnvGGJ588kl+/OMfc9NNNxEIBBg7diwLFy7km9/8Zq/vO3v2bC688EKOOuqonY5nwvmyZcs6HZd49tln89xzz3Hrrbdy8cUXE4lEOOigg5g/fz6XXnppr9ckIlJo2rcWDCst5Zvf+n9M+eHMPt/3gSsfZdGrfyYQj1LrKWXySefy7fnn9Pm+K+atY8NTv+a3DRvTQfcDzrz/I4A+hfPeVFyttcTjceLxOLFYjNbWVlrDYaKhUNvneVd9hz8t/5DYLpXRDYeO5txvf5dYLNpW6Yy1thKLR4nFYqnv4zESsVZi8TjxWCuJeJx4PEY8HieZiPN/b37QFsozkrTyf28u4JsHPYNN2LZwm0xYrE2STNq28GutxSZJf50Olxb+Hop0GHJv+9syHistodWmvo9Z2/Y5Zns/DbolkeDmu+/u8fmm3YfLGEx6fR2J2iRvbt6Ci1RfssuY1GfAZcCNwWU+/d6T/t5tUvllbSdrSAJHV5fiMpnrDSbzdfvPtPvalfnesODjhk5/fVePG43LZfC4Xbhcn354PG5cLjdutwuX24XH7Ul99nhwe9y43B48Hjc/euIVtsdVMZcu1NTUMH/+fObPn5+ze9bW1nY6TtHr9XbZYw4wbdq0TncGFRHprYULFzJ79mw2bNjA/vvvz5w5c3Iy6emKKT/j7kX3trUsXDL5O9z+8s/7dM9dWwsao1HuvPcJgD6F8weufJSnX/lT230D8ShPv/InuBK+Pf8crLUQT0AsTiKSJBy0RIOW1iBEg0laWyyxliSxUOpzPJwkHkmSiCTZ8eZv+dPWDTtVc+/fsgF7/zWMN/9MVVjjcZqjUULRKM2RCC2RCC2trbREo7S0tqZea22lpbU19TkW4+XVqzsMo99/5hn+q7SERDJVUY2nK6uJdDW0N2LW8siqDTzy05/2+p9x1/eP8tjabZ8GWGNwdfK1IRVK238d7STkxoGhZaWUGChxuSh1GUqModQYSlyGMmModRlKDZQZQ5nLUG4M5UCZy3D9hga2J3atP8MQt5s/f+Ygkl43yRI3eN0kvB5siZuk140t8ZAscRP3eLClqdfiJW7iHheJEg8xj5sbb3qSQHz34Ra1njJuXfxrSsoqKS2toNRTSpmnjFJ3+nP6+12PlbpLcbvcDPd6aewg5A7zeFjk7/3Gcs93cd/fvr+u1/cFWDrqcB7aVt/pDyugYC4iIgOIU+F54cKFfHfmTMLp/+GuX7+e786cCdCn+18x5WfctejWnVoW7lp0K0yh23Aej8dpaWkhFArR0tJCU0MDTRs3Ety8mZt++9sOw+jv//gkjR9uIJa0JGySeDzVG5uIJ9Jff9ovG2/7OkkikSSeTPKhL0C8g/s+sWgB/5r4WFuFsn1wzIRCOgiL7aujK5ubO1zzvZvX8OgvfkE4mewykLTnBspdLspdrk6vSQLHlpTiJVVFdafX7jbgdoHbGFwuUtVQd7oq6nbh9hiM1838D7Z1+v43/b9jcbs9eLwe3B5P6muPF4/Xi8ed/uwpwe314vWU4C1JffZ4SigpKeW8H/0cXwfhbqjHw/KXXsLl8eDyelMfma89HozHg9vrxXg8O5+Tfn1EaWmnofGtHcEe/bPtyNbBFfxX087V+BJjuK6qhMlvftDr+wL87r8vpaX5nt3uvVf5t/nO56/o9X0v+uLEndp6Mve96IsT+7Jcx+4LcMSE/8eF74Z4Iv23Sh1RMBcRkaw5USVeuHAh3501i3B6dOz69ev57qxZQPfhORqN0tTURDAYpKmpaaevAz4fP/7BD9pCeUY4HufSiy7in3/9K8blwqQnURm3OxU4Xa5UAM18BkwigYnHIZHAFY9zz6I/d9iycPei/+bD/f5IKBolFIsRisUIJxJEMh/pCm+2QskkD/5jWWqdgCf91/8eY3C3+/CkP9q+dxncLlen75kADMMh3d9rbAJjkxgs2CRJkmATuEiSwII72ZaCrQuSrs5bFpLAuaeeSnVFBTWVldRUVFBdWUl1RQXVVVXUVFW1fV1dWUl1VRWlpaV80ryZ+1bez//88JlOw+hdq9+mtLyK0kxl1VOKy/RsotgjXVRGb372zR7dozNn/fZ+7vtkzW7h7qy9RrPvl7/c6/s6FRon/Wgmpf/1R37ZGm/r4/9hiYcTfjSzT/cFOOnGC4j/vIyG2N0E4hFqPWUM917CSTf2rX3qF6+8BQ48I+DUfQF++OIv+eVpcPPaZfz6446n4imY51OeestFZM+R6xFo1lounTybP/zt17tUif8b3/HbuPGuy3ebcpD5urvvv3fFFW2hPCMcjXLZd7/L4r/9jR1+PzsCAXbs2EEwGEx9tLTQEokQ66ZvszMtsRj3LliQauFo/+vc5fNux9Pn7/6X/6SPx1jd2JhuJXAxyOVipMeTqgK73VS43VR4vVSWlFBZWkplWRlV6VBaVVPDZY8/3mFrwTCPhxd+eCElsQTeaCvuSBR3JPP5069dkXavRaO4w624olFGeUo7aSso5a3DK2mtrSE6ZBCtg6tpHTKI1tqaT4/VVtM6uIZEZTmY3QenXXT4efiS4d2OD3VXcPdzz3XyT2p3/972b+a+NpeH//0wXpeXU8eW8uJ7id3C6JcOr2L0iEN6fN/d1utgZfRHt8/DddkVPLZ1c1u4O3vkXlx/+7w+3dep0PiFH6V22n77F3ezdwA2VVvWXX9R2/G+uP1HX+AK4O5f/BACe9NUvYnzr1/H7T/6Qp/v/YtX3uIXfb5L/90XUuEc4Cpj/tXR62bXP4z2VMccc4xdtmxZp6/X1dUxbty4flyROK0n/07vuOMO9t13335aUW68/eSTzPrWt/K9jB574dGtjJx2vjM3f+45GDYsZ7db/O8XWPC3O2jYsZXRw4cx54ILmDFpUp/vO++WW7hl2bKcTJyw1hIOh2lubuZ3N97Irffeu9PDXx5jOPPkk/n8V75CJBqlJRQiHA63tVN09HnXr/Px/43B6VBblm5vKHe7P/3a5aLS5aLaGGqAamsZ1O6j1lrOCQY7bC0Y5vHw9ogR2NJSbFlZ6nP6g5KS1NclJakPr/fTz+mPL/3ud522LHz4zjt4a2ooqanBW1WFy9PzWti8ESO4obFxt9A4Z8hgDltyf6/+GQI8+7mfc1/T7mF0Zs1n+eobP+v1fQFW/Ocd/NdDL9Ha7seVEtzce/klzLi9+4C3bNMy5vxjDk/WP0mlt5LLj7mc/zjhP3hl3Ss88s1LWFrf2hZGTxhbwnkP3s2Mo/rW5uTUVBaAtc8+y4p58wht2ULFqFFMuPZaDvhq3yfUSHEwxvzLWnvMrsdVMRcR6YHF/36B/33m/6M1EQNgfUMD3/3d7wB6FM6ttcQTCaKxGK3xeNvHnb/7Hb9asaItPDfE4/zw2WdZdvTRfOHSS2lpaaG5uZmWlhaCO3awIxAguH07waYmWoLB1GuhEKFIhFA0SiQW63IEWNxaHl20iEcXLQJS7RCph8XSH+nAW+ZyUWoMtcawF6QeEnO7Kauu5k9NTZ3e/4ZRo7AuF8l0C0hmMoMr/WBb2/ftjhlj8FrLnI8/7nBiwTCPh1cGD6Y0maTE66WktJSS8nJKKispqa6mpKYGV3U1dPFxwaxZ3L51626B9FvDh7Pfxo3d/vvrzLl/+T/+sGHVbvc9d58DGXLkkb2+77W33QaXX84t4XDbD2w/Li3lSz+6iE29vitc8pMv4bopziOtdW1TWc4rGcfFP/lSn+4LMOGmy/kpcOcjz7MpCfu73cy5pOtQbq3l7+v/zi2v3cJLq19icNlgfvaln3H1565maEVqd+oZR82AB2Hlotn4dmygctA+nDd5Tp9DOThbGT3gq19VEJesKZiLiHQjGotw7wu/agvlGeFYjO/89rfMe+IJWuNxYvE4rYlEW+iOtfu6tYO2hM7ErWXh8uUsvPzytmMlxqTCcvoj83Wly8VQl4uKsjIqBw2isrSUqooKqsvL+dVbnVf+XjviCEpaWigJhbBAwhiSxmDTnxMuF8nycmxZGYmSEpIlJViPh4THw/P/+EenVeKvff3reMvK8JSV4SktTX1dWoqnpCT1dUkJ3pKST4+VpB6gcxnDxrPO4vaGht3D85AhHLV6dWojtl7uSHz1zJnE77+fhxsa2qqj5w8fztUXXtir+2X88H9/DZdfyaNbNrXd95xRe6eO98WMGVwLXDt7NnbDesIjaqm77gI2TZ/Up9tumj6Ji4Ff37aR8s2NhEfUUHfdyX2+b8aEmy6n9gsfU5GI8uH3Puz0PGstL3z0AnP+MYclHy9hROUI/nvyf3P5sZdTU1qz2/kzjpqRkyAuMtApmItIXmx96y3WPf005YEAzSt+T8lp11JydP6rS82RIGu3fMjqLR+wZssHrN78Phv9n5C0HQ9ga00kiG7bhic9mizz0J3H5cLjdqcCaPqYt90DeR5j8Lpc3L2p8zrln/bbj0HWUpNMUplIUJpIUBqPU5pIUJZIUBqLUZpIUJJI0FFcvd/joaGDAD3c4+HE/faDUaNg5MidP2e+rq3tsI8Y4Nwxh3VaJf58H0avXl1VRdzt3j08l5dDJ3sf9NQBc+fyH8DkJ58kZAwV1jLhjDM4YO7cvt33q1/lh8CpTrQszJgBM2Zw51t3sG9N7lrqNk2flLMgnq2kTfKXur9wyz9u4Z0t77BfzX78btrvmHX0LMq95XlZk8hAomAuIv1u61tv8cf//V8e2Zx5MOpDzv34I06+mJyE88WLF7JgwWwaGzYwbNBILvjy5Uw6cupu5wWafazeUs+aLR+mQviWerZu39z2eq3Xy+jSUo4ZOoSXAwGCHVS9h3o8PPfTn7ZN78CkNrPY6aP98cyEj/TXf7niig4nQwz3eJjx8suwaz93d9+3O3bjF7/IDYHAbgH6xtpaeP75rv4RdsmpKvEBP/85/3HddUweM4aQ10tFLMaEHTs44Od9m/bSdv+5c/scxDu8r1oWuhVLxHjo3w8x97W51DfWc8iQQ/jD1/7At8Z/ixK3dnQWyVAwF5F+98Dvf889n3yy00Ykv/9kAyy4gdMm/j9MJ5Xanli8eCHz519CNBoCoGHHFuY/O5cdLQGG14xkzZYPU2F864cEmn1t140sq2BMiZeTRoxgTFkZBwzdnyGjDsc99BDcQw+h8qEb+XND3W4hd9qQQ9n38MN7vd7ZxxzDDbtsWV1iDDdOmwaHHtrr+wJc+z//s1uf8o3l5an+5T5wrEo8YwYHAAfMng2rV8P++8Ntt6Uqx1IQFq9bzAe+D4glY4yZN4abJ91MJB7h1iW3sm77OsaPHM/DZz3M2YefjdvlzvdyRQYcTWVJ01SWPU+xTWVpfecdWl98keT27ZTV1jLma19j5LHH5ntZO0nG42xftYrJ11zTYZW41Bg+N3gIrtJyPCUVuMuqcJVW4imvwl1Wg7u8GndFDe7SatweL263B5fLjcvlafv6T3/6Cc3N/k7X4DIu9q0azOiSEkZ7LGPKyhhdUUXV0IPSIfxg3EMPxrVLn+v8329kf3Nd28YQwzwezhy+D1vdv+ap2/tW8cvlVJbdLFwIs2fDhg2poDtnjoJugbkjx60sTlm8bjHz35pPNLH7OMbP7fM5Zn9xNl899Kt9+sFbpFhoKotIEWt95x2if/kLxGIYIBoIsOrBBwHyHs7joRD+99/Ht3IlW/79b5Y1Nna641nUWt6PJUhGtpNINJJIpuZcJ0lvs53earu35YSfH3AA+5WWUlpWkwrf6Wq4e/AYjNvb5bVHHH8Uy179H34y5n8Y6t2CLzaKJwPf4+IL94U+zrO49vrrufbss2HatNSIx1xK9ymLOG3BygUdhvIRlSNYOmupArlIDyiYixSB1hdfhNjOE0OSsRjrnn46L8E84vfje/ddfCtXsv3DD1nV0sJroRCvb99Oc2srLmNIdvC3dcMGDefeBTtvk22TSWyLD7tjG8kdW7FNW0ls30x8xxYS27eQaNpGbPsWkq1hksDsNWsIdDRyz+vliBOvwD30EEzVqKxDwqQj/YSjR3Ht8y8DltHDw8y5sI4Zk/o6ZA7w+yGZhCFD+n4vkTxpDDV2eLyhpUGhXKSHFMylW+eddx51dXW43W68Xi9z585l8uTJ+V6WtGO3b+/weDQQYNUjj1C5995U7rUXlXvvjaeiIvfvby0tGzfiW7kS38qVNH/yCY2xGG/E4/wjEODj7dspKy3lK1/6EmefdhrbfD5+9OtfE2n3w0SJt5Rvz9q999m4XJjq4VA9HPe+R3T6/kSbSe7YyjduOonfb968+8SQ4cPxjvlSn36d48cEAZh58gb+eO3KPt1rJw0Nqc+1tbm7p0g/G1YxjIZQw27H9x+0fx5WI1KYFMzzKLMnyeLF+VxF9+666y4GDx4MwDvvvMPkyZNpbGzE1ct5wpJ7ZvDgDsO58XjYtmwZifCn22SXDB6cCurtPipGjsTl7biVIzPWMBoIUNqudz2ZSLDjo49SYfzdd4n6/USSSf5dVsbfW1p4e8MGrLUcP2EC13z3u/y/k06iqt0PBS6Xi1t//3s2bmtg+PD9ueCCOUya1LuWC2MMlFXjLqvmC2NSzw38edu2tl7wc0eM4At7HdSre7cXDKf+yKws6/lM8h7Zlv5bAlXMpYBdMP4Cfvfm74glP/2Bu8JbwZzJc/K4KpHComC+h1uyZAn/+Z//yfLlywmHwxxyyCFcddVVfOc732k7JxPKAXbs2DEg1iQ7KzntNKKPPQbtxvm5vF4O+eY3GXHMMUS3bye0aRMt7T62f/ABNnO+y0XFiBGpkN4usDetXs2qhx8mma5sRwMBPvzTn9j0978T3rKFeDgMHg+fDBnC30tL+VtdHaFIhNF7781/XHghXz/lFPbfa68O13zmlCmcOWUKLzy6lZHTzs/hP4trOfEvN3Fiu/9ucZdQcsRZfb53WzAv7bhHvtdUMZciMGnMJNYG1vLEB08AMHrQaObkaIdOkT2FgvkebOXKlUyZMoXjjz+ee+65h4qKCh577DFmzZpFNBrl8na7Dl533XU89dRT7Nixg8cff9yxank2a5JPlRx9NIkNG4gvXYq1lrIhQ3aaylJWW0tZbS1Djvi0FSSZSBDeto2WjRtp2byZ0KZNBNevp+Htt3e695Lt23erPp+YTBIbO5bXgkGeX76cjStXUl1Zyeknn8zZp53GsUcembee0swc9NYX52G3b8aUD6XkiLMo2f+EPt+7KeRQxbyxMbV1fGlpbu8r0s/2qdkHgDGDxrD22rV5Xo1I4VEw34M9/PDDJBIJnnnmGarSu+qdcsoprFy5kgceeGCnEHzbbbdx22238cILL3D99dezZMkSSko6HhG3efNm1q5dy+c///ndXguFQrz66qtMmzatz2uSnS1paODBDz+kMR5nnxEjuGHHDs7s4nyX253qO9+loh2PRAht3kzLpk3cd8cdO/VrN8bj3LVpE483NLD1vfdwuVx86Zhj+PEll3DqiSdSPkCCZcnRX00F9Oeeg2HDcnbfT1tZHKiYDx+e23uK5EEgEgDQjHKRXlIw34O1trbi9XopL995G+RBgwYRCAQ6vGbq1KlcddVVvPvuu3z2s5/t8Jx58+Zx++238/zzz/OFL3yh7Xg4HGb69Om89957fPTRR23Bu69rcsLChQuZPXs269evZ/jw4VxwwQVMyjwUMAAtXryYO597jtb0NJKN27Zxw69TuzCeOWVKh9ckk0ki0SiR1tbU512+jno8/Gnbtp0eogRIkArosy+5hDOmTGFUDoPvQNccduMylrKSZG5v3NAAnbT8iBSSQDiA27hxGT2DJNIbCuZ5snAhvP46RKMwZkx+9vyYOXMmd9xxB1dffTWzZ8+moqKCRx99lEWLFrFgwQIgFaa3bNnCAQccAMDSpUvx+XwceOCBnd53zpw5rFmzhmnTpvHCCy9w4okntoXyFStW8Morr3QYynu6JqctXLiQSy65hFAovXNkQwPz588HGLDhfMGCBW2hPCMcjfKDX/6Sex59lEhrK9FdAnjrLuMVs5G0lsvOz11feKFoCnuoKo/jymWXjrWpYD5+fA5vKpIf/ogfj0vRQqS39LsnDxYuhEsuSYVygPXrU99D/4bzI488ksWLF3PmmWdy++23A+D1ernzzjs5Px26wuEw3/zmNwkGg3g8HiorK3n88cep7eIhNY/Hw0MPPcT555/PtGnTeOKJJ5g7dy7Lly9n0aJFjO8igPRkTU6bPXt2WyjPiEajLFiwYMAG88bGjucHt8ZijBg6lLKSEspKS1Mfu3xd2tlrpaVc/NOfss2/+y6ae48Y4fQvaUAKhj1Ul+e4jaWlBcJhtbJIUQiEAwrmIn2g3z19cO21sHx59tdlKuXthUIwaxbcc09295o4EebNy34NAKtWreKss87iiCOO4M4776S8vJynnnqKyy67jLKyMmbMmMGQIUNYunRp1vf2eDw8/PDDnHvuuUyZMoXa2lpeeeUVJkyY0Oc1OW3Dhg0dHu8s/A4Ew4YNo6Fh9/nB+4wYwX233NLr+/7kssu44de/JtzuP9jy0lJuuPjiXt+zkDkSzDP/3hTMpQgomIv0jX735MGuoby740658cYb8Xq9PPvss3jTM6wnT56Mz+fjmmuu4Rvf+Eafpq/E43Gam5txuVzEYrHdqtD5WFNP7L///qxfv36348MGcC/1BRdcwLzf/Ib2nc+5CNCZ/vRbf/97NjU0sPfw4dxw8cWd9q0Xu2DYw/Ca1tzeNPMDn4K5FDhrLf6In8Glg/O9FJGCpWDeB72tVI8Zk2pf2dXo0f272dC7777LhAkT2gJwxnHHHceDDz7Itm3bGDVqVK/uHYlEOOOMM3j77bd5/fXXmTt3LlOnTuXFF1/khBM6H1vn5Jp6as6cOTv1mAOUlpZywQUXOPq+fXHSSSdxx7x5xK0lZm1qKkuOAnRm3rikgvkBI7v/ATMr7SvmPfjhVWSgCrYGiSfjnD72dD67V8fDAUSka3psOg/mzIFdd0WvqEgd70+jRo1i+fLltLbuXAF84403KCsrY0gvdyGMRqOceeaZvPXWW7z88ssce+yxPPLII0yZMoWpU6fy+uuv9/uasjFjxgzuvPPOtu/Ly8u58sorB2x/OcDWrVsJJ5Nc+LnPcfN3vsPrDz+sMO0Ax1pZPB5ovyGSSAEKhFOTs4aUawdbkd5SMM+DGTPg7rs/3Utk9OjU9/09leWqq65i7dq1TJ8+naeeeoqXXnqJq666ioceeojLL7+80znl3Zk9ezZvvvkmL7/8MhMnTgRSD3A+8sgjTJ48menTp9Pc3Nyva8rWV77ylbavx4wZM6BDOcD7778PwNj998/zSopXa9wQjbmdCebDhoHDLVoiTvNHUg+K15ZpB1uR3lIrS57MmPHpg5792b7S3tlnn81zzz3HrbfeysUXX0wkEuGggw5i/vz5XHrppb2+7+zZs7nwwgs56qijdjqeCefLli3rdFyiU2vKls/nA1Lz0z/66CNisdhu7TUDSf1771HucrHfvvtSt317vpdTlILpXT9rnAjm6i+XItC+Yp60OZ71L7KHUDDfw02bNq3TXTh7q7a2ttNxil6vt8sec6fWlC1/ekTgkUceyZIlS/joo48YN25cXtfUlfr6eg4uL8dTWQkK5o4IRlJ/XFZXOBDMd/khVqQQZXb9rC2rxRf25Xk1IoVJf3cq0oFMxTxT9a+rq8vncroUCoVY/8knHFJRsfvDC5IzmYp5VVkOg3kiAX6/KuZSFPxhP+Wecsq95d2fLCIdUjAX6UCmYj5q1ChGjRo1oIP5Bx98gLWWQ8vLMeX6H6JTguF0K0suK+Z+PySTCuZSFALhALXl6i8X6Qu1suRRvnrLpXuZinllZSXjxo3j7bffxlqLMbnciz036urqcBnDQeXlGFXMHdOUDubV5XEirTmqaWhzISki/ohfD36K9JEq5iId8Pv9GGMoLy9n3Lhx7Nixg82bN+d7WR2qr69n/+HDqXC7FcwdFGwXzHNGwVyKSCAc0KhEkT5SMBfpgM/no7a2FpfLxeGHHw4MzD7zRCLBBx98wKHpTZfUyuKc5rCHEk+SUq/N3U0zwXwA7yor0hPWWvxhv4K5SB8pmIt0wOfzMXToUAD23XdfKisrB2Qw37BhA+FwmEOHDQOvFzOARzoWuianNheqrgb9QCUFLhwPE01E1coi0kcK5iId8Pv9bbuMulwuxo0bNyCDeWZNYwcNUrXcYY7t+qlquRQBfzi9uZAe/hTpEwVzkQ60r5gDjB07lo8//phgMJjHVe2uvr6e2tpahrlc6i93WDDkUDBXf7kUgbbNhcrUyiLSFwrmIh1oXzEH2vrM6+vr87WkDtXX1zN27FiIRFQxd1hzxJP7zYUaGxXMpSj4I6qYi+SCgrlIB3atmB9yyCG43W7ef//9PK5qZ4FAgC1btjB27FhsKKSKucOawh6qc7m5UEtL6kPBXIpAW8VcD3+K9ImCucguYrEYwWBwp4p5aWkpBx544ICqmGf6y8eNG4cNh1Uxd5C10Bx257aVpbEx9VnBXIpAIBLA6/JS6a3M91JECpqCueTMeeedx/jx4zn66KM57rjjWLRoUb6X1CuZXT/bV8whFYBXrVpFLBbLx7J2U19fj9fr5aCDDsKGQqCKuWNCUTeJpCu3rSyaYS5FxB/2U1teOyA3YRMpJNr5U3LmrrvuYvDgwQC88847TJ48mcbGRlyuwvr5LxPMhwwZwvbt29uOjxs3jqeffpo1a9Zw2GGH5Wl1n6qvr+fggw9O/SaOx9XK4qDM5kI12lxIpEOaYS6SG4WVmIrMyzNn8vLMmXl7/08++YTvfe97nHDCCVRUVGCMYd26dR2e+/HHH3P22WczaNAgampq+PrXv86GDRt2OicTygF27Njh4MpTlixZwqmnnsqIESOorq7mM5/5DPfee2+f7+vz+YCOK+YwMDYaam1t5aOPPmrrLwdtLuQkx3b9dLuh3e8bkUIViAQ0kUUkBxTM92AfffQRf/7zn6mtreWLX/xip+eFQiFOPvlk6uvruf/++1mwYAGrVq3iy1/+Mi0tLTude91113HggQdy1lln8fjjjztWLV+5ciVTpkwhFotxzz338Je//IVjjz2WWbNmcccdd/Tp3p21sgwZMoSRI0cOiGD+0UcfEY/H2/rLAVXMHZQJ5lW5DuZDh6bCuUiBC4QDmsgikgMK5nuwL33pS2zdupXnnnuOc845p9Pz7rnnHtasWcOTTz7JGWecwemnn87TTz/N+vXrueuuu3Y697bbbmPNmjUsXLiQ66+/ntbW1k7vu3nzZv75z392+FooFOL555/v9NqHH36YRCLBM888w+mnn84pp5zCXXfdxfHHH88DDzzQza+8a5mKefuHPzMyGw1Zm8Nt2Xsh8xDq2LFjsekfjhTMneNYK4vaWKQIRONRWmIt2vVTJAcUzPdgPa1mP/300xx//PEcfPDBbccOOOAATjzxRJ566qkOr5k6dSqBQIB333230/vOmzeP0047jddee22n4+FwmOnTp3PRRRfR3Nzc4bWtra14vV7Kd2nfGDRoEMlkske/rs50VjGHVDDfvn07W7Zs6dN79FV9fT177bUXgwcP/rRirlYWxzjWyqJgLkUgENGoRJFcUTCXbr333nsceeSRux0/4ogj2uZ6h8Nh1q5d2/ba0qVL8fl8HHjggZ3ed86cOUydOpVp06axZMmStvtMnz6dFStW8NJLL1FVVdXhtTPTvflXX301mzZtYvv27dxzzz0sWrSI6667rre/VCBVMfd4PFRXV+/22kDoM7fWUldXl9pYCD7tMVfF3DFNoRy3siQS4PPBiBG5uZ9IHvnD2lxIJFeyCubGmHuNMZ9zajF7krXPPkvjihVse+stnpwyhbXPPpvvJXXK7/dTW7v7H7hDhgwhEEhVSsLhMN/85jc58sgjmThxIj/4wQ94/PHHO7wuw+Px8NBDD3Haaacxbdo0Fi1axPTp01m+fDmLFi1i/PjxnV575JFHsnjxYp566in22WcfamtrufLKK7nzzjs5//zz+/zrHTJkSIdjv/bbbz8qKiryGsw3b97Mjh072n5IUI+585ojbipL47hzVcrw+yGZhGHDcnRDkfxpq5jr4U+RPst2XOJM4EJjzL+Bu4A/WWubcr6qIrf22Wd586abSKb7r0ObN/PmTTcBcMBXv5rPpfXakCFDWLp0adbXeTweHn74Yc4991ymTJlCbW0tr7zyChMmTOjyulWrVnHWWWdxxBFHcOedd1JeXs5TTz3FZZddRllZGTNmzOjtLwWfz9dhfzmA2+3msMMOy+tGQ5n3zgRzQqHUA4Reb97WVOyCIU/u21hArSxSFDK7fqpiLtJ32QbzJcCJwFHA74BfGGMeAe621r6R68UNdP+aO5fABx9kfV3jihVtoTwjEYnwxk9/yurHHsvqXrWHHcZnf/zjrNeQ1XvU1rZVxtvrrJKerXg8TnNzMy6Xi1gsRijdmtGVG2+8Ea/Xy7PPPos3HUgnT56Mz+fjmmuu4Rvf+EavJ8L4/f4O+8szxo0bx0MPPURzc3OnrTZOqq+vp6Kigv322w9IVcxNetylOKMp7NHmQiKd8IV9uI2bmtKafC9FpOBllVystV8ExgG3AT6gglQV/Z/GmBXGmMuNMfqd2Y1dQ3l3x/PtiCOO4L333tvt+Pvvv8/hhx/ep3tHIhHOOOMM3n77bV5//XVOOeUUpk6d2m31/d1332XChAltoTzjuOOOw+fzsW3btl6vqauKOaSCubWWD3rxQ1ku1NXVcdhhh7X94GFDIT346bBgOMcV88bG1Ge1skgRCIQD1JbV4jJ6bE2kr7Le+dNa+wHwfWPMj4GvA98FJpGqov8v8Ms9pYre20r1k1OmENq8ebfjFXvtxZT77uvjqnLva1/7Gj/4wQ9Ys2ZN28Oc69atY8mSJfz3f/93r+8bjUY588wzeeutt1i0aBETJ07kkUce4bzzzmPq1Km8+OKLHH/88R1eO2rUKJYvX05rayslJSVtx9944w3Kysq6DNbd8fv9HH300Z2+ngnFdXV1fPazn+31+/RGc3MzGzZs4MQTT2w7ZkMh9Zc7rDnsYZ+hkdzdsKEBqqpA/96kCAQimmEukiu9/vHWWttqrX3YWjsZOBT4BbCNVBX9IlRF79SEa6/FXVa20zF3WRkTrr2239fy2GOP8dhjj/Gvf/0LgOeff57HHnuMV199te2c7373u4wZM4bTTz+dp556iqeffprTTz+d/fbbj0svvbTX7z179mzefPNNXn75ZSZOnAiA1+vlkUceYfLkyUyfPr3TcYlXXXUVa9euZfr06Tz11FO89NJLXHXVVTz00ENcfvnlO4X1bHVXMS8rK+PAAw/MywOgH374IdbaT/vLSbeyqGLuqJxXzDUqUYqIP+xXMBfJkawr5h2x1q4GfmSM+QkwHbge+BxwJJ9W0R8EbrPW5n/bxDzLPOD5xk9/SrK1lYq99mLCtdfm5cHPXTcWuuKKKwA46aSTWLx4MQCVlZW88sorXHfddVxwwQVYa5k8eTLz5s3rU4/17NmzufDCCznqqKN2Op4J58uWLev0/meffTbPPfcct956KxdffDGRSISDDjqI+fPn9+mHhUgkQigU6rLHHFLtLC+++CLxeByPJye/jXqkvr4el8vFIYcc0nbMhkKw9979toY9TSIJLVEHgrlGJUqRCEQCjBs2rvsTRaRbuU4UXwTOBSYCFjDpzxXALOAiY8x84D+stX3bBabAHfDVr7Y96JnP9pWe7mC5//778/jjj+f0vWtrazt9eNTr9XLCCSd0ef20adOYNm1aTteU2Vyou1aYcePG8cwzz7B27dqdQrLT6urqGDNmDBXtWiBUMXeWY5sL9fH5DJGBIJaI0RRtUsVcJEf6/KSGMWa4MeZ6Y8yHwMvAeUAp8DZwMVALnAP8A3AD3wO6bM42xhxujFlkjAkZYzYZY35ujHH3YC3HGGNeMsb40x8va+66ZMPn8wEd7/rZXmZzn8wGS/0hkUjw4Ycftr03gI3HobVVPeYOynkwD4WgpUWtLFIUtke2A1BbpmAukgu9DubGmFOMMY8CHwNzgYOBMPAH4Fhr7bHW2nuttU3W2settZOAy0hV0Wd2cd9aUgHfAqcDPwe+D/xnN+vZL32dB7gg/eEB/mqMGd3bX6fsWXpaMR82bBjDhw/v13nm69evJxwO79ZfDtpcyEmZYF6Tq2CemciiYC5FoG1zoXJtLiSSC1m1shhjRgHfIdWWMoZUyAZ4H7gTeKCrDYestXcbY/4b6CooXwaUA19P3+uv6YdHbzbG/KKL+/8/oBo401q7I73efwKNwFeAO3r2q5Q9WU8r5pBqZ/n3v/+NtbZfZohnfgjYqWKenvmuVhbnZIJ5VXkiNzfUDHMpIv5wqpihVhaR3Mi2x3wDqXYUA7QCjwN3Wmv/kcU9moBBXbw+DXhxlwD+MHArcBLwTCfXeYE40NLuWHP62IDceWUgjkbc0/W0Yg6pYP73v/+dbdu2MXLkSKeXRl1dHUOGDGFEu4cGVTF3XjCUaWWJ5eaGCuZSRDLBXBVzkdzItpXFA6wDfgTsa62dkWUoh1QP+sldvD4W2Kk/wFq7AQilX+vM4+lzfm2MGWGMGUFqI6QA8GiWa5Q9VLYVc6DfxibW1dUxduzYnarztiX1c6iCuXPaWllytfNnQwO4XJCDXXNF8i0QCWAwDC4dnO+liBSFbIP5NGvtQdbaX1hrG3vzhtbaN6y1r3ZxSi2wvYPjgfRrnd13E/Bl4Cxga/rj68Bp1tqG3qxV9jx+v5+SkpKdpp50ZvTo0ZSXl/dLMM/sZtq+vxyATMVcrSyOCYY9uF1JyktyNEiqoSG146e72+fZRQa8QDjAoLJBuF3671kkF7IN5nXGmH16erIxZm9jzP5ZvkevGGP2IlUZ/xepdphp6a//r7M1GGMuMcYsM8Ysa2hQdpdUAB46dGiPesbdbjeHHXZYvwTzDz74ANi5vxza9ZirYu6YYNhDVXmCnD1GkAnmIkXAH/FrIotIDmUbzNcBb2Zx/hJgTZbvEaDjHvTa9Gud+SGpPvOzrbUvWGtfIFU9TwA/6OgCa+3d1tpjrLXHDFe/p5CqmPekjSVj3LhxrF+/npaWlu5P7oO6ujpKSko48MADdzpuw+FUW0RpqaPvvycLhj25m8gC2vVTikogHFB/uUgO9WZcYrZ1o2zPr2eXXvL0KMQKduk938VY4D1rbdsTWtbaVuA94KAs1yB7KJ/P16MHPzPGjRuHtbatou2Uuro6Dj74YLxe707HbSiEKS/vl6kwe6pgOIe7fiYS4PMpmEvRCIQDqpiL5FCfNxjqRhmpqSjZeB44zRhT3e7YeaRmpHfVm74eONIYU5I5YIwpBY4kVekX6Va2FfNDDz0Ul8vl6DzzaDTKmjVrdu8vJ73rp9pYHNWUy2C+fXsqnCuYSxFIJBNsj25XxVwkhxwL5saYvYHhgC/LS+8EosBfjDFTjDGXADcDv2k/QtEY85Ex5g/trvs9sDfwhDHm/xljvgo8CewF3N3rX4jsUbKtmFdUVDB69GhH+8w/+ugj4vH4bv3lkO4x14OfjmrOZTDXqEQpIjuiO0japGaYi+RQl3PMjTFfAibtcrjKGPOzri4DBpPa1McAb2SzIGttwBgzGfhfUjPLt5Mae3jzLqd6SM1Uz1z3L2PMVOAmYEH68LvAKdbaFdmsQfZM1tqsK+aQamd55ZVXSCQSuB2YtJGpxndaMa+u3u245E5OW1kUzKWIBMLa9VMk17rbYOjLpIKubXesMn2sOwaIAHOzXZS19n26nnWOtXZMB8cWAYuyfT/JjfPOO4+6ujrcbjder5e5c+cyefLkfC+rx0KhENFoNKuKOaQC83PPPce6des46KDcP85QV1fHPvvsQ01NzW6v2VAIV7sNhyS3ojEXrXGXgrlIB/yR9K6f6jEXyZnugvk6du7rPgmIAUu7uCZJanfPfwP3W2s/6ssCi9mkSZMAWLx4cV7XkSt33XUXgwcPBuCdd95h8uTJNDY24nI5/ShDbmR2/cy2Yn744YcDqQCd62BuraW+vp5jjz2249dDIfWYO6ipbdfPHAbzykrQvzMpAqqYi+Rel4nJWnu/tfbLmY/0YX/7Yx18TLbWnmmt/alC+cD2ySef8L3vfY8TTjiBiooKjDGsW7dut/Mee+wxzjrrrLYNdQ477DB+/OMfEwwGdzovE8oBduzY4fDqYcmSJZx66qmMGDGC6upqPvOZz3Dvvff2+n6ZXT+zrZgPHz6cYcOGOdJnvmnTJpqamjruL08kIBrV5kIOyuz6WZ3LXT81w1yKhD+sirlIrmVbyrwIuNaBdUgefPTRR/z5z3+mtraWL37xi52e96tf/Qq3280tt9zCCy+8wOWXX84dd9zBKaecQjK5826I1113HQceeCBnnXUWjz/+uGPV8pUrVzJlyhRisRj33HMPf/nLXzj22GOZNWsWd9xxR6/u2duKOaTaWZwI5t31l4M2F3JSMJx6ZiBnc8w1w1yKSCASoLqkGq/b2/3JItIj3bWy7MRae79TC5H+96UvfYmtW7cC8Pvf/56XXnqpw/OeeeYZ2m/AdNJJJzFkyBAuvPBCFi9ezMknf/o4wG233cZtt93GCy+8wPXXX8+SJUsoKSnp6LZs3ryZtWvX8vnPf36310KhEK+++irTpk3r8NqHH36YRCLBM888Q1VVFQCnnHIKK1eu5IEHHuDyyy/v2T+EdnpbMYdUcP7HP/5BQ0MDudysqq6ujsrKSvbdd9/dX1Qwd1ymYl6Vq2De2Agd/JAlUogC4YAmsojkWGE0/4ojelrN7ihoZnqeN27c2OE1U6dOJRAI8O6773Z633nz5nHaaafx2muv7XQ8HA4zffp0LrroIpqbmzu8trW1Fa/XS/kubRyDBg3arYrfU5lg3tuKOcD777/fq/fuTH19PWPHju3w35UNhQDUyuKgtlaWXATzcBiCQVXMpWj4I361sYjkWKcVc2NMpll3s7V29i7HsmGttbN6s7hitnDhQl5//XWi0Shjxoxhzpw5zJgxI9/L6rFXX009E5wJpOFwmC1btnDAAQcAsHTpUnw+325byLc3Z84c1qxZw7Rp03jhhRc48cQT20L5ihUreOWVV9qq4buaOXMmd9xxB1dffTWzZ8+moqKCRx99lEWLFrFgwYIOr+lOppWlNxXzMWPGUFZWRn19PSeddFKv3n9Xzc3NbNiwgS996Usdvq5WFudlgnlOWlkyE1nUYy5Fwh/2c9SIo/K9DJGi0lUry0xSYxI/AGbvcqwn+39nzrOAgnk7Cxcu5JJLLiEajQKwfv16LrnkEoCCCOcbN27kZz/7GVOmTOGYY44BUsH8m9/8JsFgEI/HQ2VlJY8//ji1tZ1XUzweDw899BDnn38+06ZN44knnmDu3LksX76cRYsWMX78+E6vPfLII1m8eDFnnnkmt99+OwBer5c777yT888/v1e/Lp/PR0VFBWVlZVlf63a7OfTQQ3PaZ/7BBx8AdPjgJ4BtaQEUzJ0UDHso8ybwemz3J3dHoxKliFhr2R7Rrp8iudZVMH+AVKje3MExAa699lqWL1+e9XWZSnl7oVCIWbNmcc8992R1r4kTJzJv3rys19Bbzc3NnH766Xg8Hv74xz+2HR8yZAhLl3Y1RbNjHo+Hhx9+mHPPPZcpU6ZQW1vLK6+8woQJE7q8btWqVZx11lkcccQR3HnnnZSXl/PUU09x2WWXUVZW1qsfcPx+f6+q5Rnjxo3j0UcfJRQKUZGDsFxXV4fL5eKQQw7p8PW2irlaWRwTDHty11+uYC5FJNgaJJ6Mq5VFJMc6DebW2pk9OSbZ2zWUd3d8oMi0maxZs4ZXX3214wcSeyEej9Pc3IzL5SIWixFK90535cYbb8Tr9fLss8/i9aYmAkyePBmfz8c111zDN77xjawnwvh8vl71l2eMGzeOZDLJhx9+yMSJE3t9n4z6+noOOOCA3froM2woBMZALyr80jM53fWzsRFcLujDD38iA0VmVKIq5iK5ldVUFtlZbyvVY8aMYf369bsdHz169IDdbCgWi3H22WezbNky/vrXv3LUUbnpK4xEIpxxxhm8/fbbvP7668ydO5epU6fy4osvcsIJJ3R63bvvvsuECRPaQnnGcccdx4MPPsi2bdsYNWpUVmvpa8X8sMMOwxhDXV1dn4N5IpHgww8/ZMqUKZ2eY8NhKC/HFMgGToUoGPbkdlTi0KHgdufmfiJ5lNlcSBVzkdzS/9HzYM6cObu1OlRUVDBnzpw8rahryWSSGTNm8Morr/Dkk09y/PHH5+S+0WiUM888k7feeouXX36ZY489lkceeYQpU6YwdepUXn/99U6vHTVqFMuXL6e1tXWn42+88QZlZWW9Cth9rZhXVlYyevTonPSZr1u3jkgk0ml/OaR3/VQbi6OCIU9uNxdSG4sUCX8kvbmQxiWK5FTOKubGGDdwOXAKkASetdb+IVf3LyaZ/udZs2YRjUYZPXp03qayPPbYYwD861//AuD5559n+PDhDB8+vG26yJVXXsmjjz7K7Nmzqays3Ckw77vvvr1uaZk9ezZvvvkmL7/8cluF2ev18sgjj3Deeecxffp01q5d2+FklquuuopzzjmH6dOnc8UVV1BeXs7TTz/NQw89xHXXXdfp7PSu+P3+PgVzSLWzLF68mEQigbsPldFMuO9oY6EMGw7rwU+HBSM5bGVpaIAuftASKSSZirlaWURyK6tgboz5DnAP8Ji19rxdXn4IOCtzKvA1Y8wp1trejcgocjNmzGh70DOf7SvnnHPOTt9fccUVQGoTocy6nn/+eSBV6d+1qn/TTTdx88039+q9Z8+ezYUXXrhbW0wmnC9btqzTcYlnn302zz33HLfeeisXX3wxkUiEgw46iPnz53PppZdmvRZrbZ9bWSAVpJ9//nnWr1/f5ajI7tTX1zN06FCGdTFaz4ZCCuYOSlpoDnuoLstBME8kwOfTqEQpGoFIgHJPOWUePeMikkvZVsxPTX9+sP1BY8wk4Oz0t0uAMDAZOMcY85C19qk+rFEcZG33Q3bWrVvnyHvX1tZ2Ok7R6/V22WMOMG3atE53Bs1WMBgkHo/3uWKeaT2pr6/vUzCvq6tj3LhxGNP5ZFIbDuNS0HNMKOImaU1uWlm2b4d4XK0sUjR8YZ+q5SIOyLbHfGL685Jdjn87/fkea+0XrbWnAjeRqpzP7PXqRPpJZtfPvlbMR44cyZAhQ/rUZ97Y2EhDQ0OX/eWgHnOnNeVy10+NSpQiEwgHFMxFHJBtMB8GRK21jbscn0Jqvvn/tDs2P/35mF6uTaTfZHb97GvF3BjD2LFj+xTM6+vrgW76y5NJiETUyuKgYC6DeWP6j0wFcykSgXBAE1lEHJBtK0sN0Nz+gDFmL2BfYKu19r3McWttwBjTBOj/RJ0YqKMR90S5qphDKlD/85//7PWUl/r6ekpKSjjggAM6PykSAWtVMXdQsyrmIh2y1uKP+DWRRcQB2VbMdwCDjDHty3QnpT//s5NrIlmvSqSf5apiDnD44YcDdFo1v/HGG7nxxhs7vb6uro5DDz0Uj6fzn5ttehMmVcyd82krS6LvN2togIoKqKzs+71E8iwUC9GaaFUri4gDsg3m/05/PrfdsW+TamN5tf2JxphBpCrsW3q9OpF+ksuK+QEHHEBpaWmv2lmi0Shr1qzpvr88HAYUzJ2U01YWzTCXIhKIaHMhEadk28ryEKkK+XxjzOeAUcBUIAr8eZdzMyM1VvVphSL9IFMxz0Uw93g8HHroob0K5qtWrSKRSHTZXw7tKuZqZXFMMOTBYKnMxbhEBXMpIv6wNhcScUq2FfM/AC8D5cAlwOmkquU/sdbuWhk/hw4q6YWsJ6MFpTDs+u/S5/NRXV2N1+vNyf3HjRvHmjVrCKcr2z2VefDzsMMO6/I8VcydF4x4qCpP4M7F/sgNDZphLkWjbXOhMrWyiORaVhVza23CGDMV+AbweWA78Jy1dqfxicaYEmAv4O/A87lZan55vV7C4TAVCkJFIRwOU1pa2vZ9Lnb9bG/cuHEkk0k+/PBDJkyY0OPr6urq2HfffampqenyvEzFHP336JhgyENVLqrlkQgEg6qYS9HwR1QxF3FKtq0sWGuTwML0R2fntAJf6cO6BpwRI0awceNG9tlnH8rLy7vc+EUGJmst8XicYDBIY2MjI0eObHvN5/PlpI0lI1Pxrq+v73Ewt9ZSX1/P5z73ue7PzbSylGnXPacEw57cbC6kUYlSZPxhPyXuEiq9ephZJNeyDuZ7qkwFc9OmTcRisTyvRnrL4/FQVlbG/vvvT1m7UJvrinlVVRX7779/Vn3mGzduJBgMdvvgJ6SDeVkZxu3uyzKlC8Gwh9qqHPxe16hEKTKBcIAhZUNUoBJxgIJ5FmpqarptMZDC5PP5GD16dE7vOW7cOF577TWSySQuV/eNyj3ZWCjDhsPqL3dYMOxh/+HZPSPQIQVzKTKBSEBtLCIO6VUwN8YcRGpk4nhgCNDVE3PWWju5N+8j0l96uxlQV8aNG8eLL77Ihg0bGDNmTLfn19XVUV1dzT777NPtuTYU0kQWhwXDntyNSnS5IIetUiL55A/7GT04t4UMEUnJOpgbY24CfkJqoktP/h5Lo0xkQEsmkwQCgZz2mMOnle+6uroeBfP6+noOO+ywHlXXVTF3VixhCLe6qcpVMB8yBLrYMEqkkAQiAY4uOzrfyxApSln9n8IYMwO4Kf3tJuDF9Occ/N9LJD+2b9+OtTbnFfNRo0YxePBg6urqmDZtWpfnBoNBPv74Y0466aQuz8uwoRCuwYNzsErpSHN6c6GaXAVzjUqUIhGNRwnFQmplEXFItiWcK9OfnwbOTU9fESloudxcqD1jDOPGjevRA6AffPABAIcffnjPbq6KuaNyvuvnoYf2/T4iA0BmcyHNMBdxRrZbZxxJqjXlCoVyKRY+nw8g5xVzSLWzbN26tS38d6aurg6Xy8UhhxzS7T1tMqkec4c1hXIUzJPJ1LhEPfgpRSIQSW0upIq5iDOyDeYWaLLWbnJiMSL5kAnNTgVz+HTiSmfq6+s58MADd9r0qFOtrWCtKuYOao6kxlD2eY75jh0QjyuYS9Foq5iXq2Iu4oRsg3k9UGGM6UF6ECkMmYp5rltZAA488EBKSkq6bGeJx+N8+OGHPRqTCO02F1LF3DFtFfO+7vypUYlSZBTMRZyVbTD/PanRiOc4sBaRvHCyYu71ejn44IO7DObr1q0jGo1mH8xVMXdMW495XyvmmWCuhz+lSAQiATwuD9Ul1fleikhRyiqYW2vvIfXg5/8YY77kzJJE+pfP58MYw2CHppyMGzeO1atXE41GO3w9E9p7suMnpEYlAqBg7phg2IPHnaTMm+zbjbZtS31WxVyKhD/sZ3DZYO36KeKQbMcl/gxYAXwR+JsxZgnwBhDs6jpr7c97vUIRh/n9fgYPHozboe3tDz/8cB5//HFWrVrFkUceudvr9fX1DBs2jGE9rKqqlcV5zWEPNeVx+pw9GhuhvBwqK3OyLpF8C4QDmsgi4qBsxyXezKcbBhngC8CJPbhOwVwGLJ/P50h/eUamEv7+++93GMzr6up63MYCn1bM1crinKawJ3ebCw0fTt8TvsjAEIgEGFU1Kt/LECla2Qbzv6OdPKXI+P1+R/rLM6qrq9lvv/06nMzS0NBAY2NjdsFcFXPHBcOe3M0wVxuLFBF/2M+44T3/80pEspNVMLfWTnJoHSJ54/P5etxG0lvjxo1jyZIlJJM79yxnwnpP+8shHcxLSjDa4t0xwbCHvYdE+n6jhgbowWx6kUIQS8QItgbVyiLioGynsogUHacr5pAK5i0tLXzyySc7Ha+vr6e0tJQxY8b0+F42FFIbi8OC6R7zPolGoalJE1mkaGQ2F9KoRBHnKJjLHs/pHnP4tCK+69jEuro6Dj30UDxZVL9tOKw2FgdZm25lydWoRLWySJHIzDDXrp8izul1MDfGjDfG/NAY87/GmD/s8prXGLO3MWavvi9RxDnxeJwdO3Y4XjHfe++9GTRo0E7BPBKJsGbNmqz6ywFQxdxRkZiLeMJFlTYXEtlJW8VcrSwijsm6SdUYMwi4Fzgjc4jUA6Gz2p3mJTVWsdYYM8Fa+14f1yniiEAg/T8ahyvmxhjGjh1LXV1d2w8Bq1atIplMZtVfDqmKuWvkSCeWKUAws+tnX1tZFMylyATCqT8vVTEXcU5WFXNjjBd4nlQoDwH/B+z2hJS1NgT8MX3/s/u8ShGHOLnr567GjRvH5s2bicdTgS9TPT/ssMOyuo8NhdTK4qDMrp81fW1laWxMjUnsh/+2RPqDP+zHZVwMKh2U76WIFK1sW1lmAccDa4DDrLVfA3Z0cu7j6c/aIVQGLJ/PBzhfMQfaWlZC6XGH9fX17LffflRX93xra2ttqsdcrSyOaQrnsGI+ZAhoeo4UiUAkwKDSQbhdzmzGJiLZB/NvkGpbuc5au6mbc98BkkB2f08v0o8ywbw/KuYHH3wwXq+XlpYWrLXU19dn31/e2gqJhCrmDmrOZTBXG4sUkUA4oDYWEYdlG8yPIhXMX+ruRGttK6lquv4eVwasTCtLf1TMvV4vBx98MKFQiGg0SnNzc6/6ywFQxdwxwbZgnujbjRTMpcj4I349+CnisGyDeQUQTIfunvACOdg+T8QZ/Vkxh1Q7SyQSoaWlBchuYyHQrp/9IdPKUtWXinkymeox1wxzKSL+sF8zzEUclm0wbwRqjDFV3Z1ojDkAqAK6a3kRyRu/34/L5aKmpqZf3m/cuHFYa/H5fFRXV7PPPvtkdX1bMFfF3DHBsIfykgRet+39TXbsgFhMFXMpGolkgh2RHWplEXFYtsH8jfTn/9eDc7+X/vyPLN9DpN9kNhdyufpnr61Mhb61tZVoNMqrr76a1fWZVhYFc+c0hz197y9vbEx9VjCXIrE9uh2LpbZMwVzESdmmkXtJzS3/L2PM3p2dZIy5FLiGVD/63b1fnoiz/H5/v7WxLF68mD/+8Y9t37e2tjJ//nwWL17c43uolcV5wVwEc80wlyKTmWGuVhYRZ2UVzK21/0dqDOLBwDJjzK+AcgBjzCXGmDnGmBXA7aQC/O+ttW90ekORPMtUzPvDggULiEajOx2LRqMsWLCgx/dQxdx5TQrmIrvR5kIi/aM3A3YvILWp0AzgunbH70h/NunP9wJX9n5pIs7z+/1Z93n3VmOmvaGHxztiQyHweDBeb66WJbsIhjyMHBTt/sSuNDRAWRlUdfs4jkhB8EfSE6w0lUXEUVk31lprI9baC0htHLQAWA2EgVZgA/AgMMlae7G1VhNZZEDrz4r5sE4mdHR2vEOhkKrlDguGPVT3ddfPzKhEY7o/V6QAZCrmg8sG53chIkWu10+8WWtfs9bOtNYeaq2tstaWW2sPsNZ+y1r791wuUsQp/dljfsEFF1BaWrrTsdLSUi644IIe38MqmDsqkYSWiJuaXLSyaFSiFBF/xE91STVet/62TsRJ2ita9litra00Nzf3W8V80qRJAPzud78jFosxfPhwLrjggrbjPWHDYT346aCWiAeL6dsMc0gF84MOys2iRAYAzTAX6R8K5rLHyuz62V8Vc0iF85deSm2ce8stt2R9vQ2FcKkS65hPd/3sQzCPRlNzzPXgpxSRQDigYC7SDzoN5saYb+fqTay1D+TqXiK5kpkp3l8V81xQxdxZmWDep1aW9H9XCuZSTALhAPvV7JfvZYgUva4q5veRmkPeVxbIKpgbYw4HfgecAGwHfg/8p7U20YNrvw78GDgSCAFvAWdZa1uyW7YUu3xUzPvKhkKgHnPHBMNuoI8Vc41KlCKTtEkCkYBGJYr0g66C+QY6D+bDgUw6iAPpEhFD292zBej5HLg0Y0wt8DLwPnA6cBDwa1IPqv6km2svBv4X+AXwQ6AWOBm17EgHCq1ibmMxiMf18KeDctLKkgnmajmSIhGMBknYhFpZRPpBp4HVWjumo+PGmMuA3wKvAf8F/N1aG02/VgKcRCpAfw641Vp7Z5ZruozUpkVft9Y2AX81xtQANxtjfpE+1tG6hgG3Ad+z1t7T7qUnsnx/2UMUWsVcu346L2fB3BgokP+uRLqTmWFeW6aKuYjTshqXaIw5mVRF+hlSs8r/mgnlANbaVmvtX4FJ6XP+1xgzKcs1TQNe3CWAP0wqrJ/UxXXnpj/fn+X7yR6q4Crm2vXTccGQB5exVJR12zXXuYYGqK0FbQIlRSIzw1wVcxHnZTvH/Pukdva8zlqb7Owka61Nn+sCfpDle4wF6ne53wZS/eJju7juc8AHwCxjzCfGmJgx5g1jzOezfH/ZQ/j9frxeL1UFsjujKubOawp7qCqP4+rLvkCZzYVEikQmmKtiLuK8bIP5McB2a+3H3Z2YDtPbgWOzfI/a9HW7CqRf68wo4DBSbTQ3ANNJ9bm/YIwZmeUaZA+Q2fXTFMjujG3BXBVzxzRHPH1rYwEFcyk6vnD6bxdVMRdxXLbBvBqoSveSdyl9TmX6mv5ggCpglrV2obX2BeAMIAFc1ckaLzHGLDPGLGvIPLAlewyfz1cw/eWgVpb+EAz1MZhbq2AuRScQCVDpraTUU9r9ySLSJ9kG87WkHhjtyYzzbwPe9DXZCACDOjhem36tq+sssDhzIN2n/i/g8I4usNbeba09xlp7zHD9j3SP4/f7C6a/HAC1sjiuKdzHYL5jB8RiCuZSVAJhjUoU6S/ZBvOHSFWm/8cYc2FnJ6U3J/ofUkH5oSzfo55desmNMfuRGs9Y3+EVKXXpte3al2CATvvhZc9VkBVztxtKuv0LK+mlYF+DuUYlShHyR/zqLxfpJ9kG818By4Ey4F5jzDpjzH3GmDnpj/uMMWuBP6bPWZG+JhvPA6cZY9q3wJwHhIFXu7ju2fTnL2cOGGMGAZ9Nr0NkJ36/v7CCeSiEKS8vmJ74QpSzYK6KuRSRQDig/nKRfpLVxjvW2ogxZjLwB1L92/sDF+xyWiY1PA18x1obyXJNdwJXA38xxtwKHAjcDPym/QhFY8xHwKvW2lnptS0zxjwF/MEY8yNSmxtdD8SA+VmuQfYAmYc/C4UNh9Vf7qDWuCEacyuYi7RjrU3t+qmKuUi/yHpHTGttAPi6MeZY4HxSk1pGpF/eBiwDHrHWvtmbBVlrA+nwn5mXvp3UxkE3d7B29y7HvgX8EvgNqdaXJcDJ6TWLtAmHw0QikcKqmLe0KJg7KCebCzU2QmkpVPfXM+8izmqJtdCaaFWPuUg/6fVW9dbat4C3criW9vd+Hzi5m3PGdHCsGbg8/SHSqULbXAhSFXPX4MH5XkbRytmun8OHp3b+FCkCbZsLlRXOn5UihSzbHnORouD3p7aYLqiKeSgEqpg7JhjKYTAXKRL+cOrPSlXMRfqHgrnskQq1Yq5Ric4JRlLBvKZCwVwkwx9JBXM9/CnSPxTMZY9UaBVzG49Da6t6zB3U54p5ayts365RiVJU2lpZFMxF+oWCueyRCq1irl0/nfdpj3midzdobEx9VsVcikggEqDUXUq5R39bJ9IfFMxlj1RwFXPt+um4YNhDiSdJqbeX+5FpVKIUIX/YT215rfZPEOknCuayR/L5fJSVlVFeIEFXFXPnNfV1cyFVzKUIBcIBTWQR6UcK5rJHKrRdP1HF3HHNudr1Uz3mUkQCkYAmsoj0IwVz2SMV3K6fmWCuirljgrkI5rW14PXmblEieeYP+/Xgp0g/UjCXPVKhVczVyuK8nARztbFIEQnHwoTjYWrLVDEX6S8K5rJHKsiKucuV2u5dHNHTHvMTHricrz01a/cXFMylyAQiGpUo0t88vbnIGFMNfBUYDwwBuvq7W2ut7eD/YiL5U4gVc1NerskIDrEWmsPu3lfMrU0F82OPze3CRPJIu36K9L+sg7kxZibwW6Cq/eEOTrXp4xZQMJcBw1pbmBVzPfjpmHCri0TSRXVvd/0MBlMbDKliLkWkrWKuqSwi/SarYG6MOQ34A6nAHQGWApuAPjRmivSv5uZmYrFY4VXM1V/umKbMrp9lvfyjTDPMpQipYi7S/7KtmF9PKpQvBU631jbmfkkizspsLlRoFXNTVdX9idIrwXCqG6/XFXMFcylCgXAAj8tDdUl1vpcissfI9uHPz5JqTZmpUC6FyufzAYWz6yekg7kq5o4JhtMV8972mCuYSxEKRALUlmnXT5H+lG3F3AM0W2tXObEYkf6QqZjnK5jfcsstWV+jYO6sYNgNQE1fgnlJCVSrsijFwx/2q41FpJ9lWzFfDZQaY9xOLEakP2Qq5oXSymITCYhGteung3JSMR8+HFRZlCISiAT04KdIP8s2mP+J1GjEaQ6sRaRf5Ltini1tLuS8TDCv6mswFyki2vVTpP9lG8znAW8BtxtjDsn9ckScV2gVcxTMHRcMe6gsjePu7ZZrjY0K5lJUWhOtNLc2q5VFpJ9l22P+DWAB8HNghTHmMeANINjVRdbaB3q3PJHc8/v9VFVVUVJSku+l9IgNhQDUyuKgYKhnu352KBYDv1/BXIpKIJyaYV5bpmAu0p+yDeb3kZrKAqmxiTPSH12xgIK5DBgFt7mQKuaOC0Y8vR+V2JgeUKVgLkWkbXMhtbKI9Ktsg/kGPg3mIgXJ7/cXTH85qGLeH4JhD1V93Vxo2LDcLUgkz7S5kEh+ZBXMrbVjHFqHSL8puIp5JpirYu6YYMjD3rWR3l2sGeZShNoq5prKItKvevuok0jBKriKeTicGsNXVpbvpRStYLgPrSyqmEsRCoQDuIyLmtKafC9FZI+iYC57nIKsmJeVYVz67eqERBJaon14+LOxEQYPTm0wJFIk/GE/g0sH43Zp2xKR/pRtj/lOjDFHAMcAI9KHtgFvWWvf7+vCRJyQTCYLsmKuNhbnNOdqcyGRIuKPaIa5SD70KpgbY04DfgEc2cnr7wLXW2tf6sPaRHKuqamJZDJZcBVzPfjpnE93/Uz07gYNDbD//jlckUj+BcIBhlWoPUukv2X9d+PGmKuA/yMVyg2QJFUp3wYk0sfGA88bY67M3VJF+q7Qdv0EVcyd1tSXirm1qphLUfKH/ZphLpIHWQVzY8wEUrt/uoA3ga8AVdbavay1ewHV6WNLSQX0ecaY8TldsUgfFNyun6hi7rRgX4J5MAjRqB78lKKSSCZoijaplUUkD7KtmP9H+ppngC9Ya1+w1kYzL1pro9baF4Avpc9xA9flarEifVWQFfNQSBVzB33aYx7L/mKNSpQitD2yHYvVDHORPMg2mJ9EaoOha6y1nTZkpl+7Nv3tl3u3NJHcK7SKuU0mIRJRMHdQppWlpjfjEhXMpQj5I+nNhdTKItLvsg3mI4Ed1tp13Z1orV0LbE9fIzIgFFzFPBIBa9XK4qBgyIPblaS8JJn9xY2Nqc8K5lJEAuH05kJqZRHpd9kG8zBQYYzpdppL+pyK9DUiA0KmYl5bWxiVIO366bxg2ENVeQJjenFxQwN4vTBoUM7XJZIv/rAq5iL5km0wrwO8wNk9OPccoCR9jciA4PP5GDRoEB5Pn0b49xsbTv1cq2DunGDYQ01fZ5j3KtWLDExtwVw95iL9Lttg/iipaSu3G2Mmd3aSMWYKcDupfvQ/9355IrlVcJsLZSrmamVxTDDch10/NSpRilAgEmBQ6SA8rsIoYIgUk2x/190BzAKOAF4yxiwFXgY2pl/fF5gMnEAqwP87fY3IgODz+QrmwU9Qxbw/BMMeRgyOdn9iRxoa4DOfye2CRPIsEA6oWi6SJ1kFc2ttNL3r51+A44DPkwrh7WX+TvcN4CxrbWufVymSI4VaMUcVc8cEwx4O2qsl+wtjMQgEVDGXouOPaHMhkXzJeudPa+0mUoH8fOAJ4BOgNf3xSfrYecCJ6XNFBoyCq5irlcVxve4x9/lSO38qmEuRCYQDmsgikie9aiCz1iZJ9Y6rf1wKSsFVzMNhKC3FuN35XkpRisZctMZdvesx16hEKUJJm2R7ZLsq5iJ5knXFXKRQJRIJtm/fXnAVc/WXOycYTv3A06tgrs2FpAg1RZtI2IQq5iJ5klUwN8a8Yow5zxjjdWpBIk7Zvn071tqCq5grmDsnmN71s0/BvID+exLpTmZzIT38KZIf2VbMJwEPAhuNMb8wxhyS+yWJOCOzuVDBVczVX+6YplAfg/mgQVBamuNVieRPZoa5KuYi+ZFtMF8IRIFhwPeBemPMImPMuaqiy0Dn96f+h1NIFXNUMXdUW8W8opfBXG0sUmT8Ee36KZJPWQVza+0FwN7ANaRmlBvgy8BDpKrotxpjDs75KkVyQBVz2VVzX1tZFMylyGRaWVQxF8mP3oxL3G6t/Z21dgKpGeZ/BEKkqug/AD5QFV0GokKrmFtr1WPusKbeBnNrU1NZFMylyPgjfiq9lZS4S/K9FJE9Up+mslhr37DWziJVRb8CWI6q6DJAFVzFPBqFZFLB3EHBsIdSb4ISj83qOmMTEA4rmEvR0QxzkfzKybhEa23QWnuntfazwGeBv5MK6EP5tIr+kjHm1Fy8n0hv+P1+jDEMHjw430vpEW0u5Lxg2NOrNhZ3Ir2hsYK5FJlAOKD+cpE8ytkcc2NMuTHmIuB24IuZw0Ag/XkK8Lwx5kljjEqA0u98Ph+1tbW4XIUxvr8tmKti7pjeBnOPgrkUKX/Er1GJInnU54RijJlojLkd2Az8HvgckAAeB6ZYa4cBxwAPAElgOvDzvr6vSLYKctdPAAVzxwTDHmr6UjEfNizHKxLJH2utWllE8qxXwdwYU2mM+a4x5i3gX8ClQA3wCfBTYH9r7TnW2lcArLVvW2tnAqeTqp6fk4vFi2TD5/MVTn85amXpD8Gwh6reBnOvNzXHXKRINLc2E0vGFMxF8siTzcnGmGOAS4DzgUpSITsJvAjcATxnrU12dr219jljTAOwT69XLNJLfr+fkSNH5nsZPZapmKuVxTl96jEfNgwKpC1KpCcCkfSun+oxF8mbrII58CZgSQXybcAfgLutteuzuEc4fb1Iv/L5fBx++OH5XkaPqWLurKRNzTHvdSvL8P0cWJVI/mjXT5H8yzaYQ2riyh3AX6y1vdiVgxN7+b4ifVKQrSwlJRiPfrs4IRR1k7SmV7t+ehKtevBTik5mcyFVzEXyJ9v/44+z1n7Qlze01m7sy/UivRGLxQgGgwX38Keq5c4Jhnq/uZArGVMwl6Ljj6Qq5prKIpI/2TZI3pHe1fMgR1Yj4pDMrp+FVDEnFFJ/uYOCbbt+JrK6zpVoTfXiaSKLFJlAOECZp4wKr/7cEcmXbCvmXwBi1trVTixGxCmZYK6KuWR8Gsyzq5i74pphLsUpENHmQiL5lm3FfCvQ6sRCRJzk8/mAwqqYW1XMHdXUy2CuXT+lWPnD2lxIJN+yDeZ/B2qMMYc4sZgMY8zh6ZaZkDFmkzHm58YYdxbXu4wxy4wx1hjzVSfXKoWhYCvmCuaOae51xTyW+kLBXIqMP+xnaHnh/BkpUoyyDea/AuLAr40xjow8NMbUAi+TGst4OqldQr8P/GcWt7kY2Df3q5NCVWgVc2ttqmKuVhbHBMMeDJbKsp4H873//QLlTVuwAFdcAYsXO7U8kX6nVhaR/MsqmFtr3wG+AUwClhhjzjTGjMxxSL8MKAe+bq39q7X2TlKh/D+MMTXdXZwO9nOA2TlckxS4gquYx2KQSIAq5o5pCnuoLEvg7uGfgnv/+wUm/N9cXDaZevizoQHmz1c4l4J046IbuXHRjW3fh2IhIvGIWllE8iyrYG6MSQCPktr183PAY8AmIG6MSXTyke2Q4GnAi9bapnbHHiYV1k/qwfX/BSwBFmX5vlLEfD4fHo+H6urqfC+lR7S5kPOCoex2/Rz3tzvwxCI7H4xGYcGCHK9MpP9lZpgPKSuMv1UUKVbZtrKYXn5kYyxQ3/6AtXYDEEq/1vnijBkPfAf4QZbvKUXO7/czZMgQHOrAyrm2YK6KuWOCYU9WmwuV79ja8QuNjTlakUj+BCLpzYVUMRfJq2zHJX7ZkVXsrBbY3sHxQPq1rvwO+F9r7UfGmDHdvZEx5hLgEoD9998/u1VKQSnIXT9RMHdSc8TD4MpYj88PDxpJxY4tu7+geeZSBPzh9F4P5YXz56RIMcoqmFtrX3VqIX1ljDkfOAyY3tNrrLV3A3cDHHPMMdahpckA4Pf7C6e/nNREFlAwd1JTyMO+Q8M9Pr/uy5cz8Zn/D3eiXZgvLYULLnBgdSL9q61iroc/RfIq21aW/hAABnVwvDb92m6MMV7gl8CtgMsYMxjIPChaaYwpjMZicUzBVszVY+6YbFtZNh05lW0HnYAlNTKK4cPhyith0iSHVijSf/xhP16Xl6qSqnwvRWSPNhCDeT279JIbY/YDKtil97ydSlLjEX9DKrwHgBXp1x4G3nFkpVIwVDGX9mIJQ7jVnfUMc4wh4Slj016fhT/8QaFcikYgnBqVWCjP4YgUq2x7zHdijBlBKhBX0sVDntbav2dx2+eBHxpjqq21wfSx84Aw0FkrTTO797+PAh4CbgReyeL9pQgVZMXc48F4vfleSlFqDqf2K6vJMphXb1tNoqTMiSWJ5JU/7Fd/ucgA0Ktgboy5CrgaOKgHp9ss3+fO9L3/Yoy5FTgQuBn4TfsRisaYj4BXrbWzrLVxYPEuaxyT/vJda+0bWby/FJlIJEIoFCqoijmhkKrlDgr2YtdPdyxCZWAjoUGjnFqWSN4EIgH2rdG+fCL5lnUwN8Y8DJxDz8cgZvX3YtbagDFmMvC/wDOkJrTcRiqct+cB3NncW/ZMmc2FCqpiHg6rv9xBmWBelUUwr2pci8GS8KpiLsXHH/Zz1Mij8r0MkT1eVsE8PfnkXGAHMItU20kLsIVUS8so4BRSu24OBs6z1v4t20VZa98HTu7mnDHdvL6O7GeoSxEquF0/SbWyqGLunEwwz6aVpXrbGgASXv3AJMUlGo/SEmvR5kIiA0C2D3/OJNWa8lNr7V+stW2zxqy1SWvtJmvt/cBngI+BJ40xB+dstSK94PP5gAIL5qqYO6oplH0rS3XjGhLuEhKeUqeWJZIX2lxIZODINpgfnf78p67uY61tBq4CqoEberc0kdzIBPOCamVRxdxRzZF0MM9iXGL1ttU0DxsDmlohRSYTzFUxF8m/bIP5YCBord3e7liM1FSWnVhrlwIhYEpvFyeSCwXZyhIOg4K5Y4JhDx53kjJvssfX1DSsITj8QAdXJZIfgbAq5iIDRbbB3Ed6b412tgMV6U19OqIRBpJXhVYxt7EYxGJqZXFQMOShujze4+K3J9JMedNWmkb0ZBCVSGHxh1PFCwVzkfzLNphvBGqMMe23BqtLf95pjrgx5jOkNgUK9X55In3n9/spLS2lokAq0NpcyHlNYU92/eUNqQc/VTGXYuQP+3EZF4NKO9p0W0T6U7bB/O3052PbHfs/UtNPfmWMOdYY4zXGHAPcT6q6vqTvyxTpvczmQoWyo50NpX6WVcXcOcGsg/nq1HUK5lKEApHUrp8uMxA3AxfZs2T7uzATws9pd+wOUpX0A4DXgQjwBnAEEAfm9H2ZIr3n9/sLq788E8xVMXdMcy8q5vGSCsLaXEiKkD/sVxuLyACRbTB/jlTLyh8zB9ITWE4GlpIK7ZmPDcDXteum5FumYl4oFMydl23FvGbbaoLDDwBVFKUIBSIBTWQRGSCy2mDIWhsHXu3g+CrgRGPMvsB+pDYgqrPW7vqgqEi/8/v9HHLIIfleRo+px9xZ1vaix7xxDVsO+aKDqxLJn0A4wGFDD8v3MkSE7CvmXbLWfmKtXWqtfV+hXAaKQquYox5zR0ViLuIJV4+DeUmLn9KWgPrLpSjFk3F2RHdQW6ZWFpGBQH8vK0XNWlt4PebhMLjdUFKS76UUpeZwdrt+fjqRRaMSpfhsj2wHYEh5ARUvRIpYVq0snUmPT/wKqQdAW4Bl1trXc3Fvkb4IhUJEo9GCqpjbUAhTXl4wU2QKTVM6mNf0cNfPtmCuGeZShLS5kMjA0qNgbow5HjgdqAI+AB6w1jalX/sacB8waJdrlgJnW2u35HLBItko1F0/1V/unGAo9cdeVVmiR+fXbFtNa3kN0crC+eFOpKd84fQGbKqYiwwI3QZzY8zPgJt2OXyjMeZzpHb1fAQo7eDSE4DnjTHHph8aFel3hbbrJ3xaMRdnBHtRMQ8OP4gebxMqUkACkVTFXFNZRAaGLnvMjTEnADfz6QhEf/rzSFLzyX9CKpQ/QaqV5QjgNOCB9HnjgQucWbpI9wqyYh4KgSrmjglm02NuLdUNq2nSg59SpALhAAbD4LLB+V6KiND9w5+Xpj8vA/az1g4nNQ5xGTAdmAr83lp7lrX2BWttnbX2r9bamcAt7L4ZkUi/KsiKeTisirmDMsG8qgfBvCy4DW+0Rf3lUrT8YT81pTW4Xe58L0VE6D6Yfx6wwDXW2o0A6c/Xkuop9wD/28m1v0t/ntD3ZYr0TqFWzNVj7pxg2EN5SQKvu/uJrp9OZFHFXIpTIBJQf7nIANJdMN8HSAC7Tlh5I30coL6jC621W0ltNFQ4iUiKTqFVzG08Dq2tqpg7KJtdP6u3rU5do2AuRSoQDmgii8gA0l0wLwf8u24WZK1Nkuo3x1rb2sX1EcDbpxWK9IHf76eiooKysrJ8L6VHtOun87IJ5jUNawhXDydWPqj7k0UKkD/i1+ZCIgNITzYYSmZ5XGTA8Pl8hdXGomDuuKZsKuYNq1Utl6JlrWV7ZLtaWUQGEO38KUXN5/MVTBsLpCeygFpZHNTc02CeTFDdsFbBXIpW3MZJ2qSCucgAomAuRc3v9xdUxZxMMFfF3DE9bWWp2L4JdzyqYC5FK55I/T5QK4vIwNGTnT9HGmM63SKvq9dIjUvsfvSBiEN8Ph9HHnlkvpfRY1bB3FGJJDSH3T0K5jVtE1k0KlGKUzyZ+n2girnIwNGTYK7t7qRgFVrFXD3mzmqJeLAYqnuw6+enoxIPcHpZInkRS8YAVcxFBpLugvl/9ssqRBxgrcXv9xdej7nLBaWl+V5KUWqOpDZR6UnFvHrbaloG702iRD8kSXHKVMw1LlFk4OgymFtrFcylYAWDQeLxeMFVzE15OcboL6qc0BRK/ZFX05Ng3rBGbSxS1OLJOFUlVZS4S/K9FBFJ08OfUrQKbXMhSFfMNZHFMcFwKphXdRPMTSJGlW+dHvyUohZPxtXGIjLAKJhL0fL7/QCFVzFXf7ljMsG8u1aWSv/HuJIJBXMparFkTA9+igwwCuZStAq1Yq4Z5s7JBPPuWllqtq1OnT9CwVyKVzwZVzAXGWAUzKVoqWIuuwqGPbiMpaKsqymvqR0/k8ZN89DR/bQykf5lrVUri8gApGAuRUsVc9lVMOyhsiyOq5tna6sb1tAyZD+SHk3HkeKzeN1iPvB/gMXy4uoXWbxucb6XJCJpCuZStDIV80IJ5jaRgEhEFXMHBcOenk9kURuLFKHF6xYz/635baMSW2ItzH9rvsK5yAChYC5Fy+fzUV1djdfrzfdSesRGIgCqmDsoGPJ0u7mQKxah0v+JRiVKUVqwcgHRRHSnY9FElAUrF+RpRSLSnoK5FK1C2/WTUAjQrp9OCkY83U5kqW5ch8FqIosUpcZQY1bHRaR/KZhL0fL5fAXTxgKpBz9BwdxJwVAPgnnDGgCaRqhiLsVnWMWwrI6LSP9SMJeiVWgVc5upmKuVxTHBsIfq8u4nsiTcXkK1+/TTqkT6zwXjL9htp89SdykXjL8gTysSkfYUzKVo+Xy+wgrmqpg7KhY3RGJuqstjXZ5XvW01zcPGYF2eflqZSP+ZNGYSpx14Wtv3wyuGc+WxVzJpzKT8LUpE2uj/PFK0/H5/YbWytLQAqpg7pamHu37WNKzBt//R/bEkkbxI2AQuXIwdNpb/nvLf+V6OiLSjirkUpWQySSAQKLyKuTGgYO6I5h4Ec0+kmfKmrXrwU4raiq0rqCipwGUUAUQGGv2ulKK0fft2kslkYVXMQyEoK8O49NvSCcEeBPPqxrWAHvyU4uUL+dgY3EiVtyrfSxGRDigBSFHKbC5UaBVz9Zc759NWls4f/qzethpAFXMpWiu2rgCgsqQyzysRkY4omEtR8vl8QOHs+gmpirn6y50TDPWgYt6wmnhJBeFBo/prWSL9asXWFdSU1lDmLsv3UkSkA3r4U4qSKuayq0wrS00XO39WN6whOPwA6KL3dum37+CTxlIuZ0PO1yjiJGstK7euZPyI8WyPbM/3ckSkA6qYS1FSxVx2FYx4KPEkKfUmOz2npmE1wWFqY5HitDG4EV/Yx/iR4/O9FBHphIK5FCVVzGVXwZCHqi7aWEpa/JS2BAjqwU8pUiu3rgRgwsgJeV6JiHRGwVyKks/nwxjD4MGD872UHrHJJITDqpg7KLXrZ9dtLABNevBTitSKrSsYUTGCUVV6hkJkoFIwl6Lk9/sZPHgwbrc730vpmUgErFXF3EHBsIeaHgTz4HBVzKX4JJIJ3t32LuNHjscYk+/liEgnFMylKPl8vsLqLw+HAe366aRg2N1txby1vIZoVeG0P4n01Nrta2lubVYbi8gAp2AuRcnv9xdWf3koBKCKuYO6a2Wp2bY6VS1XNVGKUGZ+uR78FBnYFMylKBVsxVzB3BHWpoJ5pw9/Wkt1wxr1l0vRWrFlBfsP2p/a8tp8L0VEuqBgLkWpUCvmqJXFEeFWF4mkq9Me87LgNrzRZu34KUUplojxfuP7amMRKQAK5lKUVDGX9pq62fVTD35KMatvrKc10ao2FpECoGAuRScej7Njx47Cqpi3tAB6+NMpzZF0MO9k18/qbasBVDGXorRi6wpcxsWRw4/M91JEpBsK5lJ0AoEAUGC7fobDUFqKKZTxjgUm2E3FvKZhDZGqYcQqBvXnskT6xcqtKzlkyCFUllTmeyki0g0Fcyk6BbnrZyikNhYHNYW7b2VRtVyKUSgW4kP/h+ovFykQCuZSdHw+H1BgwTwcVjB3ULCrYG6TqYksI9RfLsXnvW3vkbRJ9ZeLFIgBGcyNMYcbYxYZY0LGmE3GmJ8bY7r8O35jzLHGmD8aYz5KX/eBMeYmY0xZf61bBoZMxbygWllCIfWXO6irYF4R2IQ7HlXFXIrSiq0rKHGXMHbY2HwvRUR6wJPvBezKGFMLvAy8D5wOHAT8mtQPET/p4tLz0ufeCqwCxgP/lf58loNLlgGmECvmhMOYwYPzvYqi1Rz2UFkax91BKaK6IfPgpyrmUnxWbF3BuGHjKHGX5HspItIDAy6YA5cB5cDXrbVNwF+NMTXAzcaYX6SPdeS/rbWN7b5fbIyJAHcZY0Zba9c7vG4ZIFQxl101dbG5UE3bqMQD+nNJIo7bHtnO+h3rOWn0Sfleioj00EBsZZkGvLhLAH+YVFjv9E+XXUJ5xjvpz3vnbnky0Pl8PtxuN4MGFcaEDWuteswdFgx7On/wc9tqQoP2IlGif/5SXFZuXQmgBz9FCshADOZjgfr2B6y1G4BQ+rVsnAAkgdW5WZoUAp/PR21tLcaYfC+lZ6JRSCZVMXdQl8FcD35KkVqxdQWV3koOrNXzEyKFYiAG81pgewfHA+nXesQYM4pUT/oCa+223CxNCoHf7y+o/nIbCgHa9dNJwbCHmg6CuUnEqfKt14OfUpRWbF3BUSOOwu3S/ggihWIgBvM+M8aUAH8GmoHrujjvEmPMMmPMsoaGhn5bnzjL5/MVVn95OJz6QhVzxwTDng53/az0b8CVjOvBTyk6W5q3sK1lm8YkihSYgRjMA0BHzcG16de6ZFL9Cw8ARwBfsdZ2eo219m5r7THW2mOGDx/e2/XKAKOKubSXSEJLxENVWWK316ozD36OUMVcisuKrSsAmDhqYn4XIiJZGYjBvJ5desmNMfsBFezSe96JeaTGLJ5ure3J+VJkCrVirmDujOb0DPOaDirmNdtWkzRumoeO7u9liThq5daVDCkfwj7V++R7KSKShYEYzJ8HTjPGVLc7dh4QBl7t6kJjzI+Bq4BvWWtfc26JMpAVbMVcrSyO6GpzoeqGNbQM2Y+kp7S/lyXimKRNsnLrSiaMnFA4D8GLCDAwg/mdQBT4izFmijHmEuBm4DftRyimd/j8Q7vvvwncQqqNZaMx5vh2H+pT2UO0trbS3NxcmBVzBXNHdB3MV2t+uRSd9TvWsyO6Q/3lIgVowAXzdE/4ZMANPAP8J3AbcNMup3rS52Scmv48E1i6y8f/c27FMpBkNhcquIq514vxevO9lKLUWTB3xSJU+j/Rg59SdDS/XKRwDcSdP7HWvg+c3M05Y3b5fiapUC57MJ/PBxTgrp/qL3dMZ8G8unEdBqsHP6XorNi6gn2q92FYxbB8L0VEsjTgKuYifVGIFXMUzB3V1Fkwz0xkUcVcikg8Gee9be+pjUWkQCmYS1EpyIp5OKz+cgcFQx7criQVpTuPS6xuWEPC7aVlyL55WplI7q3yryIcD6uNRaRAKZhLUSnEirlaWZzVHPFQVZ5g1+EU1Q2raR42BusakB19Ir2yYssKDIajRhyV76WISC8omEtRKdiKuYK5Y5rCHqrLOpjIsm2N2lik6KzYuoIDaw+kurS6+5NFZMBRMJei4vf78Xq9VFVV5XspPWKtTVXM1crimGDIs1t/uSfaTEXTFo1KlKISiUf4wPeB+stFCpiCuRQVn8/H0KFDC2dTjVgMEglQxdwxwbCH6opdH/xcm3pNFXMpIu83vE88GWfiyIn5XoqI9JKCuRQVv99fWG0s2vXTcc1h9+4TWbatBqBJwVyKyIqtK/C4PBw+/PB8L0VEeklPPUlRyVTMC0VbMFfF3DFNYQ81u41KXE3cW0548Kg8rUok91ZuXcnYoWMp9ZR2e+4tk2/phxWJSLZUMZeiUnAV83AYUMXcKdG4i9a4m6oOZpgHhx8IRn8ESnEIRoOsCaxRf7lIgdP/laSoqGIu7QUjJUDHmwsFh2vHTyke7257F4tlwijNLxcpZArmUlR8Pl9hVswVzB0RjHgBdmplKWkJUNbiJzhC/eVSPFZsXUG5p5xDhhyS76WISB8omEvRCIfDRCKRwqyYq5XFEcFoKpi3r5hXN6wBoEkVcykiK7eu5IgRR+DRhlkiBU3BXIpGIW4uRDgMHg94vfleSVFqa2Wp2D2Yq5VFikVjqJGNwY1MGKk2FpFCp2AuRcPv9wMUXMXclJcXztz1AtNWMS9rH8xX01pWQ7RqWL6WJZJTK7auANCDnyJFQMFcikYhVsxtKKT+cgc1dVAxr9m2Oj2RRT8MSXFYuXUlg0oHMXrQ6HwvRUT6SMFcikbBVswVzB0TjHgp9SYo8djUAWtTE1n04KcUCWstK7asYPzI8bg0/lOk4Ol3sRSNgqyYh8N68NNBzdGSnR78LAtuwxtt1oOfUjQ+afoEf8SvNhaRIqFgLkVDFXPZVTDi3WUiy9rU8eGqmEtxyPSX68FPkeKgYC5Fw+fzUVZWRnkBVaBtOAwK5o5p2i2YrwY0kUWKx8qtKxlZOZJRVaPyvRQRyQEFcykafr+/sKrlsRjEYmplcVBwl1aW6m2riVQNI1YxKI+rEsmNRDLBu9veVbVcpIgomEvR0K6fsqvmXSrmNQ1rVC2XorEmsIaWWIv6y0WKiIK5FI2Cq5hr109HWZuaY16TCeY2mZrIomAuRULzy0WKj4K5FA2fz1eYwVwVc0e0tEDSuqgqTwBQEdiEOx6lSQ9+SpFYsXUFoweNZnDZ4HwvRURyRMFciobf7y/MVhZVzB1x002pz5lWlrYHP0eoYi6FrzXRSl1jnfrLRYqMgrkUBWttwVXMUcXcUYlUoZyaikwwT49KHHZAvpYkkjP1jfW0JloVzEWKjIK5FIWWlhZisVhhVswVzB2RCebtK+ahQXuRKK3M46pEcmPl1pW4jIsjRhyR76WISA4pmEtRyOz6WUgVcxsKgcsFJSX5XkpR2jWY1zSsoWmE+sulOKzYuoJDhxxKhVc/2IsUEwVzKQqZXT8LrWJuKiowxuR7KUWpfTA3iThVjes0kUWKQktrC6v8qzSNRaQIKZhLUSjUirke/HROPA5gqSyLU+nfgCsZVzCXovDvhn+TtEkmjpqY76WISI4pmEtRyATzQquYo/5yxyQS4DYWtwuqG9YAENSoRCkCK7eupMRdwmFDD8v3UkQkxxTMpShkWlkKqmLe0qKKuYMSCXC7LAA121ZjjYvmYaPzvCqRvluxdQVHDD8Cr9ub76WISI4pmEtRKNSKuSayOCcVzJNAqmLeMmQ/kp7SPK9KpG8C4QAbdmxQf7lIkVIwl6Lg9/upqqqipIAmnNhQSMHcQfH4pxXz6oY1NKm/XIrAyq0rATS/XKRIKZhLUfD5fIVVLY/HobVVrSwOyrSyuGIRKgOfqL9cisKKrSuoKqnigMHaKEukGCmYS1Hw+/2F1V+uzYUctXgxxGKwI1zCrPmf4UF7HsERqphLYbPWsnLrSo4acRRulzvfyxERByiYS1EouIq5grljFi+G+fMz3xm2NldxCffwxPZJ+VuUSA5sad7CttA2tbGIFDEFcykKBVcxD4UA1MrigAULIBrd+ViISu556+j8LEgkR1ZsXQGgBz9FipiCuRSFQquYkwnmqpjnXENDx8cbmzSRRQrbyq0rGVo+lH2q98n3UkTEIQrmUvCSyWThVcwzrSyqmOeMtfC3v4ExHb8+bFBr/y5IJIeSNsnKbSsZP3I8prP/yEWk4P3/7d15nBxVvffxz6+ql5lsQ0iGEAxJIKAgiYIEcUFZwxoIm+QhBFQkQS6L4EXEh3sBUeQBBSJKAlGWCzcgqOybIhqEK6hsEsL2JJCQEAghy0ySmenp7jr3j6qedHp6lsx0Z3pmvu/X61hVp+qcOTU5Nr85fepUrKcbINJd9fX1BEHQq0bMnUbMS6quDmbPhueeg5EjYfVqaM6Lw6u8FKceuKznGijSTUvWLaE+Va/55SJ9nAJz6fV65Vs/GxvDod2kpld01/PPhw97btwIX/86HHssPPMM/OIXkE47xrCU0/dZyF7ja3u6qSJdlptfrsBcpG/TVBbp9XJv/exVgXlDA1ZdjXn6v2BXbdgA118PP/kJbLstXHcdnHAC+D4ccAB86lNwac3PWcJOfGliuqebK9Itr658lVFDRjFsQO/5nBORLacRc+n1ciPmvWoqS2MjaBpLl738cjgivmYNTJ0KJ50E8Xjr63ZJv0kmXk3jNttv/UaKlEgmyLBw1UIO2umgnm6KiJSZAnPp9XrziLlsmaYmuP12eOwxGDUKrrkGPvnJtq/fNfMG62t3AtM3E9J7LVm3hKZMk6axiPQDCsyl1+utI+Y2cGBPN6NXef11mDULVq6EKVNg+vSOp+jvknmT9bWf3yrtEymXt1a/hWceE7ab0NNNEZEyU2AuvV5uxHzo0KE93JLOcw0NeMOH93QzeoXmZrjrLrj/fqithSuvhPHjOy43NLOK4cFHLKwdV/5GipTRWx+/xc5Dd2ZQYlBPN0VEykzf70qvt2bNGmpqaojFes/fma6hQUsldsLixfDd78J998GkSXDDDZ0LygHGNS0EYH3tzmVsoQjMWzCPsbPG4v3QY+ysscxbMK9k9Y6+fjSL1i7i/fr3mb9kfknqFZHKpcBcer3Vq1f3rvnl2Sw0NSkwb0cmA7/5DVx4Ybj6yqWXwjnnbNnzsrumXgOgfjuNmPcm5Qpyy1X3vAXzmPnwTJbWLcXhWFq3lJkPz+x23bl6l9WH6+83Zhq58Z83KjgX6eN6zxCjSBtWr17du+aXNzUBeutnW5YtC5dBXLQIvvpVOPNMGDx4y+sZl1pInW1DalD/njI0b8E8LnnqEt6re4/RNaO58uArOWXCKRVZby4YbUiHL+DKBbkAJ48/mcAFBC4gG2Q37btsp/IffOtB/vMv/0lTpqml7jMeOoN31rzDoeMOLVquWL2F15z/+Pkt7c1pSDdwzmPnsHjNYpqzzaQyKVLZFKlMiuag4Djb3LKfyqZarl+ybglZl92s3lQ2xZ2v3skBYw/o1u9ZRCqXAnPp9dasWdOrRszRWz+LCgJ46CG4806oqoKLLoL99utaXXWP/Bsn1t1E0sGev/wSTx94LDXjv9/tNs63J7jTm8OqESu5esFwrtzhVE4ZdkC36523ej6XrLiT99KrGD3r6pIGz20Fut2pv1i9Mx6awdqGtUwaN4mN6Y1saN7QKm1sLshPb573r5X/IhNkNvtZDekGpt83nen3Te9ye9vSlGni0vmXcun8S0te97qmdVw2/zI880j6SZKxJAk/UXQ/6ScZkhzSsp/wEyxeu7hovR83fFzytopI5VBgLr3e6tWrGTeutNMV3n3kEf41axZDPviADdtsQ+Kww0jstVe3653zSB2L7h/F5bXwo9njGTmljrMm15SgxfDY9W/w8PyprHBH8avbljHtkN9x3g8+1+16b7jqJe7604mscDuyg5Wj3v3Z7qb3sSEeH9aN5POfh7PPhq4+y1v3yL9x3G1zqIoGG3esCzju0fu4H7oVnM+3J7jRu4qURSOu6VXMfO9GgC4F54ELyLgs89Y8zdnLbqLRNYf1RiO5y+uWc+i4Q1tGUXMjqbkR1s7k3frKrUVHc2c8NIO7FtxFJsiQDbLh1mU7tZ8JMny44UMCF2xWb2OmkXOfOLfD+/bNZ1BiUKs0YtAIMh9k2ix3+f6X43s+nnl45uFb3n4n8k+9/9Si9RrGo9MebbmuWNnCevPPT7pjEis2rGhV745DduSd77xDzOvaf2b/tuxvLK1b2ip/+ID+/Q2QSF9nzrmebkNFmDhxonvhhRd6uhmdMuvCC/nJjTeyqqmJ2qoq/u/ZZ3P+z37W7XqfmHkCG59eQMqPkcxmGLj/BA6f+/tu13vcF2bw8N8fJ8sKfHbg6H2P4P7nf9XtegFOnnAU97z2GA4YGkty2G4Hc/eCR7tV57uPPML/XHwJntsUJGTxGTD1xG4F53MeqWP9vdVM224WNbE1rEsP5+5V5zH4pMZuB+ePXf8G//WXs2lk0xKM1WzknEk3dSuIvuGql/jlk99uVe93DriRcy7YDZzDcp8hQQDRvgsCMtkMmWyGVCZLJsiSzmRJBwHpTJbf3l7Hr184n0byvzVwTBr1AKedtAC/eSPW3Ijf3IiXbsRvbiKWasRLp4g1p/DTKeLNzcTSzcSaUyTSaWLpNInmDGPf/5jE5jEjAEtrYOp3vorD5f1Et9mWgmOXd91r9hJpa25Vb8JijK8aQ4YsGZclEwXcm47DvLTLRPnh+fx2lJJvfjgaG0uyrmldm9dN3GEivvn4nk/Mi+FbtPX8DvdvefmWNuudd/y8lmB7YHxgqwA84Scws6Jlx84aWzQYHVMzhiXnL9nSX8VWqbvw2wOAAfEBzD16bkm/lQBI+knO3ufsXjGVZXn9cs7a56yeboZIxTKzF51zE1vlKzAPmZkrVWAHYcD4hzefYm0mVbKAEcKg/PvXXUdz3r9bwoyrv/vdbgXnT8w8gYce+Tu/XbWSjzMZhsdifK12BMdM3rdbwflxX5jBQ3+/g4BNAY1HgmP2PY3f/+1mgiAgm80SBMFm+53Ju2DyDJ5c9Azpgt/F8Xscwd0LHsUFAekNG2iur6d5/Xqa6+rC/SilC/PWr6e5vp76JUuxIkGTA6ipwcUSBLEEQSxONhYn68fJ+AkyXpx0lJpJkPbipEiQsjgpl2TNfJ8jh95Nwtv0u0gFVdy+8nvE9ktj2QDLBJiLtlmHFwRhfuBatmEeeFmHBQFeAH98+3TqaD3EPJh6Dht2D9kgRjaIEQQ+2SBO1kXHLjzOuBhZF+ZnXIwMcTIuziJ2JUPrV2p6ZBlCPQEeWXwCvFbJdeHZ8jEsYQk7tXk+5UNTDBpj0TYOTXEjFfNIxT2aYx6HvJ2iWNgXALtctmt0ZNH/Wsu1+Xv5x7nt2yykaMXAUUMmEjOfuPnEconcvteSFyfvfHTukhX/XbROw7h/6v0k/ERLoJ2b/tBenu/5LXWUKxjtbUHu1qi7nPP4l9YtpXZALad+5tReEZSDAnORjigw74CZOdg8sOuqkyccxX0LH28VPLdXbxAENK5fz4Z169iwdi3r6+rYWFfHxvp6NtavZ0OULrrmKjZks63KD/J9zptyHF7gwjApcPhBgOcCYoHDcwGeC/PC5PBduI25gL++vYg7P/pgszbHzThh2AgmfGIsjQE0BQENWUdT4GgKAhqzjqZsQFOQpSkbkMpmSQVZmrIZmqP00caPcBQZviyjYbE414z7LAmvEc/a7t9Z59GUHUhjMIjG7GAasoNpCAax5+CnKTag5xw8UzeFpNdI0hrDbUtqaMnLD7w7Y1XzSM5f9Kctvc1OctTYWnxLE7M0McvgWxrfMmHywn3PC5NvGTw/g+9lMC/LPz6aTPFo1DFplzvwDDzP5W1z+4T7HvjRsW8O3wuv+/VzZxSt1wj4rx/dhksOguQgSIRbSwyGxCBisWpilsC3ODGLFx153fO0GDuua/3/kWU1Hq+c+1yXf5Pf8qewyj5slT8mXsuSCW2PIHdk7IJvsTS9qnW9JRgl3pqjuZUe5Ja77nKa8885jBoyqqebsUUUmIu0T4F5B3KBOcAAz2dS7XgC5wgcLdtstHUuDDXDp/Kj80CAwznHgo2LSLnWwWjMjB0S25CJvtJOR6k5CEi7oExfbJdf3Iyk54XJjKrcvufxyoYNbZY7vrYWj3DNTjPbfAt4Zptv886Dx00rlrdZ9wWjziUVVJMKqml21TS7KppdFekgSZoq0iRxFosCyQDfy+J5AZ45DqmeS23ig1Z1rmoeyQIOJ+5liHkZ4l6WmJ8l7mWJW4Z4bt9LE/cyJKw5vI7w+mDVwjYCfqP2iwfi4nFIxCEWh3gC4nFcPAbxJMRjBPE4QcyHRJwgHsfFfFwiTuD7nHvSZ1jhxrSq+xO2lOefeqedf732feHgnXl/K9c758HW+VsiN8d8YHpT3sY43H/U8SWdYw4wwJLMHX12tx4Anbd6PjPfu5EGl9pUb4mCXOhdq7JIcQrMRfqetgJzPfxZREOQ5cGV/2r3mjBQNLzNAkrDM4oG5QAZ50h6cQZYNTGLEbN4y8ifb4mWre8liHkJYpYg5udt/SQPL7uFumzrEdkhfoLj976EwIOsB4FnON8IzBF44DxHYOAMAnMtWyz8o+Lxx65o817P/c48BlQlGZjMpTiDkgkGJHwGxn0SZLFsCi9oxrKplkSmmWMuPoPVmdYPdA2LxbjiZz8nVpUklkwQr07gJxJ4iQR+MokXj+Pn9hPhudx5L5HA833uiVexNpNqVffQWJLrlt3Q7r9feyZv08AJI39B0tsUgKWCKp5cNZ0z7+z66i91F16KxVr/27lsnNSxh25RXcam8WYfOOaAe4rOMZ92yO+Ars8xn3bI74rOMS9XvUcf8BRwepfrBaiZPJv7gf3vncsn1mV5v8YryaosB7jDISBclYWVjEmUZlWWXPmWVVlqxpQ0yD1lwillCZjLVa+ISH+mEfNI/oj5Nn6CF99eTiLhk0yGKR738f0weZ7X5sNLANu2EzCuSTcVKdF5ew04k9ebftVqmsynq2bwcsPNXa632q+lKWi9DFeVN5zGbOuv2TvrzNG7cPvyd1q19xujdubm9xZ1uV7o2pShzrh06q0880QNx243h2HxD1md3p4HPjqL3fZezJEX7N7legfedRcfvLIA8/IePgyMkXtOYOO0aV2uN2fTqizlWj2lvPUefcBTHHlB94LyVh57DIaXfhWL5R8nOevI90peL8uXw1kaZZTNacRcpO9pa8S8It/8aWafNrOnzKzBzFaY2RVm5neiXI2Z3WZma82szszmmdkWDXEmzDh890PYeedaRo3altraGoYMGUR1dTWJRALf99sNygEO2+1gEgXXJMw4bLeDt6QpRR199L6MS57L0FgVAENjVYxLnsvRR+/brXq/eeYsPJKb5Xkk+eaZs7pV78WzZ3H6DqMYHgu/nBkei3H6DqO4eHb36gW4e8GjHL/HEQyNhe0eGkt2OygHuOKe0/nK4XX89J1bOO2NV/np4lu6HZQDbJw2jZF7TqA6mwXnqM5mSxaUAxx5we7MefBVLjt9Bs8/9U5JgmeA837wOZ5/6h3e+/PTZal37ln3MufBMaUPykVERHqZipvKYmZDgT8BrwNTgHHAtYR/RPxHB8XvBT4JnEG4CMPVwAPAVzrzs0u1esrdCx4t26osV9xzOky9lVt/9ybr2JEBwTJOPOapML8bZs8Ov5KeO/cSstn38P3RzJx5ZUt+V+00eTIX3QSHzZpFw4cfMmD77fns+eez0+TJ3ao3pxS/02KuuOd0rgDmzJnDqFGjgO4F5Tkbp00jNm0auRdZbixJrSIiItIXVFxgDnwbqAaOd87VA0+a2RDgcjO7Jsprxcy+CBwK7O+c+2uU9z7wdzM7xDnX7rIXe++9N6Vcx7xcASNsChpDY+junNyc2bNP6XYgXsxOkyeXLBAXERER6asqcSrLEcAfCgLw3xAG6/t3UG5lLigHcM79A3g3OiciIiIiUrEqMTDfDXgzP8M59x7QEJ3rdLnIGx2UExERERHpcZU4lWUosK5I/troXFfK7VysgJnNBGYCjB49ekvaKP3EsGHDWL687fXSK9HwESNoXLmyp5vRaYNqt6Fsv+L0CFjU9lr6XTVs4FrK0uhhXV+OU/quYQOGsby+d30ODRugvizSFZUYmG81zrm5wFyAiRMnat1IaeWkk07q6Sb0ebuWtfa9y1q7yNZw0h76HBLpLypxKstaoKZI/tDoXKnLiYiIiIj0uEoMzN+kYE64me0IDKD4HPI2y0XamnsuIiIiIlIxKjEwfxw4zMwG5+VNBRqBpzsot72Z7ZfLMLOJhPPLHy9HQ0VERERESqUSA/ObgBRwn5kdEj2geTlwXf4Sima2yMxuyR07554D/gjcYWbHm9mxwDzg2Y7WMBcRERER6WkVF5g759YCBwM+8DDwQ+B64LKCS2PRNfmmEo6q3wrcAbwIHFfO9oqIiIiIlEJFrsrinHsdOKiDa8YWyVsHfDNKIiIiIiK9RsWNmIuIiIiI9EcKzEVEREREKoACcxERERGRCqDAXERERESkAigwFxERERGpAArMRUREREQqgAJzEREREZEKoMBcRERERKQCKDAXEREREakACsxFRERERCqAOed6ug0VwczWA2/1dDukTxkOfNzTjZA+RX1KSkn9SUpNfarzxjjnagszYz3Rkgr1lnNuYk83QvoOM3tBfUpKSX1KSkn9SUpNfar7NJVFRERERKQCKDAXEREREakACsw3mdvTDZA+R31KSk19SkpJ/UlKTX2qm/Twp4iIiIhIBdCIuYiIiIhIBehTgbmZnWhmfzOz1WbWZGZvmdl/mFmig3ITzeyPZrYmSn8ys33buX6KmTkze6H0dyGVotz9ycyGmdnNZvahmTWa2Ztmdlr57kh6Wjn7lJklzOxSM1sU9adFZvZDM0uW966kJ3WjT+0R9akGM/vYzOaY2aAi100xswVR3a+b2dTy3Y1UgnL1KTPzzez7ZvZMVPfq6Pp9yn9XvUefCsyBYcCfgTOAI4BbgUuA69oqYGY7An8iXDry1CjFgCfNbEyR66uA64GVpW68VJyy9SczGwL8FdgTOBc4EvgF0O4Hn/R65fyM+n/AxcBswv40B7gIuKbkdyGVpCt9qiYqUw1MBS4ETgD+u+C6/YDfA3+J6n4UuNvMDi35XUglKVefqib8jPon4efYdCANPGtme5f8Lnor51yfTsCVwDqi+fRFzn8byAI1eXlDo7yzilz/n8AzwO3ACz19f0pbN5WqPxEGUYuA6p6+J6WeTSXsUx8C1xaUvQ5Y2dP3qLR1Uyf61A+AemCbvLyjAQdMzMv7A/DngrKPAc/29D0qbd1Uij4F+MDQgnIJYAlwW0/fY6WkvjZiXsxq2h+FjAMZYGNe3oYoz/IvNLPRhCNQ3ylxG6X3KFV/+iZwi3OuseQtlN6mVH0qDtQVlF1XcI30Dx31qT0JB5bW5eU9SRhEHQUQTYE6ELi3oOxvgC9GI6TSf3S7Tznnss65tfmFnHPNwEJgh1I2tjfrk4F5NI9pQPQ13HnAHBf9aVbE74EG4Foz287MtiOcqrIW+G3BtdcC9zrnXipX26XylLo/mdlOwHbAOjN7zMyazWyVmV3X0Rw+6RvK9Bn1a+BMM/uymQ0ys68AZwG/LN+dSKXYwj5VBTQX5GWAANg9Oh5H+MfemwXXvUEYO3yyJA2XilWGPlXsZySBzwFvl6DJfUKspxtQJhuB3ANPdwDfa+tC59wKMzsQeISw4wF8ABzmnFuVu87MDgIORR9G/VGp+9P20fYawtGnw4HPAj8h/CC7qKStl0pU8s8owrmb1cCzeXmznXNXlKzVUsk63acIp9FNM7O4cy4d5e1NONVg2+h4aLRdV1B2bcF56btK3aeKuSQ6rwGESJ8cMQe+BHwF+HdgCu38g5vZSMJRpxcJH3I4Itp/NJq6gpnFgBuAK51zeuiz/ylpf2LT1IKFzrkZzrk/O+euB64CzjOzAeW5Dakgpe5TEP5Hczrhw8T7Ewbxp5iZAvP+odN9CvgVUAv8wsy2N7M9CB8azhKOcIpAmfuUmR1FGJh/3zn3Vikb3qv19CT3cifgNMI5TuPaOH8d4YMH8by8BLAUuCE6PgtYRjj9YJso3QW8HO3Hy30fSpWRStSfdo/quKqg7H5R/oSevk+lrZdK1KeGE36NPKOg7JmEqx5s19P3qbT1Ukd9KrrmdMJnEhxh8DQHeAG4PTr/6ejc/gXl9ony9+np+1TaeqkUfarg2n0In5W5safvrdJSXx0xz5ebD75TG+d3Ixy5zH31gtv0MMK4KOtTwCjCJRLXRulkwocd1hIuDST9Qyn602LCIKrwobzcsUas+pdS9KmdCecDv1JQ9mXCKYutln6VPq2jPoVz7lZgBPAZwgfvzgF2AZ6PLllM+EfdbgVFdyP8jNKc4P6lFH0KADP7JOHSm0+xaXqeRPpDYP7laPtuG+eXAuPzH7qLHkYYTzhKBeHXNwcWpD8QfjAdSPjksfQP3e5PUVD1JGHfyXcw4UN+i0rYXql8pfiMWhptP1dQNrc28BKkP+moTwHgnGtyzi1w4RTN6YQxwb3RuRTh+uVfKyg2FXjOOVe4ApD0bd3uU9AyNe8PhH/4neycy5apvb1Wn3r408yeIHwRx0LCr1G+TDg36h7n3OLomkXA0865b0XFfk24iP79ZjabcNTybGAkMBfAObeIgmDJzL4BDHfOzS/vXUlPKVd/ilxB+FKF24C7CUcYLgZ+FP0HUfqgMn5GrTSzB4Cro5egvUr4jd7lwG/d5g+JSh/SlT4VveDsEsKXnGUIBwn+nXAq1Jq86n8EzDezWcADhC+uOpLwgXXpo8rVp8ysGnic8MHhc4DPmLV8cZxyzr28VW6wwvWpwJzwbVLfAMYSdox3CBe9vynvmhjhU8IAOOdeNLPDgcuAO6PsBcAk59y/yt9kqWBl60/OuX+Y2dGED3xOAz4ifIHDVWW6F6kM5fyM+jpwKeFXwzsA7wM3EwZX0ndtcZ8iDLb2AmYQruTzGvA159wD+RU75541sxOBHxM+a/UuMM0598cy3IdUjnL1qRGEK5BBuMpUvqXRz+v3LJqELyIiIiIiPag/zDEXEREREal4CsxFRERERCqAAnMRERERkQqgwFxEREREpAIoMBcRERERqQAKzEVEREREKoACcxERERGRCqDAXERERESkAigwFxERERGpAArMRUT6ITPzzexAM7vKzJ4xsyVm1mRmG8zsJTP7gZlVt1H2aTNzZnZFO/VfG13zcPnuQkSkb4n1dANERKRH7Av8Oe+4HkgBQ4C9ojTFzL7qnGvOXWRmBuwZHb7UTv2f68Q1IiKSRyPmIiL90w7AtcBBQI1zrsY5VwNsC3wPyBIG79MLyo0jDN4BXmyn/j2j7cularCISF9nzrmeboOIiFQYM7sN+AZwq3PuW3n5XwPuBVY557Zro+w4YFF0OMY5916Zmysi0idoxFxERIqpj7bJgvzOTFHZK9quVlAuItJ5mmMuItIPmdlA4BTgaOAzwHBgQJFLlxcc54LuzswvbzWNxcx2Af5/QXYa+BB4AviBc251u40XEemjFJiLiPQzZvZV4C7gE3nZDcAqIIiOR0Tb1wqK5wLz9uaXtxmY55X/OfBCtD8YmALMAIYBJ7RTt4hIn6XAXESkHzGz3QlHpquBvwLXAc/mj1Kb2a7A29Hhy3n5nwBy88o7M5Wl2DW5c7Odc7mfgZndDHwMfL7TNyMi0scoMBcR6V8uIwzK/wIc4pwLilxzUrRtAN7My8+NhNc5594tVnn04GcueG9rxHwtraezDAYGAf/o6AZERPoqBeYiIv3LV6PtXcWCcjMbDJwRHb7qnMvmnc6Ndq9sp/6p0XYDrYPvXB0LgGHhkuhUAbsDPwTWABd24h5ERPokBeYiIv1L7gHP4YUnzMwDbgXGRlmFI965EfNRZlblnGsqKD+WcA10CIP6oOD8SMK56yMI57Pn+yuwl3Pug07fiYhIH6PlEkVE+pfcvO/vmtlXIHybp5ntQzj3fBLhy4Xyr83JjZgPAO40szFR+UFm9n+AZ4FtomsyZlZjZjVFyl8W/ZxJwHHADYQj+b/s/u2JiPReesGQiEg/YmZfJpxfHo+yGqLtAGAF4cooj0Z5ezvnXorKDSN8OBPgYcJlFiFc6jBX198JV3X5YnTsgO2dcx9FdVwC/BjYwzn3ekG7Horq3M0591b371REpPfRiLmISD/inPsf4ADgKcKgPCCcC34Z8GkgNz0lzeZLJeZGu5sIHw79MbCMMPheDPwEOAi4gnCayirg5lxQnldHmuJzz9+ItqO7fHMiIr2cRsxFRKRDZnYRcDXwT+dcl5Y0NLPFQINzbkKRc/cCXwPGO+cWdquxIiK9lEbMRUSkM3Ij5sWWQOxQNNd8J6BV0G1mEwhfMPSagnIR6c+0KouIiHRGbkWWV7pYfk/AgGozmx7lDQDGA98C1gPTixcVEekfFJiLiEi7zGwQsEt02KURczaNuB8TJYAUsAS4GfiplkoUkf5Oc8xFRKRd0UouzxI+KDrYOdfQQREREekCBeYiIiIiIhVAD3+KiIiIiFQABeYiIiIiIhVAgbmIiIiISAVQYC4iIiIiUgEUmIuIiIiIVAAF5iIiIiIiFUCBuYiIiIhIBVBgLiIiIiJSAf4XHghOj6GETBcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAucAAAHzCAYAAACDqLPYAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/av/WaAAAACXBIWXMAAAsTAAALEwEAmpwYAADARElEQVR4nOzdd3xUVdrA8d+dlt5JJZCEDqEqIHYUEFBYRFRQZEVB0LXBulbWVXdlWd9dlS3YUNeyUSxIFQUBUem9hS6hhhTSSDLJzGTmvn/cTEiZSZ0UwvP1cz8zc+feMycTzDz3zHOeo6iqihBCCCGEEKL56Zq7A0IIIYQQQgiNBOdCCCGEEEK0EBKcCyGEEEII0UJIcC6EEEIIIUQLIcG5EEIIIYQQLYQE50IIIYQQQrQQhubuQEvSpk0bNT4+vrm7IYQQQgghWrEdO3acV1U13NVzEpyXEx8fz/bt25u7G0IIIYQQohVTFOWku+ckrUUIIYQQQogWQoJzIYQQQgghWggJzoUQQgghhGghJDgXQgghhBCihZDgXAghhBBCiBZCgnMhhBBCCCFaCCmlKIQQQgjRAly4cIGMjAxsNltzd0XUk9FoJCIigsDAwHq3IcG5EEIIIUQzu3DhAunp6bRt2xYfHx8URWnuLok6UlWVoqIizp49C1DvAF3SWoQQQgghmllGRgZt27bF19dXAvNLlKIo+Pr60rZtWzIyMurdjgTnQgghhBDNzGaz4ePj09zdEB7g4+PToNQkCc6FEEIIIVoAGTFvHRr6e5TgXAghhBBCiBZCgnMhhBBCCCFaCAnOhRBCCCEuUR999BGKonDs2LEGtzV37ly++eabKvsXL17MG2+8UWX/unXrUBSFdevWNfi1PWXw4MEMHjy4ubvRIBKcCyGEEEKIOgfnV1xxBZs2beKKK65oiu7VyltvvcVbb73V3N1oEKlzLoQQQggh6iwwMJBBgwY1dzcq6NGjR3N3ocFk5FwIIYQQohXbtm0bd955J7Gxsfj4+NC1a1deeOEFioqKyo6Jj4/n5MmTJCUloSgKiqIwefJkJk+ezMcff8zZs2fL9sfHxwPu01oWLVrEtddei7+/P4GBgQwcOJClS5eWPV9SUsKcOXPo1q0bXl5exMTE8NRTT1FcXFzjz/LPf/6T7t274+PjQ0hICP3792fRokVlz1dOa3H2ufLm/Bmc3nvvPfr06YO3tzdt2rRhypQpZGdn1/5N9iAZORdCCCGEaMVOnTpF3759mTx5MgEBASQnJ/PnP/+Z48ePs2DBAkALqG+99Vb69OnDyy+/DEB4eDgAmZmZbNu2rSzA9vLycvta//73v3niiSe4/fbb+fjjj/H392fnzp2cOHGi7Jj77ruPZcuW8eyzz3LNNddw8OBBXnzxRU6cOMHChQvdtp2UlMRTTz3Fn/70J66//nqKiorYu3dvtUH0pk2bKjw+d+4cEydOpHv37mX7nnvuOV5//XWeeOIJ/v73v3P27Fn++Mc/sn//fjZu3Iher3fbfqNQVVW20u3KK69UhWgKN96obUIIIYSqquqBAwfqdd5///tfFVCPHj1aq+MdDodqs9nUTz/9VFUURT1//nzZc3FxcerEiROrnHP//ferbdu2rbL/xx9/VAH1xx9/VFVVVfPy8lR/f3917Nixbl//559/VgH1448/rrD/f//7nwqou3btcnvuo48+qvbr16/an+/GG29Ub3TzAWs2m9UBAwaonTp1Kvu5U1JSVJ1Op77yyisVjl2/fr0KqIsWLar29dyp6fcJbFfdxKOS1iKEEEII0YpduHCBZ599lo4dO+Ll5YXRaGTSpEmoqsrRo0c99jobN26koKCAadOmuT3m+++/x2Qyceedd1JSUlK23XLLLQD8/PPPbs8dMGAAu3fv5vHHH2f16tWYzeZa901VVe6//35+/fVXvv32W8LCwgD44YcfcDgcTJw4sUJ/rrrqKgICAqrtT2ORtBYhhBBCiFbsgQceYPXq1fz5z3+mb9+++Pn5sXXrVh599NFa5XnXVlZWFgCxsbFuj8nIyMBqteLn51dtG6789re/pbi4mA8++IC33noLo9HIrbfeyhtvvFElh7yyP/3pTyxevJhVq1bRpUuXCv0B6NSpU53701gkOBdCCCGEaKWKi4tZsmQJL7/8Mk8++WTZ/n379nn8tdq0aQPA2bNn6dmzp8tjwsLC8Pb25pdffnH5fExMjNv2FUVh+vTpTJ8+nZycHFatWsVTTz3F+PHj2bJli9vzPvvsM2bPns2HH35YpQa6cwR91apVhISEuOxvU5PgXAghhBCilbJYLNjtdoxGY4X9H330UZVjvby8KlRwqWl/Zddccw3+/v689957DB8+3OUxI0aM4LXXXiMvL48hQ4bU7odwISQkpCwof/fdd90et2nTJh588EGee+45Jk+eXOX5YcOGodPpOHXqFMOGDat3fzxJgnMhqrG69H/koS7+iAkhhBAtxffff09UVFSFfUFBQQwbNoxBgwbx+uuvEx0dTZs2bfjwww85e/ZslTZ69OjBL7/8wvLly4mKiqJNmzbEx8fTo0cPsrOzefvtt+nfvz/e3t706tWryvkBAQHMmTOHxx9/nHHjxjFx4kQCAgLYvXs33t7ePP744wwePJh77rmHO++8k9///vcMHDgQnU7HiRMnWLFiBa+99lqFtJPypk2bRkBAAFdffTUREREcOXKETz/9tCxfvbILFy5w++23061bN0aPHs3mzZvLnvPy8qJfv3507NiRZ599lscee4zDhw9z44034u3tzenTp/nhhx+YOnUqN910U11+FQ3nbqbo5bhJtRZR2Q/336/+cP/9Hm9XqrUIIYQor6HVWlxtiYmJqqpqFUlGjBih+vv7q+Hh4eqjjz6qLl++vEKlFVVV1YMHD6rXXXed6uPjowLq/aWffwUFBeqECRPU4OBgFVDj4uJUVa1arcXpq6++UgcOHKh6e3urAQEB6sCBA9Vly5aVPW+329W5c+eqvXv3Vr28vNTAwEC1d+/e6tNPP63m5ua6/Vk/+ugj9cYbb1TDw8NVk8mkxsfHqzNmzFDz8vLKjilfrSUlJcXte+P8GZw++eQT9aqrrlJ9fX1VPz8/tVu3buqjjz6qnj59um6/kFINqdaiaM8LgP79+6vbt29v7m6IFqSxRs6dKW+V1m0QQghxmTp48GCF2tvi0lbT71NRlB2qqvZ39ZyUUhRCCCGEEKKFkOBcCCGEEEKIFkKCcyGEEEIIIVoICc6FEEIIIYRoISQ4F0K0SoMHX5x4K4QQQlwqJDgXQgghhBCihZDgXAghhBBCiBZCgnMhhBBCCCFaCAnOhRBCCCGEaCEkOBdCCCGEEKKFkOBcCCGEEEI0m/Hjx9O7d2/69evHwIEDWbNmTXN3qVkZmrsDQgghhBDC8wZ/NBiAdZPXNWs/avLuu+8SHBwMwK5duxgyZAjnz59Hp7s8x5Avz59aCCGEEEI0qREjRqAoCn/84x8r7HcG5gB5eXmN3o8NGzZwyy23EBERQUBAAFdccQUffvhho79ubcnIuRBCCCGEaFSff/45e/bscfv8zJkzWbJkCXl5eSxcuLDRRs337t3L0KFDGTRoEPPnz8fX15evv/6aKVOmYLFYeOSRRxrldetCRs6FEEIIIUSjycnJYebMmbzxxhtuj3nzzTc5fvw4SUlJPPPMM1itVrfHnjt3jo0bN7p8zmw2891337k9d8GCBdjtdpYtW8aYMWMYNmwY7777LoMGDeKTTz6p/Q/ViCQ4F0IIIYQQjebZZ5+lZ8+e3HPPPTUeO2LECHJycti3b5/bY+bOncvw4cNZv359hf1FRUWMHj2aBx54gIKCApfnWq1WjEYjPj4+FfYHBQXhcDhq8dM0PgnOhRBCCCFamaR9SWw+s5mfTv5E/Nx4kvYlNUs/1q9fzyeffMK8efNcPl9UVERKSkrZ402bNpGVlUWHDh3ctjl79mxGjBjByJEj2bBhQ1k7o0ePZs+ePaxatQp/f3+X506ePBmAJ554gtTUVHJzc5k/fz5r1qxh5syZ9fwpPUtyzoUQQgghWpGkfUlMWzYNi90CwMm8k0xbNg2Aib0mNlk/rFYr06dP5w9/+ANdu3Z1eUxRURH33nsv+fn5GAwG/Pz8WLhwISEhIW7bNRgMfP7550yYMIGRI0eyaNEi5syZw+7du1mzZg29e/d2e27Pnj1Zt24dY8eO5a233gLAaDTyzjvvMGHChIb9wB7S6oJzRVEMwB+AKUB7IBP4SlXVlnE5JIQQQghRCzO+n8HutN11Pm/zmc1lgbmT2WZmypIpzN8xv05t9Y3qy9wRc+vcB4D/+7//o6ioiFmzZrk9JjQ0lE2bNtW5bYPBwIIFC7j77rsZOnQoISEhrF27lj59+lR73tGjRxk3bhyJiYm88847+Pj4sGTJEh5++GG8vb2ZOLHpLl7caXXBOfARcDPwCnAIaAf0aM4OCSGEEEI0lcqBeU37G8OpU6eYPXs277//PhaLBYvl4mtbLBZyc3MJCAhAr9fX+zVKSkooKChAp9Nhs9kwm801nvPCCy9gNBpZvnw5RqMRgCFDhpCVlcWTTz7JPffc0+z11VtVcK4oyghgPNBHVdUDzd0fIYQQQoj6qu+IdfzceE7mnayyPy4orskWJDp+/DjFxcXcd999VZ77xz/+wT/+8Q927dpF375969V+cXExt99+Ozt37mTz5s3MmTOHESNGsHLlSq6++mq35+3bt48+ffqUBeZOAwcO5LPPPiMjI4OoqKh69clTWtuE0AeBtRKYCyGEEOJyNXvIbHyNvhX2+Rp9mT1kdpP1oW/fvvz4449VNoD77ruPH3/8kU6dOtWrbYvFwtixY9m2bRurV69mwIABfPHFFwwdOpQRI0awefNmt+dGRUWxe/fuKqUat2zZgre3N6GhofXqkye1qpFz4CpgqaIo/wF+i/bzfQ88pqpqarP2TAghhBCiCTgnfU5ZMgWL3UJcUByzh8xu0smgwcHBDB482OVzcXFxbp+rjVmzZrF161ZWr15dNvJuNBr54osvGD9+PKNHjyYlJcVlxZbHHnuMu+66i9GjR/O73/0OHx8fli5dyueff87MmTMxmUz17pentLbgPAqYDOwBJgABwP8BixRFGaSqqtqMfRNCCCGEaBITe00sm/zZVKksTWXWrFncf//99OrVq8J+Z4C+fft2t6UU77zzTlasWMFrr73G1KlTKS4upmPHjsybN4/p06c3Rfdr1NqCc6V0G6OqahaAoijngJ/QJomuqXKCokwDpgG0b9++6XoqLhkZGRm8/fbbHm0zNfU3ALz99lKPtgvgOH2aW6opI9US7TgYTE7UCI+2mZoK5Ofz9j07PdouQJhfMXdfedzj7WqNh8HddzdO2+KS9WXyl2SZs5q7G7UW5hvG3Yny71hU5Ylx0pCQELelFo1GY7U55wAjR45k5MiRDe5HY2ltwXkOcNwZmJdaD1jRKrZUCc5VVX0PeA+gf//+MrIuqiix2YiNjfVom15eXgAebxdg5/bt+ERGerzdxlTwczqx/T3bppcXUGAltpNPjcfW1ZnzwRDrfmnphjV+pnHaFZe0LHMWsYGe/3vRWM5ckH/HQtRXa5sQehBt5LwyBWgZa7IKIYQQQgjhRmsbOV8OvKIoShtVVc+X7rsBMKLloQshhBBCXBZaW6755aK1jZy/B2QByxRFGa0oyr3Ap8BqVVXXN2/XhBBCCCGEqF6rCs5VVb2ANvEzB1gAzEPLM5dZKUIIIYQQosVrbWktqKp6DLi1ufshhBBCCCFEXbWqkXMhhBBCCCEuZRKcCyGEEEII0UJIcC6EEEIIIUQLIcG5EEIIIYQQLYQE50IIIYQQQrQQEpwLIYQQQgjRQkhwLoQQQgghms348ePp3bs3/fr1Y+DAgaxZs6a5u9SsWl2dcyGEEEIIAQwerN2uW9ecvajRu+++S3BwMAC7du1iyJAhnD9/Hp3u8hxDvjx/aiGEEEII0SRWrFjBDTfcgL+/P4GBgfTv35+1a9eWPe8MzAHy8vIavT8bNmzglltuISIigoCAAK644go+/PDDRn/d2pLgXAghhBBCNIp3332XMWPGcOWVV7Jo0SK++uor7rrrLsxmc4XjZs6cSYcOHRg3bhwLFy5stFHzvXv3MnToUGw2G/Pnz+ebb75hwIABTJkyhbfffrtRXrOuJK1FCCGEEEJ43IkTJ5gxYwZ///vfmTFjRtn+4cOHVzn2zTff5M033+T777/nmWeeYcOGDZhMJpftnjt3jpSUFK655poqz5nNZn766SdGjhzp8twFCxZgt9tZtmwZ/v7+AAwbNoy9e/fyySef8Mgjj9TjJ/UsGTkXQgghhBAe9+GHH6LT6Xj44Ydrfc6IESPIyclh3759bo+ZO3cuw4cPZ/369RX2FxUVMXr0aB544AEKCgpcnmu1WjEajfj4+FTYHxQUhMPhqHU/G5ME50IIIYQQrU1SEmzeDD/9BPHx2uMmtn79erp168aCBQvo2LEjBoOBTp06MW/evLJjioqKSElJKXu8adMmsrKy6NChg9t2Z8+ezYgRIxg5ciQbNmwoa2f06NHs2bOHVatWlY2KVzZ58mQAnnjiCVJTU8nNzWX+/PmsWbOGmTNneuCnbjhJaxFCCCGEaE2SkmDaNLBYtMcnT2qPASZObLJupKamkpqaytNPP81f//pXOnbsyFdffcVjjz1GSUkJTz75JEVFRdx7773k5+djMBjw8/Nj4cKFhISEuG3XYDDw+eefM2HCBEaOHMmiRYuYM2cOu3fvZs2aNfTu3dvtuT179mTdunWMHTuWt956CwCj0cg777zDhAkTPP4e1IcE50IIIYQQLdGMGbB7d93P27z5YmDuZDbDlCkwf37d2urbF+bOrXsfAIfDQX5+Ph999BF33HEHADfffDMnTpxgzpw5PPHEE4SGhrJp06Y6t20wGFiwYAF33303Q4cOJSQkhLVr19KnT59qzzt69Cjjxo0jMTGRd955Bx8fH5YsWcLDDz+Mt7c3E5vw4sUdCc6FEEIIIVqTyoF5TfsbSVhYGEePHmXYsGEV9t9yyy18//33nDt3jpiYmHq3X1JSQkFBATqdDpvNVqUCjCsvvPACRqOR5cuXYzQaARgyZAhZWVk8+eST3HPPPc1eX12CcyGEEEKIlqieI9bEx2upLJXFxTXpgkSJiYls3rzZ7fMNCYKLi4u5/fbb2blzJ5s3b2bOnDmMGDGClStXcvXVV7s9b9++ffTp06csMHcaOHAgn332GRkZGURFRdW7X54gE0KFEEIIIVqT2bPB17fiPl9fbX8TGjt2LAArV66ssP/7778nNja23kGwxWJh7NixbNu2jdWrVzNgwAC++OILhg4dyogRI6q9IIiKimL37t1YrdYK+7ds2YK3tzehoaH16pMnyci5EEIIIURr4sybnjJFS2WJi9MC8ybOp7711lu56aabmD59OufPn6dDhw589dVXrFq1iv/+97/1bnfWrFls3bqV1atX07dvX0Cb1PnFF18wfvx4Ro8eTUpKisuKLY899hh33XUXo0eP5ne/+x0+Pj4sXbqUzz//nJkzZ7qtrd6UJDgXQgghhGhtJk68OPmzCVNZylMUhcWLF/P888/z0ksvkZOTQ7du3UhKSuLee++td7uzZs3i/vvvp1evXhX2OwP07du3uy2leOedd7JixQpee+01pk6dSnFxMR07dmTevHlMnz693n3yJAnOhRBCCCFEowgMDGTevHkVaps3VEhIiNtSi0ajsdqcc4CRI0e6XUG0JZCccyGEEEIIIVoICc6FEEIIIYRoISStRQghhBCiNWqmXHPRMDJyLoQQQgghRAshwbkQQgghhBAthATnQgghhBBCtBASnAshhBBCCNFCSHAuhBBCCCFECyHBuRBCCCGEEC2EBOdCCCGEEEK0EBKcCyGEEEII0UJIcC6EEEIIIUQLIcG5EEIIIYRoNuPHj6d3797069ePgQMHsmbNmubuUrMyNHcHhBBCCCGE5w0erN2uW9ecvajZu+++S3BwMAC7du1iyJAhnD9/Hp3u8hxDvjx/aiGEEEII0eg2bNjALbfcQkREBAEBAVxxxRV8+OGHFY5xBuYAeXl5LaJPzUmCcyGEEEII4XF79+5l6NCh2Gw25s+fzzfffMOAAQOYMmUKb7/9doVjZ86cSYcOHRg3bhwLFy5stFHzuvSpuUhwLoQQQgghPG7BggXY7XaWLVvGmDFjGDZsGO+++y6DBg3ik08+qXDsm2++yfHjx0lKSuKZZ57BarW6bffcuXNs3LjR5XNms5nvvvvOI31qLhKcCyGEEEIIj7NarRiNRnx8fCrsDwoKwuFwuDxnxIgR5OTksG/fPrftzp07l+HDh7N+/foK+4uKihg9ejQPPPAABQUFHutTU5PgXAghhBCilUlKgs2b4aefID5ee9zUJk+eDMATTzxBamoqubm5zJ8/nzVr1jBz5kxAC6hTUlLKztm0aRNZWVl06NDBbbuzZ89mxIgRjBw5kg0bNpS1M3r0aPbs2cOqVavw9/evd5+am1RrEUIIIYRoRZKSYNo0sFi0xydPao8BJk5sun707NmTdevWMXbsWN566y0AjEYj77zzDhMmTAC0oPree+8lPz8fg8GAn58fCxcuJCQkxG27BoOBzz//nAkTJjBy5EgWLVrEnDlz2L17N2vWrKF3794N6lNzk+BcCCGEEKIFmjEDdu+u+3mbN18MzJ3MZpgyBebPr1tbffvC3Ll17wPA0aNHGTduHImJibzzzjv4+PiwZMkSHn74Yby9vZk4cSKhoaFs2rSpzm0bDAYWLFjA3XffzdChQwkJCWHt2rX06dOnwX1qbhKcCyGEEEK0IpUD85r2N5YXXngBo9HI8uXLMRqNAAwZMoSsrCyefPJJ7rnnngZVZSkpKaGgoACdTofNZsNsNjd7nzxBgnMhhBBCiBaoviPW8fFaKktlcXFNuyDRvn376NOnT1kQ7DRw4EA+++wzMjIyiIqKqlfbxcXF3H777ezcuZPNmzczZ84cRowYwcqVK7n66qubpU+eIhNChRBCCCFakdmzwde34j5fX21/U4qKimL37t1VyiJu2bIFb29vQkND69WuxWJh7NixbNu2jdWrVzNgwAC++OILhg4dyogRI9i8eXOT98mTJDgXQgghhGhFJk6E994DLy/tcVyc9rip06kfe+wxUlJSGD16NEuWLGHVqlU89thjfP755zzyyCOYTKZ6tTtr1iy2bt3K6tWr6du3L6BN6vziiy8YMmQIo0ePdltKsbH65EmS1iKEEEII0cpMnHhx8mdTprKUd+edd7JixQpee+01pk6dSnFxMR07dmTevHlMnz693u3OmjWL+++/n169elXY7wzQt2/f7raUYmP1yZNadXCuKEpb4DDgBwSoqur6MkoIIYQQQnjcyJEjGTlypEfbDAkJcVtq0Wg0Vptz3lh98qTWntbyd0ACciGEEEIIcUlotcG5oig3ACOAfzR3X4QQQgghhKiNVpnWoiiKHvg38Gcgt3l7I4QQQgjR9Jor11w0TGsdOX8Y8ALmNXdHhBBCCCGEqK1WF5wrihIG/AX4vaqqtlocP01RlO2KomzPzMxs/A4KIYQQQgjhRqsLzoHZwGZVVVfU5mBVVd9TVbW/qqr9w8PDG7lrQgghhBBCuNeqcs4VRUkEHgRuUBQluHS3c42sIEVR7KqqFjVL54QQQgghhKhBqwrOgc6AEdjk4rkzwAfA1CbtkRBCCCGEELXU2oLz9cBNlfaNAJ4FbgWON3mPhBBCCCGEqKVWFZyrqnoeWFd+n6Io8aV3f5EVQoUQQgghREvWGieECtGirVsXw+HDIezfH8aUKUNYty6mubskhBBCiBai1Qfnqqp+pKqqIqPmoiVYty6GefP6YLPpAYXMTF/mzesjAboQQghRg/Hjx9O7d2/69evHwIEDWbNmTXN3qVG0qrQWIVq6Tz/tjsVS8X87i8XAp592Z/Dg1GbqlRBCCNHyvfvuuwQHBwOwa9cuhgwZwvnz59HpWtdYc+v6aYRo4c6f96nTfiGEEKK+Vk+ezOrJk5vt9c+cOcPjjz/O1Vdfja+vL4qicOLECZfHnj59mjvvvJOgoCACAwO54447OHXqVIVjnIE5QF5eXiP2XLNhwwZuueUWIiIiCAgI4IorruDDDz9s9NeV4FyIJtSmjesy++72CyGEEJeqY8eO8eWXXxISEsL111/v9jiz2czNN9/MoUOH+Pjjj/n00085evQoN910E4WFhRWOnTlzJh06dGDcuHEsXLiw0UbN9+7dy9ChQ7HZbMyfP59vvvmGAQMGMGXKFN5+++1GeU0nCc6FaEKTJh1Er3dU2OflVcKkSQebqUet07p1cPgw7D8XypR/92Hd/tDm7pIQQlx2brjhBtLT01mxYgV33XWX2+Pmz5/P8ePHWbx4Mbfffjtjxoxh6dKlnDx5knfffbfCsW+++SbHjx8nKSmJZ555BqvV6rbdc+fOsXHjRpfPmc1mvvvuO7fnLliwALvdzrJlyxgzZgzDhg3j3XffZdCgQXzyySc1/OQNI8G5EE1o8OBUYmPzARVQ8fW18eijeyTf3IPWrYN588BmA1DIzPNi3rcJEqALIUQTq+2o9tKlSxk0aBCdOnUq25eQkMC1117LkiVLXJ4zYsQIcnJy2Ldvn9t2586dy/Dhw1m/fn2F/UVFRYwePZoHHniAggLX9UKsVitGoxEfn4ppp0FBQTgcDpfneIoE50I0IbtdIT3dj9DQYry97XTpkiuBuYd9+ilYLBX3WWx6Pv2xXfN0SAghRLWSk5Pp2bNnlf2JiYkcOHAA0ALqlJSUsuc2bdpEVlYWHTp0cNvu7NmzGTFiBCNHjmTDhg1l7YwePZo9e/awatUq/P39XZ47uTRX/4knniA1NZXc3Fzmz5/PmjVrmDlzZn1/1FqRai1CuJGyfDnn9+xBb7VS8Le/YRo+HFO/fg1q8/jxQIqLDYSHmwE4fDgEu11Br1c90WUBnD/vZn+eqWk7IoQQzcj5GeawWlk8dCh9ZswgYdSo5u6WS9nZ2YSEhFTZHxoaSk5ODqAF1ffeey/5+fkYDAb8/PxYuHChy/OcDAYDn3/+ORMmTGDkyJEsWrSIOXPmsHv3btasWUPv3r3dntuzZ0/WrVvH2LFjeeuttwAwGo288847TJgwoYE/cfUkOBfChZTly9n60ks4rFYUQM3NxfLNNwANCtD37w8DwNe3BIDsbB+OHw+kc+fGn3V+uWjTBjIzXewPcp+XKIQQrUn5zzAA87lzbH3pJYAWG6DXJDQ0lE2bNtX5PIPBwIIFC7j77rsZOnQoISEhrF27lj59+lR73tGjRxk3bhyJiYm88847+Pj4sGTJEh5++GG8vb2ZOHFifX+UmvvcaC0LcQnbM3cu9uLiijttNqwrVzYoOE9ODiM6ugCj0VEWoB84ECbBuQdNmgT//rcz51zjZbQz6abTzdcpIYSohx1z5pBz+HCdz3OOmJdnLy5my4sv8uvXX9eprZCuXbny+efr3Ic6vUZISNkIeXnuRtTrqqSkhIKCAnQ6HTabDbPZXOM5L7zwAkajkeXLl2M0GgEYMmQIWVlZPPnkk9xzzz2NVilGcs6FcMGcluZyv5qbW+82HQ44cCCUxMRsAIxGB1FRhSQny0RFTxo8GAYOdD5S8TbaefS2FAb3zG7GXgkhRNOpHJjXtL+5JSYmkpycXGX/gQMH6NGjR4PaLi4u5vbbb2fnzp1s3ryZYcOGMWLEiBpH4fft20efPn3KAnOngQMHkpWVRUZGRoP6VR0ZORfCBd+oKMznzlXZr5RbAKGuTp8OoKDARGJiFmlpvgD06JHNjh0RqCooSr2bFpWYzeDlBXq1hPYRxRKYCyEuSfUdsV48dKjLzzDf6GiGfvRRA3vleb/5zW/4wx/+wPHjx8smeJ44cYINGzbwt7/9rd7tWiwWxo4dy7Zt21izZg19+/bliy++YPz48YwYMYKVK1cyaNAgl+dGRUWxe/durFYrJtPFOUtbtmzB29ub0NDGG1iTkXMhXOjz5JNVdxqNmIYPr3ebzhFy58g5QI8eWeTleXH2rOvZ4qLu7HY4dAj8/MDbUMLJDF8cMt9WCHEZ6TNjBnpv7wr79N7e9Jkxo8n78vXXX/P111+zY8cOAL777ju+/vprfvrpp7JjHnroIeLj4xkzZgxLlixh6dKljBkzhnbt2jF9+vR6v/asWbPYunUrq1evpm/fvoA2qfOLL75gyJAhjB492m0pxccee4yUlBRGjx7NkiVLWLVqFY899hiff/45jzzySIWA3dNk5FwIF0K6dQNA0etR7Xbw9sZrzJgG55uHhRURGXkx180ZqCcnhxIb6/oPhKib48ehqEibGGq328k260nP8SI61FLzyUII0Qo4J31uefFFHFYrvtHRzVatpfLiQ7/73e8AuPHGG1m3bh0Afn5+rF27lpkzZzJp0iRUVWXIkCHMnTvXbanD2pg1axb3338/vXr1qrDfGaBv377dbft33nknK1as4LXXXmPq1KkUFxfTsWNH5s2b16ALhtqQ4FwIF9JKc9FCExM5f+AAhpiYBgXmqqoF5z17nq+QvhITU0hQkIUDB0IZPvxUQ7stgP37tVtfX7CZtUm3KRm+EpwLIS4rCaNGlU3+bM5UFlWt3VeX7du3Z+HChR597ZCQELcTSo1GI1dffXW1548cOZKRI0d6tE+1IWktQriQtnkz/u3bo/fyQvX2xn7iBGotZne7c+6cL9nZ3hVSWkDLM09MzCI5OayhXRalkpMhJgaMRvA22tEpKifSfZu7W0IIIUStSHAuRCUOm42MbduIKr2idnh7g8NBydGj9W7TGXwnJmZVea5Hj2wyMnw5f967ynOibrSKOJCYqD3WKRATWsyJDJ/qTxRCCCFaCAnOhagka/9+Ssxmoq66StthNKL4+VFy8GC920xODiMw0EK7dlXzysvnnYuGOXUKCgouBucA8ZFmUmTkXAghxCVCgnMhKknbtAkUhUhncK4o6Lt2peTwYW1yaD0kJ4fSo0e2y3KJ8fF5+PjYOHBAUlsaylkmt0JwHmEmPdcbs0X+3AkhLi9DP/qoRZZOFNWTTyshKknfsoWQ7t3xKlfT3NC9OxQVYT95ss7tZWZ6k57u5zKlBUCvh27dcjhwQEbOGyo5WavSEhFxcV9CaXUcyTsXQghxKZDgXIhySsxmzu/eTVSlRQkMXbqAXk/JoUN1btM5It6zmoVwEhOzOXkykPx8o9tjRPW0ijjaqHn5byicwXlKhgTnQgghWj4JzoUoJ2PHDhwlJVWCc8XLC32HDtjrkXeenByKj4+N+Pg8t8f06KGNqh88KKPn9XXuHOTkVExpAQgLsBHgUyIj50KIFq+2ZQdFy9bQ36ME50KUk7Z5MzqjkfArrqjynKFbNxyZmTjOn69Tm8nJYXTvnoNe7/6YLl1yMRjsMim0AZz1zXv2rLhfUbS8cxk5F0K0ZAaDgZKSkubuhvCAkpISDIb6LyUkwbkQ5aRv3kybvn0x+FQtvWfo3h2gTlVb8vJMnD4d4Dbf3MlkctC5c57knTdAcjIEBUHbtlWfi480czLDB7uj6fslhBC14e3t7XYpeXFpyc/Px9u7/uWRJTgXolRxdjY5hw6V1TevTBcaii4ysk7BuTPYrik4By215dixYCyWaobYhVuu8s2dEiLMWGx60nKklrwQomUKDw8nMzMTs9ks6S2XKFVVMZvNnD9/nvDw8Hq3U/8xdyFamfStWwGq5JuXZ+jeHevPP6MWFaG4GF2vLDk5DJPJTufO7vPNnRITs1m4sDOHDwfTu3fNwby4KDMTMjJgzBjXz5dNCk33oW1YcRP2TAghasfb25vIyEjS0tKwWCzN3R1RT15eXkRGRjZo5FyCcyFKpW3ahNHfn9DKMwrL0XfrBuvWUXLkCMY+fWpsMzk5lK5dczAaa86n6NYtG0VROXAgVILzOnLmm7v71bULL0KnqJzI8OW6HjlN1zEhhKiDoKAggoKCmrsboplJWosQpdK3bCFiwAB01Uzi0Ldvr60WWouSioWFBlJSgmqV0gLg719CfPwFkpNlMaK6Sk4GPz+Ii3P9vMmg0jasSCq2CCGEaPEkOBcCKDhzhoLTp6tNaQFQdLparxZ66FAoDodCYqL7+uaV9eiRzeHDIdjtLhKnhVvJydCjB9VWxEmILCJFgnMhhBAtnATnQqCVUITq882dDN26gdmM/dSpao/bvz8Uvd5B1661T6NITMyiuNjA8eOBtT7ncpeTA2fPuk9pcUqINJN5wYuCIplwK4QQouWS4FwItODcJzycwI4dazzWuVqovYbUlgMHwujYMQ9v7+pH2Mvr0UMbZZfUlto7cEC7rSk4jy+dFHpC6p0LIYRowSQ4F5c91eEgfcsWIgcNQnFVh68SxdsbfUJCtSUVLRYdR48G1zrf3Ck01EJUVKHUO6+D5GTw8oKarqviIyQ4F0II0fJJcC4ue7lHjmDJzibqqqtqfY6hWzccGRk4slwH30eOhFBSoqNnz7pXXUlMzOLAgVCkzG3tJCdDt25Q02Jsof42An1tpKTXXAJTCCGEaC4SnIvLnjPfPLIW+eZONa0WmpwciqKodO9e97J9PXpkc+GCF2fO+Nf53MtNQQGcOFFzSgtoixMlRJhlUqgQQogWTYJzcdlL27yZgPh4/KKja32OLiwMXUSE25KKyclhxMdfwN/fVuf+OKu7SN55zQ4eBFWFnj1rd3x8pJlTmb7Yay47L4QQQjQLCc7FZc1utZK5fXutqrRUZujeHfvx46jFFVectNkUDh4MrXO+uVN0dCHBwcUkJ0veeU3279fSWTp3rt3x8RFFWEt0nMuu/8ptQgghRGOS4Fxc1rL27aOkqKhewbm+e3dwOCg5cqTC/l9/DcJq1depvnl5iqKltsik0JolJ0OXLtqE0NpIKK3YIqktQgghWioJzsVlLW3zZlAUIgcOrPO5+vbtwde3St65Mx2lR4/6jZyDltqSmelLZqZMXnSnqAh+/bV2+eZO7doUodc5JDgXQgjRYklwLi5r6Zs2EdqjB6agoDqfq+h0GLp2xX74MKrjYhJzcnIYbdsWEBJirXe/nIG9pLa4d/gw2O11C86NBpXYNsVSTlEIIUSLJcG5uGzZCgs5v28fUVdfXe82DN27o5ZbLdRup0H55k7x8Rfw9bVJaks19u8HnU4ro1gXCRFmTkg5RSGEEC2UBOfispWxfTtqSUm98s2dDF26gE6HvTS15dSpQAoLjfXON3fS66Fbtxyp2FKN5GTo0AF86zgIHh9p5ny+F/lF+sbpmPCIwR8NZvBHg5u7G0II0eQkOBeXrbTNm9GZTLTp16/ebZStFlpaUtGZhtLQkXPQUltOnw7gwgVjg9tqbaxWOHKkbiktTgkRMilUCCFEyyXBubhspW/eTHi/fhi8G1ZWz9C9O470dBzZ2ezfH0Z4uJmIiKIG9885+i6pLVUdPQo2W+3rm5cXLxVbhBBCtGASnIvLUtH58+QeOdKgfHMnQ2nSs+3AQZKTwxqc0uLUuXMuBoOdAwcktaWy5GTttkePup8b4l9CsJ+VExKcCyGEaIEkOBeXpfQtWwCIvOqqBrela9MGXXg4hXuOkpfn5ZGUFgCTyUGXLrkycu5CcjLExUFAQP3Oj48okootQgghWiQJzsVlKX3LFowBAYTWJ2nZBX337ujPHMVHV+Cx4By0xYh+/TWI4mKZvOikVcSpX765U0KkmVOZPtgdNR8rhBBCNCUJzsVlR1VV0jZtInLgQHR6zwS9hm7d0Kl2rgr/ibZtCz3SJmh553a7jsOHQzzW5qXu+HEoLq5fvrlTfKQZm13H2SwpqSiEEKJlaVXBuaIodymKslRRlLOKohQoirJDUZR7mrtfomUpOH2awtTUBpVQrEwfF0ehI5Dron5AUTzWLN26ZaMoqixGVM7+/dptffLNnRJkUqgQQogWqlUF58DvgQJgJvAb4EfgM0VRHm/WXokWJW3zZgAiPRicZ2b5s+vCDXRUN1dYLbSh/PxKiI+/IHnn5SQnQ0wMhDbgLYkNK8agc5AiixE1iNQiF0IIz2ttwfloVVXvVVX1S1VV16qq+gfgc7SgXQhAK6HoExlJYEKCx9pMTg5lV8GNmErycZw+7bF2QauZfvhwCCUlHhySv0Q5HHDgQMPyzQEMepV24TIpVAghRMvTqoJzVVXPu9i9C4hp6r6Ilkl1OEjfsoWoq65C8WD+SXJyGMccV4FOR0npaqGe0qNHNhaLgV9/DfJou5eiU6egoKDhwTmUVmyRtJYWKWlfEpvPbOankz8RPzeepH1Jzd0lIYRoMq0qOHfjauBIc3dCtAw5hw9jyc31SH3z8pKTw4jvVoI+Pt7jwbksRnSRM9/cE8F5QqSZ7AITeYWGhjcmPCZpXxLTlk3DYrcAcDLvJNOWTZMAXQhx2WjVwbmiKEOA24HXm7krooVIb4R885wcE2fP+pOYmFVhtVBPCQmxEB1dQHKyLEaUnAxt2kBERMPbkkmhLdOsNbMw28wV9pltZmatmdVMPRJCiKbVaoNzRVHigc+AJaqqflTNcdMURdmuKMr2zMzMpuqeaCZpmzYR2KEDvp6I7ko5V/B0BucAJYcOeax90FJbDh4MxYNzTS85qqoF54mJeKQiTnyEFgBK3nnL4FAdLD28lJN5J10+fyrvVBP3SAghmkerDM4VRQkFvgNOAhOrO1ZV1fdUVe2vqmr/8PDwJumfaB52q5WMnTs9WkIRtMmgXl4ldOyYV7ZaaGOktuTnmzhzxt+j7V5KUlMhN9czKS0AQX4lhPpbZeS8mRVYC/jP1v/Q9T9dGbNgDHrF9doD7YPaN3HPWr8X1rzAC2teaO5uCCEqaXXBuaIovsBywASMUlXVXMMp4jJxfs8e7EVFjZJv3q1bDkajCoC+Wzfsx4+jWiwee40ePbLKXutylZys3TZk8aHK4iPNnMiQcorN4XTeaZ754RnavdmOx797nDCfMBaMW8B/x/wXX2PFCyYFheeufa6ZeiqEEE2rVQXniqIYgK+AzsAIVVUzmrlLogVJ37wZRacjon9/j7VZUGDkxIlAEhOzyvYZuncHu52So0c99jrR0WZCQoov60mhyckQFARt23quzYRIM6czfbDZpUxlU9l6div3LLyHhH8m8Pqm1xnaYSgbH9zI5qmbGd9zPJP6TOK90e/hpfcCINIvEr2i5797/kuh1XOr7wohREvV2soUvAXcCjwJhCmKUn6YcZeqqp4byhSXnLTNmwnt2RNTYKDH2jx4MARVVcoqqoC2Wije3pQcPIjRQ8O8iqLlnV/uI+eeyjd3io8wU+LQcea8NwmRRZ5rWFRgd9hZfGgxb25+kw2nNxDoFciTVz3J41c9TnxwfJXjJ/aayPwd8wFYN3kdSw4t4Y4v72D81+NZPGExBl1r++gSQoiLWtXIOXBL6e0/gU2Vtujm6pRofraCArL27fN4vvn+/WEYDA66dMkp26fo9Ri6dsV+6JBHVwtNTMzi/HkfMi7DNIyMDG3zZEoLUBaQy6TQxnHBcoE3N71Jp3934s6v7iQ1P5W5w+dyeuZpXh/+usvA3JUx3cbw1q1v8e3Rb3lk+SOoqtq4HRdCiGbUqoYfVFWNb+4+iJYpfds2VLvd48H5gQOhdOqUi5dXxSDc0L07JXv24DhzBn17z0xk69FDG51PTg4lIuKsR9q8VDjzzT01GdSpbVgRRr1DW4yoV1bNJ4haOZF7gn9t+Rfv73yffGs+17W/jtdveZ0xXceg17me8FmT6f2nc+bCGV795VViA2N5afBLHu61EEK0DK0qOBfCnfTNm9F7edGmb1+PtVlcrOfYsWBuv/3XKs8ZunQpWy3UU8F5XNwFfH1tHDgQxk03XX7BuZ8feOitLKPXQfvwIqnYUg/OVTwtdgvxc+OZffNs4oPjeXPzmyw6tAidouPuxLuZOWgm/WM8M8/jzzf9mTP5Z3j5p5dpG9iWqVdM9Ui7QgjRkkhwLi4LaZs3E37llei9vDzW5uHDIdjtOnr2rLrgkOLriz4ujpKDB/EaPtwjr6fXQ/fu2ZflpNDkZOjRQ3sPPC0+0sz2Y8Geb7gVc7WK528X/xaH6iDYO5inr3maxwY+RmxgrEdfV1EU3hv1HmkFaTy8/GGi/KMY1WWUR19DCCGaW2vLOReiiqLMTPKOHSPqqqs82m5ycig6nUq3bq5XAzV0744jLQ1HTo7L5+ujR49sTp8O4MIFk8fabOlycuDsWc+ntDjFR5jJKzSSUyBjFbXlahVPh+ogxDuEMzPP8Lehf/N4YO5k1Bv56q6v6BvVl7u/upstZ7Y0yusIIURzkeBctHppW7QP78aob56QkIefX4nL5xtjtVBnVZjLafT8wAHttrGC84TI0pVCJbWl1tyt1plbnIufya/RX9/f5M+3935LdEA0oz4fxdEsz5UtFUKI5ibBuWj10jdvxhQYSHC3bh5r02bTcfhwSIUSipXpwsNR2rTx6GqhnTvnYjTaSU6+fILz/fvByws6dmyc9p3BeYpUbKmVTac3uZ3U2ZSreEb6R/L9xO8BGJE0gvSC9CZ7bSGEaEwSnItWTVVV0jZtIvKqq9B5MGH56NEgrFZ9hcWHXDF064b91189tlqo0eigc+fcy2rkPDkZunUDQyNlnQT42GkTYJFJoTWw2W386cc/cd1/ryPIK6hskSAnX6Mvs4fMbtI+dQ7rzLf3fktaQRq3fXYbBdaCJn19IYRoDBKci1Yt/9QpzGlpHi+h6FwMyFne0J2y1UKPHfPYaycmZvPrr0EUFTXC7MgWJj8fTp5svJQWp/jIIklrqcaRrCNc++G1/OXnv3Bf7/v49Ylf+WDMB2UBelxQHO+Nfo+JvSZ67DXXTV7HusnrajxuYNuBfHnnl+xO281dX92FzW7zWB+EEKI5SHAuWrX0TZsAiGyEfPN27fIJCrJWe5w+Ph68vbF7MLWlR48sHA4traa1O3gQVNXziw9VFh9h5kyWN7YSDy4/2gqoqsq729+l37v9OJZ9jC/v/JKPb/+YIO8gJvaayKDYQdwYdyMnZpzwaGBeV7d1uY13R73L98e+56FlD8kiRUKIS5oE56JVS9u8Gd+oKAI8WCDbboeDB0NqTGmBi6uFlnhwtdDu3XPQ6dTLIrUlOVlLZ+ncuXFfJyHSjN2h4/T5y2/1VXfSC9L5zYLf8PC3D3NNu2vY98g+7kq8q7m75daUK6bwyuBX+HjPx7z444vN3R0hhKg3Cc5Fq+Ww20nfsoWoq69GUTw3InriRBBFRcZqJ4OWZ+jWDbWgAMdZzywc5OtbQnz8hbLUmtYsORm6dNEmhDamskmhktoCwLLDy+j1di9++PUH5g6fy8r7VtI2sG1zd6tGL97wIg9d8RCzf5nN29vebu7uCCFEvUhwLlqt3EOHsF64QKSH883379dGrHv0qN1y74auXUFRPFq1JTExi8OHQ7DZWm8aRlERHDvW+CktANGhxZgMDk5c5hVbCq2FTF82nd8s+A0xATFsn7adJwc9iU65ND4qFEXhrdveYlSXUTz23WMsPrS4ubskhBB1dmn8xRWiHtJK8809v/hQGJGRhYSHF9fq+PKrhTrd63iSex1P1rsPPXpkY7Xq+fXXoHq30dIdOgQOR+NPBgXQ66B9uJmU9Ms3rWXr2a30e7cf83fO5+lrnmbL1C30jGiCKyMPM+gMLBi3gAExA7hn4T1sPL2xubskhBB1IsG5aBJJ+5KInxuP7hUd8XPjSdqX1OivmbZlC0GdOuETHu6xNlVVC85rm9LiZOjeHce5czhycz3SD+eo/YEDrTe1JTkZdDro2rVpXi8h0kxKui+X21zCEkcJr6x7hWs+uIbikmLW3r+W/xv2f3gZGjmXqBH5mfxYds8y2gW2Y/Tnozl03nMLgQkhRGOT4Fw0uqR9SUxbNo2TeSdRUTmZd5Jpy6Z5JEB3F/TbLRYyd+zweAnF06f9yc831WoyaHl6D68WGhJiJSamoFVPCk1O1hYe8m2iTJOEyCLyi4xkFxib5gVbgGPZx7juw+t4+aeXGd9zPHsf2cvg+MHN3S2PCPcL5/v7vsegMzDifyM4l3+uubskhBC10kjLegjQAsdZa2ZxKu8U7YPaM3vIbI+UG0val8SspCmc8rbQPjjOY+16gtlm5kTuCVJyUkjJTSElJ4W3t79NUUlRleOmLp3K0sNLCfUOJdQnlDDfMEJ9Qsu2MB/tcYhPCCa9qcprOYN+s02bzOcM+gGGmjtht1g8nm/unIRZ1+BcFx6OEhZGycGDmDzUpx49stm8OQqHQxthbk2sVjhyBG67releMz5C+3d0It2XsIC8pnvhZqCqKh/s+oAZ38/AoDPw2R2fcU+ve5q7Wx7XIaQDK+5dwY0f3citn93KT5N/ItArsLm7VSfOz5GTeScJ9w1nUu9JreYCSgjhmgTn5exI3UH83HiPBLvVBY51bduhOihxlFDiKOGzvZ/xxPdPUORjaXC77vpd3QVFiaOE03mnywLvlNyLQfjxnOOkF1ZcQtvb4E1xievc7OKSYvak7SG7KJvsomzsqt1tvwJMARUDd98wVhxdUfb+OpltZp5f/Tw9dU+h6PVEDhjQgHejquTkUEJDi4mONtd8cDmKomDo1g3bli2o1upro9dWYmIWq1e35/TpAOLi8j3SZktx9CjYbPXPN1+XlcThkbOw+Z5iCpFMcjzCYHVEtefEl6vYcmUn18H5OuV7PtW9TWZkOq/ta8PsmElMDBtcv05WkpS1jlmpn3LKlkn7ua812kV3ZmEmU5dpF8Y3xd/Ex7d/TLugdh5/nZbiypgr+frurxn9+Wiu+eAa8q35nM477dEBk8ZS+XMk05zJvG3zACRAF6IVk+C8kpN5J3lo6UPkF+dza5dbKbIVUVRSVOfbz/d/7jJwfHDJg7y+8XVKHCXYHLayoNtmL3e/3P4SRwkOtfr62GabmUnfTGLm9zPxM/nhZ/TD3+SPn6n01ljptvL+0sc/n/yZ2b/MLgumT+ad5IHFDzB/+3x0Oh0puSmczjtdIYjWK3raBbUjITiB2zrfRkJIAh1COpAQnEBCSAKRfpEk/DOBk3knq/Q7LiiOQ49paR6qqpJvzSfLnFUWrGcVXbxf+fHe9L1ul+o+feE0y9f+B1O4iduXjic2IJbYwIpbu6B2+Jv8q31fk/Yl8fvYr8mILyR83x7ui55EcvJQevTIoj6VGQ3du2PbsIHdOxfx5m2LyfU1E77vBybFTGJwPQI8Z957cnIocXH5rMtax6epn5LZLpP5W5bzbPxUxkYOrXtHXViUvprXTrxPqiWTGK9wj7btyv792m2PHnU/d11WEvNOTcPmVxrQkMY83RxwUG2A7u9tJzzQUqFii4pKCTZs2PhJWckHurlYldILY1smD536D4WOYiaGDsZLZ8Sg1G/V1qSsdUw7NQ+z6vmL7vIX3G1822ApsVBsL+Yfw/7BzKtnXjKVWBpiRKcRPNj3Qd7b+V7ZPk8PbHhSdlE2R7KO8OR3T1b5HLHYLXy4+0P6RPUh2CvYo2VihRAtgwTnLhSVFPHIikdgRd3O8zZ442PwwcfoU+UPqpPVbiU2MBaDzoBBZ8CoN2r3lXL3dQaMuov3yx/37OpnXbaronJnjzspsBZQaCvUbq2FZJmzquxTqf2MN5vDxi+nf+GqtldxTbtrSOiVUBZ4JwQn0C6oHQZd9f+MZg+ZXWH0B8DX6MvsIbPLHiuKQqBXIIFegSSEJNSqb/Fz410G/dG6EOKzTBy4LpT0gnS2p24nozCjynFBXkFVg/bAdsQGxrI7bTev/PQKRUYtHSfTlsm8vd9izXq9zpNBnfTx8dhNBs7u/Ync/uaL7Z4qHQmrY4AeGWkmNLSIAwdC8b3qY+admodFtYACZy0ZPHv0dYAGB9GL0lfz7NHXKXJogaOn237txPucjcggfN9zTIqZzeCwiSQnQ1wcBARUf77NYSXfnkV+ibZdKMnivTNPYFErBTRKMf/R/ZWf1VWUYKNEKcGGtSzwLsFGCSXkRn3I+ow4tuoHlx1XnSLVyvTTbzH99FsA6NDhpRjw0hnxUowXb8vuG1zuX5S7qSwwdzLbzDz67aOcvXC2yt8E59+DmvatTlnNX3/5a9kFd6Y5EwWF2UNm89Q1T9Xxt3VpW/nryir7zDYzM7+fSWJ4ItH+0YT7hdfrYqU+KYwF1gKOZh3lSNYRjmZXvM0uqv5vTG5xLvcvvh+T3kSEXwQRfhFE+kVWuI3wiyDIK8ht8L7uxDoOZx3G5rAxZekUSZcRogVRZJnji5QYRWX6xcfvj34fH6NPWcBd3a2XwavCH3V3gWNcUBwnZpyodx8b2q6qqhSVFFFoLawStA/7dJjLwF1BwfFSw1a3bIz8+8pf+YIW9L8X/QeUf3zNkI8+KktrsZRYSM1P5cyFM2Xb6QunKzxOK0ir/sJl929h8ccEP34DpujD6NChKAo6dOgUXZVbBUV7XG7f4FU5dMn05vHRR1HLfWYaFSOJ/ollr+/8tkRFxYEDVO1+2X+l/9+mJr1O8YkrUWe2x07VQNKoGOgT0BUFHXpFhw4FvaIv7ZOi7VP0ru+X9nl55jrMjqqpSYF6f2bG/RYvnQmTzoiXzlS6GfFSTKX7tccmnQnv0udNinbssswfee7oG2VBP4BJ8WFc+IssnPk0Pa47zsB7VlUKvs+Tb9eC8PySLIocdUjnUaEjXTFgxIgJg2rQbjGU7Tvx429JWT+O256fgpdBLT3OiBEj/9X9C9wMUr4Wcz8W1YZFLcHisJXet1287yh9rvy+cvdPWKtePDamhv4duhTpXtHVODChV/RE+UcRHRBNtH80MQExRPtHEx1w8X5MQAwRfhHoddq3JG7/Do1+j3Hdx/Fr9q8Xg++soxzJ1m7PFVScoNousB2dwzrTJbSLdhvWhenLppNakFqln0FeQYxPHE9GYQYZhRmkF6aTUZhBvrXi/w9eeq8qAXuEXwRnLpzh64NfY7VbKxz76IBHPRagn7lwhkcGPOKRtoRojRRF2aGqan9Xz8nIuRtxQXFMuWJKvc+vzWhxc7SrKAq+Rl98jb6E+1UsMdg+qL3LwL99UPsG9Rm0r409/dWxs73KQX/XpSf41ceHNn36lB3rZfDSRvurGZW32W2cKzjHmQtnuO7D66p+kJ+8AbyzuaKTF6qiBdIO1aFtVLwte67cfpvDxo6YC1x1OoCEHG+Oh14MeG2qjSJHEUq5/1C0kVg9eu1+6cVf2RGKQkjHZE7vGQU5bSGk6u/Oppbgo/PGrtpxoGJT7VhUKw5Vxa46cGAvd1/ra+X7rgJzgAv2Al45/latf1+1YVWL+HznIrA8z+6QP7L7zFcA+OmDCNCHEWAII8gQQax397LHgYYwAg1tyh7/5ddRZNmqrsYaThRv2j+p9vU3RITwmqrn5vQ/0KnSvILlfEkmaVXOiTOG80zUuAb81BC/bwonbZlV9rcPas/BRw+Wpb3VlApXed+tSbe6DEhP5Z1qUH8vRe7+vkX6RfLWbW+Rmp/KufxznCs4R2p+KifzTrL5zGYyzVV/LzpFR4RfBDEBMRzMPOhywvv9i+5n0jeTKrz/EX4RdA7tzIhOI+gcqgXgXcK60DG0I77GqmWJ/u+W/6vy995L78WUflNcBtFmm7lKwO68PZR1yG0qIGjpMp/u/VRGz4VoASQ4d8ETQbS7wLGhAWpZu41QraWxLigak6ugf/kLo4m44gr0pqoVXqpj1BtpH9S+bKvyQX7yBkzxW5iR8ES9+/t4/lQcW1X6pQZUCM7DjeH8vevf69xeij6AJ7+BgLO3kR9SNVBu6xXBZ73r3m55g7ZM4Kyl6shujFcEK6+Yj1W1YXFYsTisWB0X71scVizqxX3O22KHFatq4+8nPnT9gidvBGD20FdpF/4f/A0hGJTalze8P+Y15p2aViG1xUv1ZpKj5lG8hHKTQisH55McjzBPNweLcvH35qt4MTtmUq375s7smEkVcs5B+3/vr0P+qgVt9azu2JgX3Jcad3/fXh/+Ond0v8PteVa7lfSC9LKg3RnAn8s/R2pBKjvP7XR5nl218/KNL5eNgncO7UyQd90WDSv/OVKbai2+Rl/ig+OJD453+XyhtZCMwgyeXOl6AbTz5vN16p8QonFIcF5JXJDngt3GGC0GmLgXJs4FLEAcEA708kC7jXRB0dhWT54MwNCPPsKcns6F48fpeIf7D9vaqPJBfiEasjszaNhB3OY21MK4hPtI91vK6INhjD3QhvO+Nr7pnUP/6+sX4MXF5ePnZyU+8z6OKB9oOeelfHRePBs/td59dXo2fmqFnHNn28/FTyXYWENSeDU+O7fcZdBvOn0LbWKgV0yXerU7OEz79/rvA1q1lvBaVmsBiAy24GW0V5gUWtauOgIc8GXRq5z1s9HeFO6xai3ONsqqtXjo79CleMHdWOr7982kN9EuqJ3bijbVpRq+NPglj/R7Yq+JvL3tbWIDYxvUlp/JjwRTAuG+4S6/EWjj26ZB7QshPEOC83KujLmS7TO2N3c3qpeUBNOmgaU0UDp5UnsMMLHlXlA0lfQtWwAaXN/c+R78/ovpZBgKtZFpYMzAYKD+NbCvORVEkdkLXWnOeLjZxNTt0fjGBUE9FvvU6aB79xzSfu3Jo5Mf1aq1WDNp6x3hsYoqzjY8Xa3FVdBvUv1QTt1A4rUNaprBYRNZ9d1EyMrir1N+rfV5eh3ERRRxIt31ykeD1RE8/+USLDaFtu82PPAqb2LYYC1IP3MGHvFMru6lesHdWBrj79uleAE0qfck5m2bh8V+8f89L70Xk3o3/FsgIUTDSXB+qZk1C8yVKsGYzdp+DwTnl7q0TZvwCg4mxANrvk/sNZHI138g9exZvjC9wFrvEjp0uNCgNq0rV6JzVMwB1pc4sK5cialfv3q1mZiYxfbtkfQz3MLgXoPZuXgxU+67r0H9rGxs5FCPl04sH/SfLc4k3NSeEfZ5fGr2omdPj75UnSREmNlwMBRVpV4lM1uaS/2Cu6W7FC+AnGkx/9ryL0rUEoK8gtzmsQshmp4E55eSoiJtpNyVU5ffBK/KVFUlbcsWIq+6CsXDS2YmJ4fRvXs2en3Dqhupubl12l8bPXpoZdcOHAjl6qurTlhsyZxB//dfpRM5cgLLl2v767v4kCckRJpZuSuC8xdMhAd5ZsEo0bpdihdAg+MH8+3RbzmcdZgJPSdIYC5EC9L6V59oDY4dgz/8Adq2dX+MosDf/w6FhU3XrxbmQkoKRenpRDUwpaWyAmsAJ08GlgXBDaEEB9dpf2106pSLyWTnwIHQerfRUiQnQ3g4REQ0Xx/iI7Rvpk5k+DRfJ4RoAgbFgIJCWsGldVEvRGsnwXlLZbfDsmUwciR07gz//CcMHaqlr/hWyof18tKWUnzmGUhIgH/847IM0tM3bwYanm9e2ZFcLcciMTGrwW2Zhg8HY6XSG0ajtr+ejEaVLl1ySE6uR9J6C6KqWnDenKPmAPHlKrYI0ZopioJJbyK9IL25uyKEKMcjwbmiKAZFUUYqinKPoigx5fbfrCjKp4qiLFcU5Y+KogR64vVatcxMeO016NQJfvMb2LsXXn5ZS2f58kt49VV47z0tIAdtGcUPPoB9+2DDBujbF55+Gjp0gNdfr5qf3oqlbd6MX9u2+LdzXVWhvg7n9sJgsNOlS26D2zL164fXHXdQgrGs+rFpxIh655s79eiRzfHjgRQV1W/5+JYgNRVyc5s/OPf1chAZXOyyYosQrY1JbyKtUEbOhWhJGhycK4oSAGwGlgNJwBFFUW5SFGUcsBoYBwwH/gxsUhTFv6Gv2eqoKmzZAr/9LbRrB889B/Hx8NVXcOIEvPQSxMRcPH7iRBg0CG68UXveORH0mmtg1SpYvx5699ZSYRIS4I03Wn2Qrqoq6Vu3EjVokNvlquvrcG4vunTJxWRq2CqpTqZ+/ThLImfprqUjXWjYJFOAxMRsHA4dhw6FeKCHzSM5Wbtt7uActLxzGTkXlwPnyLmsFi5Ey+GJkfPfo1XZfgYYD5wD/gW8ANwN+AN+wAygG/CUB16zdTCb4cMPoX9/LdhevBimTtWilB9/hDvvrJoCURvXXgs//AC//AK9esFTT2kj6W++qU0qbYVKCgux5ed7PKXFbPPmZH5nevZseEpLZXa8MPTsiXXLFlSLpeYTqtG1azY6ncqBA5duasv+/RAUVP3UiqYSH1HEuWxvLDbJ/BOtm1FnpKikiHxrfnN3RQhRyhOfPHcBH6mq+rqqql+hBeuJwFpVVb9WVdWhqqpVVdV/AcuA2z3wmpe2Y8e0gDk2FqZM0WqWv/UWnD0L//mPlj/uCdddB6tXw88/a8ORv/+9FqTPnVttkL568uSyhX08JilJ+zZAp9Nuk5I81u61X39Nu3XrAIg6c8Yz7ZY6kNERh6onMbHhk0FdMV1/PRQXY9uxo0Ht+Pra6dAh75KeFOrMN28J5QvjI804VIVTmTIpVLRuJr22krJMChWi5fBEcB4HlF+5Z1fp7UYXx/4EdPLAazaOHTs8HjiWBaRxcVpAPmKENsHzX/+CYcPgp5+0fPFHHoGA+q+2WK3rr4c1a7TX6t4dZs7UgvR//rNpRtKdCyedPKml8DgXTqrP++xwaJNdMzO193DqVHwKC0n39ye4uBjvGTM89vtL+t165qyeBqjMfyWWPW/Xf/Ehd/Tt26Nr3x7rhg2ojoalzQwI3MPRfX489+GnRE2YgM/q1R7qZePxWb2aqAkTGPr2s2RmwjVe25q7S4BW6xxkUqho/SQ4F6Ll8USdcwdQfhaaM9pzFckUeOg1G0/5FTfHj9eCQbu97rdLl8Kf/gTFxVpbp05pud/BwfDKK1r6Svk88qZwww2wdq0WpL/8MsyYoU0+fe45eOgh8PEpG4n2LiyEdetg9uz6L26kqpCXp1WRcbVw0u9+p10Qmc3aRYLZ7P6+87ZS+kdKYCB7YmMxG40YHA5SjEYSJk2CF17QavJVt0VEaLcBAVWGa5N+t55pb/fDjB8AZxyxzPluLM+ziD6PBNXv/SgVs24dNxxZTGCJmaIpP7B12DBST52i5OBBjPVMuI5Zt46xe8/wOTeykyu5OmMzIa+/DkDRUM8uHuQpPqtXE/L66+gsFn5BWzRpwvrHod/jpA5u3prRkSEWfEx2Cc5FqyfBuRAtjycC5VSgfHmMAuBx4JCLY+OATA+8ZuMym+G++7TN0wIDtaC9Od14o5bTvm6dFqQ/+ST87W9aqcaFC/FxBtLlL1TKB+jFxZCeDmlpVbdz5yo+ri6X+sIFmD9fKw3p46PdOu8HBUF0dNX95e6nzJrF1pgY7KULDpXo9WyNiYHUVBJuvFEbXc/MhAMHtFt33xKYTFUC9xc+n1MWmDuZ8WP+9zewsPdbqDodql6v3Va+X83jiG3b6P6//6Ev0Ra38c3M5Nqvv2ZJYiKO1asJ8PNDcThcbtjt6Jz3HQ4Uu73suZ7vv8/WknsAuIaNxHGS2ZYXGP/eexRdf/3F6j715LN6NUHvv48+MxN7eDh5U6fWLui3WtFnZmLIzESfkYH+/HntNjMT723bUEpKAPiZGwgmh762baj/eYiwA+spDo2hODQGS5h2WxzWFmtAWK3yXmLWJbHy8CyibKco/nckB296hNSeI2r98+oUiIswk5IuaS2iddMpOkK8Q0gvlHKKQrQUngjOdwBXOx+oqmoB5rk5dhgX015avr/8RUtJ0evrfjtxojZyXNnp057pW2mOdYMMHqy1s26dVhHm00+1kehOnTAbjfjabPTJyCBh2jStXKMz4M7Jcd1emzYQFaVtXbpcvD9nDpw/X/X49u3dr3haC3vmzSsLzJ3sOh17YmJI+OSTqic402FcbGpGJikndfx4LIEfNyVySnVdjvG0Gkv/116rd59dMVqt9Dx5kp0WC72eeYYw57ctdZDEPfyB10sfKZwknmnMh/MPMXHkSBze3jiCgnAEB+MICsIeFHTxcWAg9uDgCvdVf3/t3zIVR7gBDBkZ2qi8zYa1d28MpcF2+cC7bMur+gWaPTAQe5s2UBqYgxacX8d69DhQrUVEb/warwtV/83YDSYsodFlgXtxaAyW0IvBe3FoDCEHNtDz/Scx2LSLTN+8NPp8OwegTgF6fISZX5LDUNWWkQcvRGOJ9I+UkXMhWhBPBOfPA5E1HaQoSgRwAFjogddsfHFx8Mc/1v/8558n6eQ1zOKvnKI97TnFbF5gYntXqfjNrDRITwkJYWN0LIpOu6gwm0xsjGkHqadJsNm02XpDhlwMustvERHuK8tERmoj8OVTW3x94a9/rXeXz+/Zg1nnesqEu/34+WlbfDygXSf9+CP8mKxl+5w6dbG7voVmzGrVlIZY3RnWzf2XNmJdbuS6xsel9/u98Qau4rwOubnsjo1l4/XXE9W/f8VRdzcj8ZTed+j1PP/EbzA7qo70/463Kbn5BnoaD9Gp5BCm/Bz0eXkYTp1Cl5uLzs2FgKrTacF7YCCG1FQUm63C8zqLhbC//73Kec7A2x4RgbV7d+zh4RW3Nm1QfbTR6KgJEzBkZJBGJEfoylTeB6AoPI41H5xAZ7PglZOGd3Yq3lln8c5OxSs7VXucnUrA6QOE71mNsbDmuQAGWzE91syrU3CeEGnm+52RZOaZiAi21vo8IS41UX5RHMg80NzdEEKUanBwrqrqaaDG4WBVVTOABxr6ek3C11fLtW6ApFv/VyFnuWwk89ZdNDSbNilJWyj01Clt8LkhaeFlFIWNUR1RdBWDNUWnsjG6Ewm//FL/tp2d80CnzWlp7HrjDU5++y2KTudyEqVvdLTLc9PSSoPxH7Vg/Ndftf1hYdr1yTPPwM03Q7du8NmjOyv8/gB8KWTa8J/JLw3u66Pbp5/im1k1s6skLAz9oEHkb9yIo3t3dMHBdWr3jCPW5f4LBDJ57cMAeBntdIk307VDAd0SCuneoYBubbOJ0mWiv5CnBet5eejzSu9fuIAuNxeDm283VCDn2WcrBN+qt3et+5w3dSrfvXaGmfZ/APAGvydKf54ek7R0GYfRi6KIOIoi4qptR19cWBawe2WlcsXr97q8APLJz+CmeePIbduT7Nhe5LbtyYWITqh6138GEyK1NKiUDF8JzkWrFuUfxc+nfsZmt2HU16N8rxDCo1r25MwmtoMridcvZvb9J5g48TqXxxQVVcyIOH/e9eMtW66jpNK5Zvx44P3reHuvNi80KEi7re6+87Ez5nEWPqkpLdyVkhItXdxiqbg596Fzk06ha1gNboAkJjKLiZwC2gOzoU4XKSVFRRz873858MEHqA4HidOm4Rcby5Y//xWl5GK/VYM3fWbMALTfxbp1F4PxQ6WzIIKCtLT7xx6Dm27SSsFXHmyf+NZ1wHqef6c9Z9RYYnVnmTb8pwZPBj04aRJ95s3DUC4Xv8TLi4OTJmHq0wfbhg3YNm3Ca+TIOrXbJryIzMyqI/0xERbe//M+Dh7351CKH4eO+/PztlC+XnnxAiY0yEr3DoV0SyigW4dCuvYooGt8Ib4+2oVP1IQJfJExpMq3QOMj1mAePrye7wR8xr08q3SmiNIJaUQzTZnP7zAwuA7t2L39KIzpTGFMZwC6f/I8vplVLyisXv7kR3SkTcpWYvd/r51r8CI3ujs5sT3JaattloBwQMs5V1BJSfflKg+sDitESxXpH4lDdZBpziQmoIkLFQghqqgxOFcUJQiYAnQGMoCvVVXd19gday4n7bE88H4sSSe0uYGVA+/CQtfn6fVayrVzTmFJ5ci8lM2mzc1LS9OCxdxcbbPbq++Xl5cWqGdlVW3bbNbKpc+dWzXgLr+5q9RnVIq5J+INhrtZv8aBwr0dP+JE8J0ERfgTEUGFzVn4xHnfp9IcuoZcUKiqyskVK9j9xhuY09JoP3w4fX//e/xjY0lKgvfPeXF70FzCjGlk2aL4Jn0Gn/5nFKkvaBUqAfz9tWqSDz6oBeP9+mm/r5pMfOs6Is2TST17lpAnngAaFpgDpA4eDED0v78kynaW4vA2HJw0idTBg9EBhl69sG7Zgunmm1HqMIlz0qSDzJvXB4vl4v/SPl52npv6K726FNCrS0GF47NyjRw67sehFH8OHteC9s9WxFBUrL0xiqISF1NEt4RC9MFr+CGjM1a0/pwknil8yI5OG+m3NRSrTYfFenGz2hQsVj0Wq47iCvvKH6Nj/Y4QLCUVfxHFJQY+/VT7JqO+Dk6aTZ950zBYLqZRlRi92TfyaS2tRVXxyUsj5Ox+Qs7uJ/jsfhK2fkEn+/8AKAqMLAvU2wZ05kTaxW8DYvZ/T8jZfejsNu1/ukmTGtZZIVqAKL8oANIL0iU4F6IFqDY4VxQlDNgKxJfbPUtRlKdVVX2z9Jg2wDSge+nzB4EvVFX91fPdbRo2G3z/PbRrpwWbbdpoqQ7OwLt8EO7cgoIqjr7Gx7ue6xgXp5UcL09VtcDVGajn5moVCF3df+891322WLR+eHlpo+xeXlU3l/tzD8LiZ1Azj3PAei0dDTvwKjeCbnMYOW+PZZT337Fa3mHvubtYfeg+jqZF4m7eYkBAxYB97VrXlRQff1xbd6mkRLs4KX9bUgLe2fuIPfQ3AvN2k+/XncPdX2NlVn9KntWeX7YMiopGsS5zVMXGV2qFZyZM0ILx/v3rt9BqY0kdPJjJq54H4K9/3VThOdN111Gydy+27dsxXXttrdscPDgVgE8/7U5mpg9tI4p5dupxxg7NcHl8WLCNa6/I5dorcsv22e1wKs2HQ79qQfuhFD8OHvcn5UwiVEoUseDNmxtvdr2aQTkGvQMvkwOTUbst24yq29U3Xc0drgtnGcbof5dWawmqVK1FUSgKjqYoOJrUxGEA6EqsBKYf0QL2M1rQHnNwDQO5nn2He3Hdhw9i9fKnzamd6O2l+feZmTCvdO67BOjiEhblrwXnaYUyKVSIlqCmkfOngIRyj+1oNc3/T1GUXUA68AsQUum8lxRFeUlV1b95rKfNoAGFRJg92/UcSFep7Ipyca5iTUuXr1zpPuhfsaL2/XPY7Rz6+GP2/vefeIWEMGj+fNSUa3h/5vIKI9GL82Yw9c1RDO+9j4Mff4zXyo8YGPgJcffcRtzdkykO7EJmJmRkVN0yM7W+FhS47kNODjz7bMV9ej208crgzjZvcoX/Ui7Yw1hg/jM7cm5Hn6ZHrweDQdvcVUZUFPjhh9q/Fy2Jvn17dHFxWDdswHj11SjuJre6MHhwKoMHp7Jz8WKm1KMMqF4PCW2LSGhbxMgbLkbI7YcMdll4SEFl0b93Vg28TQ68jA5MJhWD3sWJpQZNGMTZjKqlCtu0qXPXq0gdPFEL0lesqFWDDoOJ3LY9yW3bk5SB2j6vgizCfgjgWHInLuiDaJ+ysWouu8VCg4f6hWhmIT4hGHVGqdgiRAtRU3A+Em3e19fAdLQa5hOBd4AngADAuV54FlCCVrnFCMxWFKVYVdW5nu9242vfvmHne3AOZAV1CfrdKUxNZdMLL5CxbRvthg5l4Cuv4BUczMRrAEbx++mDyCwMo32cwuw3nX3uxXX/+AcFM2Zw6NNP+XXhQlKWLCH62mvp/uCDDBx1FYqbenPuvkVo105L7XEG3A5rMYc/+ZgD8+fjKCmh66QH6Tl9Og/7+9ep3Yb+7pqb6brrKE5KouTAAYw9ezZ3d4gJL3YZRMdEFHNl4oV6t/vs1OM8+3o3iiwXU1u8vLRMkZbA4h9GeI9g1GQdXw55jz981Avtz2ElDR3qF6KZ6RQdEX4RpBdIrXMhWoKagvMOpbdPqaqaW3r/Y0VROqGNqpvQyiPerarqAQBFUdoBc4B70QL0L1VVTfV4zxuRB4q1AFpQ2+AqKi7ahPoH/Se+/ZZtf/kLqt3OoFdfJeH22ysE1RMnQuQPfwBg6EcfVTnfPzaW/s8/T69HHuHYl19y+H//Y+2UKYR060a3Bx4gbvhwdJVySNxdUMyZo92qqsqplSvZ/frrFKamEjt0KP2eeoqAGqJsT1yoNJfK6SzlGXr0QAkJwbZ+fYsIzl0F0T5edp6derxB7TpTbl57vwNnM7wJD1daXAp3QqT2j+tEui9FQZH45rkYWfTEUL8QzSzKP0rSWoRoIWr6ztwfMKuqeqbS/vcAb7RE1KedgTlopRVVVb0PWFJ6zGTPdbfxxcVped2eDqo9aeJEOHFCm+B54kTt+mq9cIENzzzDxmeeIahjR2795hs6jB3rdrS7Jl7BwSROm8aYH37gqj//GbvVyqZnn2XpiBEc/OgjbOVyWSZO1N7TuDgt5aT8e5x94ACr77+fDU89hdHfnyEffsgN//xnjYF5+XYj/M6joF4Sv7vaUPR6TNdei/3ECeyeWrSqAcYOzeC1pw7RNqIIRVFpG1HEa08dcpvPXte2Ny/YzPxHvuCDD1pWYA4QEWTF16uElAxfDt70CCXGSqUidbqWM9QvRAM4FyJSXeWwCSGaVE0j5wqQX3mnqqqnFUWxoI2cb3Vz7l+BMcDQ0vstXoJ3Mm90GkqfoBnAqJoOv2Skb9vGpuefpygjg16PPUbiQw+hM3imiqbey4uO48bRYexYUn/5hYP//S+7/v539r/zDp3uuouu992Hb2Qk1wQt528hL+Lws+IbHU0P5UE2v3iQ44sW4RUSwsCXXqLDuHHoalNGpZyaRvovVcb+/bH88APW9evxueee5u4OY4dmeCQYv9QoCsRHFHEi3ZfUkdqE0r7LXkVnt6H4+mpf29Q0UUSIS0CUXxRmm5kCawEBXgHN3R0hLmsNidBygQhVVbPcPL8dsHKxisslwXzuHFtfegmAhFGXdoBut1rZ95//cODDD/Fv145h//sfbXr3rvG8+gS5ik5H2xtvpO2NN5K1T5s8euijjzj0ySeE9e5NdnIyDqu2kIv53Dm2z54NikK3+++n58MPYwqQD4PyFG9vjAMHYtuwAcfIkXVelEh4TnykmR/3tsGhQmrPEcTtXILFptD2zafhoYfgs8+g9G+GEJeSvw65OG7mrNiSXpguwbkQzaz2pSDqSNW+G8ujaiWXFs9eXMzuN97wyNd7qydPZvXkyQ3vVB3l/forq+65hwMffEDHceMY+fXXtQrMPSGslzZ5dPR339F5wgTO79qFw1J1ISOf8HCuePppCczdMF1zDQDWjTXUKxSNKiHCTJFVT0Zupbrzvr5wxx2wYwccPNg8nRPCQyL9IwGkYosQLUBtgnOToiid69m+A61yS5NRFKWHoihrFEUxK4qSqijKnxVFqVuuBFCUns6XV17J8lGjWPvQQ2x9+WWS33uPE8uXk7lzJ+b0dJdLx5eXsnw55/fsIWPbNhYPHUrK8uX1/rlqS1VVjnz2Gd/fdRfm9HRu+Pe/ueqVVzD6+dV8soc5J4+6U+RiGXtxkS4kBEPPnti2bkV1cXEjmoZzUmhKetUVWLntNm2Rg6SkJu6VEJ4V6acF5+mFUrFFiOZWm7SWEOCQoih5wA5gW+nWgpZ10SiKEgKsRqsgMwboCLyOdhHyx7q0ZQoMpMMdd1CYmkrh2bOcPnQIS3Z2hWN0BgO+0dH4xcTg17YtftHR2m1MDDkHD7Lnn/+skMrR2OkyRZmZbP7jHzm3fj3R11/PoL/8BZ/w8EZ5rbrwjYrCfO6cy/2e0JpyzSur76JEwnPahxehoHIiw4eru+VUfNLbG+66C95/H/buhSb6dkoIT/M1+hLkFSQj50K0ADUF56eBdqX3g4EhwM3lD1AUZRWwp9x2UFVVN4vXN7qHAR/gDlVVLwA/KIoSCLysKMr/le6rkd7bmytnzaoSRJeYzRSeO6cF7KVBe2FqKgWpqZz75ZcaR4LtxcXsmDMH/9hY/Nu2xbtNm3pXS3GmyjgD0zNr17LlT3+ixGym/x//SOcJE+rdtqf1mTGDrS+9hL3ckqJ6b2/6zJjRfJ26RDRkUSLhGd4mBzGhxa5HzgFGjIBFi7TR8169tFmkQlyCnBVbhBDNq9rgXFXVOEVRwoArgCvL3ZZfNXQoWtDuZFMU5RBaoO569ZjGMxJYWSkIXwC8BtwILKupAd/oaPrMmOFydNvg60tQx44Edezo8ly7xUJhWhqFZ8/y40MPuTzGmpvLD6W1/vTe3vi3bYtfbCz+7drh37atFriX3jf4ug4GnOkyDquVxUOG4N+uHRnbthHSowfX/O1vbvvXXJzv5ZYXX8RhtVb7HouqWtqiRJej+Egzv55zkxpmMmmj5++8A7t2wRVXNG3nhPCQKL8ojmQdae5uCHHZU+oz6VFRlGC0QN25XQl0ggqrW6ulj1VVVeuc810fiqJkAG+pqvpypf2FwMuqqv69uvMDI+PVkX/+3CN9GfbfZ/DNz66yv8gviN1D7scv7zy+FzLL3WZisFXMKy72CcAcGI45qA2FQeGYA9vgm5dJp10/oLfbyo5TgbT43my77Xeoes+USBSanMOHsFqsGJqxXJ7icHDnsr9T6BPIilseqfH4gvPniYqMbIKeeU52phVTaEQjNJwNxoZn4KVsTOD4z515cPzfuOrwIvysBRT5BnOg73DOJlyBvsTG3Dcf5oJfELMeeb1ho+cWC8TENLjPonVJzU/Fy+BV84EN8Gvxp5y0fM3gwG/Q1X2qVgWWEgsxAfLvWAh3vnz4mh2qqvZ39Vy9IrnS1ULXlm4AKIoSAPSj4ih7VyoG7I0tBK3EY2U5uKkaoyjKNGAagH+459Z9P3DNHfRd8wmGEmvZvhKDieTr7iIj3kVeqqpiKi7A98J5fPOcQft5/C5kEpKWQszR7ehU1xNQFSAo64wE5q2UqtOR3PVaBu1YRpvzpznfpl3NJwmP8g8v4JrA5dyw/wuMqvb/tK85l75bvgHgbMIVLLxpAo8s+hdXHNrGzu4Dm7O7QtSLjy4KFQcWNRMfxTNzgoQQdeexaE5V1Xzg59INAEVRfIG+nnqNxqCq6ntoK57Sv39/9YvpV3uo5atJWd65SirHb+uZyuEoKcGclsbS4cNdPu9bkIPn+i4uupq3336b2NjmXTVP7dKfgv2ruCPtF3xuqn5Rop2Lf2HK6PuaqGee8f1XeUTe2Aj/flesgDbBDW4mM0YhP2JuWWDuZLDbuOHASm7/TT/ocRNs/opnN/wP7rxSWz20Ps5kwPRxDe6zaF3e3vY2sYGxjfoa+9IjmfUjjLwyjT5RDfv27cyFDB4ZIP+OhXDny4fdP9eos8tUVTWrqtqURZpzgCAX+0NKn2tSCaNGMWHXLu5NTub21asblGOtMxjwj43FNzra5fOeqnwiWibFywvjVVdRsm8fjtzc5u7OZadNoJU2RtcT5czO34deDxMmQEoKbNrUdJ0TzS5l+XIW9OvHZ4mJTVY2tzE4FyJKK6z/pFDrz7vIHz+LwMn/uaTfC09IWb6cxUOH8lnPnpf9eyHqprWVfjgEdCu/Q1GUdoBv6XOXvD4zZqD39q6wTyqfXB5kUaLmpFKkul4sy2AyYTFrtdC54QZo105bNdRub8L+ieaSsnw5W196qUrZ3EsxEAv1CcWgM9S7Yov1511Y3v4GbHYULu33oqGc/y7M586Bql7W74Wou9YWnH8HDC/Nf3caDxQBPzVPlzwrYdQoBr7yCjqTCdCqywx85RWpfHIZ0AUHa4sSbdkiixI1IdVWRPG2d/HVXcChVvyTqeh0lFitfPvGG5zcswdVp4N77oHTp+GXX5qpx1U110rFLZEn3gu71Ur+qVOkb9nCjr/+tUKZWChdZfr112tcqK6l0ev0hPuGk15Qv4WIrEkrwWKrsM9ZQvjcxo3kHDyIOSMDh83mpoXqXUoj0XvmznX572LP3LnN06Fmdin97lqC1jaD8B3gCeAbRVFeAzoALwNv1LbG+aUgYdQoCcYvU6brr5dFiZqQPSeFoq3voJrPcypkEsv29eDJ6Bcp0ZXgGxJMn+HDCY6MZMvChWz4/HNO7N7NgN/8Bt/4eFiwAK6/Xkt3aUYVSq8OHXpZlzGtzXuhqiqW3FzM585ReO5c2W1hamrZ/eLz52t8raKMDL4aNIiQrl0J6dZN27p3J6hTJ/SlgystUZR/VL3TWtTMXJf7rbm5VcoLmwID8Q4Lwys0FO/SzSssDO+QkIr7w8IwBQZyYsWKCutlNMXCfnVhyc0l59Ahcg8fJufwYZcL74HWb+uFC5gCA5u4h7WTsnw5e+bOxZyWhm9UVIP/XqiqyvFFi9j+6qvYSweVWtrvriVqVcG5qqo5iqIMAf6DVtM8F3gTLUAX4pKnb9cOvSxK1OhUVcX26w9Y9n2J4h2Ez/XPYrL2Y+OGRKaafuEW44+0fe25suNv+d3vOLxxI3tXrWL53Ln0vfpqOn/+OcqPP8LQoc32c7hLuYDL70PR1Xux5Y9/5PTq1XgFBlYIxCuPeOq9vfGLjsY3Opq2XbpoK0OXbhufe46ijIwqr2cKCiL+ttvIOXiQ44sXU1Ka+qQYDAR16HAxYC/dTEGupktdDJYCz52jIDwY08ThmG7o5+F356JI/0iOnTpW5/NKth0AnQKOqpPnfcLDufb117FkZ1OcnU1xVhaWnJyy+xeOHydj+3YsubngoryzotejqipU+ibCXlzMztdeI7hzZ/yiojAGBjb64nsOu52CU6fIOXxYC8QPHSLn8GGK0i9+2+Ddpg06Ly8cbr7hXHj99UQOHEjszTcTe/PN+LaQ0rfO/0cqXwA5bDZirrsO64ULWPPzseXnY83Lu3i//P7Sx877tgsXcJRUXZfSXlzM1pdeouDUKYI7dyaoSxf8Y2PRNfNgRkvRqoJzAFVVD1BpFVMhWhPj9ddT/L//yaJEjUS1FFC0433saXswRPfF+8opKCZ/2tvM6BSVZGsXbjH+WOEcnV5P9+uvp12PHmxdvJjte/Zwols3rvrqK4JuvNEjtdbro7qv1j0RnFdeqbglc/VeOGw2zvzwA95hYfhGRxPUqRMxN9xQIfj2jY7GKyTEbdDX96mnXK6AfOULL5S9x6rDQcHp01ogd+gQ2QcPkrZpEylLl5ad4xcTQ0j37hUC9owdO9j68svYi4u1RUMyc7Wcbmi0AD3KL4p8az6F1kL8TG4W3irHkZOP5YOllGzcB6GBkG8G28VgTO/tTd8//IGIK6+sua2SEiy5uVWD+Kwskt97z+U5luxsvrvjDgAMPj74RkVd3CIjL96PjsY3MhJTQNW5IynLl7tcJM9WUHAxCC+9zT12DHtREaBdaAUmJBA5YAAh3boR3LUrIV274h0WViXQdb4X3R98EHtxMWfWrGH7q6+y/dVXCevVi9ghQ4gdMoSgDh1qfJ88TVVVCs+eZeff/uby78WWP/6x2vP1Xl4YAwIwBQZiDAjAKziYgHbtMAYGYgoI4MD777s8z15czL633iq7INN7e2sLPXbqRHCXLmW3PuHh1V50eXq0vyVodcG5EK2doUcPlNBQbL/8IsG5h5WcP0Lx1ndQrfl49ZmIscOQsg8FL6NK27Bikgs7uz3fPyyMmx58kJSdO9m5ZAnfAYnvv0+Phx5Cb2jaP7dFmZnVfrX+w29/S0D79gTExRHQvj3+7dsT0L49Rr+aA7JLTYnZ7Pa9QFG44+efXT9XCwmjRrFxA+QunkuQkkaeGkXwLRWDA0Wn097nuDjalyuHW3T+vJYKcegQ2aW3Z9auvTh6rChVR5ItNqxJKxsvOC+t2JJemE4Hk/tAUVVVbKu3YflkBVhLMN17C6YxN2DbtA9r0kocmbn41XE1aJ3BgE+bNvi0aVPluZRly1z+Dr3btKH/Cy9o33ykpWFOT8eclsa5DRsoysys8v4Z/Pzwi4rCJzISv+hoLBcukLpuXVkevPncOTY//zw7/vY3rDkXi7yZgoII6dqVTnfeSUjXrgR360ZQx45uU5Tc/bvo/aj2XvT9/e+58OuvnFm7ltOrV7Nn7lztG5IOHbRA/eabCevZ0+PfjqqqijktjezkZLKTk8nav5/s5GSseXnVnjfgpZcwBQSUBeFl9wMC0HtVvzjWiW+/dfm7842OZtTSpeQdP07u0aPkHT1K7tGjpG3cSMqSJWXHmQIDKwTrQZ06Edy5M6bAQLej/dDwbwfdXbQ1BQnOhbjEKDodpmuvxbJsGfZTp9C399ziWa2J+d3JkJ2F75AXazxWVR1YDy3HenAxil84vjfOQh8SX+W4+Agzaw7fwE2s4wg/Vm0IUBSFDldeSUyXLux49VX2nTzJqX/9i4HjxhEeF9fAn6p6douFM2vXcnzJEtI2bHB7nMHHB4Bz69dzfNGiCs95h4WVBewBcXFlQXtA+/YY/f3LjrtUctnPbdjA1ldecft8Q8vQJiXBtH+Nwmy++LP7/gvoCRMnVn+uT5s2+Fx3HTHXXVe2z1ZYSO7Ro+QeOsS2v/zF5Xnq+dwG9Rlg3bIYPn2zO+fP+dAmuohJMw8yeHQqkf5aikVaQRodQlwH546zmRS/8w325BT0iQl4P3IHuphwQBvRN93QjzMXzjBxQM0rGtdWnxkzXI5E93v66QoXPBX6abNpF6lpaRSmpVUI3s3nzpF7+DDFWVlVzlMdDuxFRfR+4omyOQM+kZF1Spmp6d+FoigEdepEUKdOJE6bRuG5c5xZu5Yza9dy8MMPOTB/Pj6RkcTedBPthg4lon9/dOW+gavtaLE5I4Ps0gA8qzQgt2Rrq5crBgPBnTrRbuhQQnv2ZN+8eS7nU/hGR9P57rtr/bNX5u5312fGDAy+voT17ElYpYGm4pwc8o4dI/fIkbLbE8uXYysouNivqCiKc3KqpA/Zi4vZ+be/YfL3B0XRLnBKbxWdTvs9lr/v4pjUX35h/7vvNkpKYNLzy8ldPJcEb2+3XydJcC7EJcjYvz+WH37Aun49Pvfe29zduaQ5inIo3v4e9sxDGNoNwrvvb1GMPi6PjY8088uBMOy1KMLhHRDAtRMnEv+3v7HNZOKHd96hy9VX02f4cIw1jDTVhaqqnN+9m5QlSzj5/ffY8vPxjYqi+5QpmAID2TdvXpUPxQEvv1z2AWMrLKTg9GnyT54k/9SpsvvnNm7k+OLFFX+msDAC2rdHVRSy9u5FLc0lbYm57JbcXHa+9hopS5cSmJBA4sMPc+ijj1wGCHWhqlBcDPn52vb00+CspOlkNsOMGeCselv6+V9lc/2cH9AXJaQvupD3ceRUHXFU0XHi7b0U9r4G1WSq0B6KilLaLopa6bW0UeSdv4Tz5btdsFm0/N7MVF/mvdgHgAHDCwFt5LzK69pKsC7+CevXP4LJgNcjd2Ac0r9J5r44/13VJX1BZzTiFxODX0wM4W6O+axnT5d57naLhZ7Tp9fYL6sV0tO1LS3t4vbaa67/XUybBj//DEFBEBio3WpbNIExEwl5dCKxulwsyT+TvXkNxxcv5uiCBRgDA2l7443E3nwztvx8tperEuT8/8+Wn49fTEzZiHjOgQPatwdogzpBnTrR9sYbCU1MJDQxkeAuXTCUK81s8PV1G0Q3RH1+d94hIXgPGEDkgAFl+9TSkpS5x46Rd+QIuceOcWLZMpfnW3Jy+OnRRxvU78rsxcVsevZZdv3979o3B/7+Zd8eOO8b/f2rPhcQgKn08dd/+wnrkj8Toiuu9rUkOBfiEqR4eWEcOBDb+vU4cnPRBQc3d5cuSSVp+yjeMR+1xIL3FQ9iiLuu2tGxhEjt09ZaUstgpHdv2iYkEHHyJHvGjOHIpk2cOXCAgWPHEtO1a5XDV7/7LlgsDH2k5hHHwtRUUpYuJWXpUvJPnkTv40O7YcPoMGYMEQMGlE2s8omIqParWaOfX1mOc2UlZjP5pcF6walT5Jdu53fsqFIm0JO57A2hqionv/uOHXPmYL1wgcRp0+gx7WGKS7xwBCfw6wdzsWamoQuJQj90BhtyR/HdWxeD7fx8uHDB9X3n49qUsD9/Hu68s2E/yzWBM5ga8xJe5T7IbQ4jWSWRRP3wGabvVrA6Zzyrsu/lgr1qKkhdWIoNzJ/dk14DswgwBVSpdW4/fIritxfiOJWO4ZreeE0ZjS7Ede3/xtIYlcp8o6Jcp8tERLF3b8WAu3IAnpYGpYPQtWY2w5IlkJenXeS5Fgz8BvgNgT5F9A/bxBWONXRb9iMnli1DBSr/lbIXF7P91Ve1B4qCd9sOBPW9mk69exLZtweh3buVfWPmTn2C6NryxO9OUZSyi622N9wAQMb27W7TnQa/9Raqw4Gqqtrfq/L3K906j6P0/s+PP+62H20HD7444bWgAHNamva4oKBsPoLbnwHwqsXHhwTnQlyiTNdcg239eqwbN+J9663N3Z1LiuoowZL8Dbaj36ELjMXn+kfQB8bUeF5ChBacW2x1qCgwcSLG556jPxD38MNsWbiQdf/9L3F9+3LlqFF4l0sVqYmtsJDTq1ZxfMkSMrZtAyBiwAASH3qIdrfc4jJfvCEfigZfX+1r/UoXEp+5metgPneO44sWEXfbbQ0uF1hS4j5gdhdAl2Sn0efcn2lv+Ymzak++yH+fIy92pWCmc3B0VOlWqlLmj04HAQHaFhh48X50dMXH5Z//wx+gdHCyguhoWLlSe11XG9Rm/yjyN0Pe4rmUZJ/DHhhK7o1jKe5+FalnjhG0dRW3H3uPMVEfUNBjEDlX3oIttK12LoCqVGgTFVRV4dXfDaBqeAf5uV48cOMtGCN2s7XrLnqkxdCz11n8Vi3F9v1mlNBAfJ7/LYYBPRryq20WqqoFxJWD7KLoGbRNfwm942KkbHF4M2/HDDb2qdiGry9ERWlbt24weLB2PzLy4n7n465d4eTJqv2Ii4MTJ7T7Vqv2bzcv7+JW9bEPeXk3czrvZg7kleCbtZPbCx9w+zP+5eQnnCjqhiXZD1Zp+/X6iqP0FUfsKz8eReCMUbQrfawEQk6OdkxDCqkkJcGUKWCxaO/B7Nk1p33VRnXpTqGJiaiq9ppFRdqFUVFRuc3iYl/pcVG+0RjNVYP+An00z/70SoVjy59rK7bhoy/ER5ePnz4fX10+PvoCfHX5+OoLmBQ5h9pkR0lwLsQlShccjKFXL2xbtuA1ZAiKlxfmd9+lbS1qMLcke+bOxSvTBiMnNMnrOQozKdr6Do6c4xgTbsKr9wQUfe0CydAAG3qdA4utDl/j9+gBV1wBCxcSPmIEI594ggPr1pH844+kHTnCFaNGEd+vn9sRe9XhIH3rVo4vWcLpH37AXlSEf/v29H78ceJHj8a/bdva98VD1IAolAsu0i10Bjb/8Y/snPsfQkbcj6H/OAptfjUG164e1zAAVcZkgsAAB0NCvmC46U102Nke/DRnYibRN0jP9S6CbXePfXyo1QdneXq9lqpQPoXB1xf+/nfo1atubbl07Sh4ahRvb3ub2MBYQgDIBkLhzgk4UodgXbYe3Y+bCdy3Hv2V3TD95nr0PTu4/TcVHlNEZqpvlf0hbYq5/cFfWbwyl+xtw1i7awdx0f/EYEjncNhorLfeRo84M6G0nEXQzGbXI9quRrpdVTY0GEYxIhZu85tLgJpGsVcUWb1mcM+AUcyMqhh01+E6mtmzXf+7mD374mOTCdq00bbaMQADWTw02uVosSk8mg/mX1lNoH/x/pkzcODAxccuqh1W4e9fU2Dv+iLgp5/gxRcvvv8nT8JDD0FuLowYUTU4dhlIu903ihgj9Ldov788NYoV2TP43f2jKCrSvp1wkbVUI1ffWlnx5hf9DFQVQkKgbVvtb0b5zdfXiI9PcOnm3Hfx+f0Pf0So3s3k9HIkOBfiEma67jpK9uzBtm0bpnKTyoRrtrPbKN75XwC8B/4OY+yAGs6o6KfkUBwOhQtFBuKnDGH2pINMHJxa84kTJ8JTT8GyZejHj6fX0KG079WLLQsXsunLL0nZtYuYrl05f+oUDrudxUOH0uXee7FeuMCJZcswp6VhDAjQRsHHjKFN377Vpt84R4uKi7XN+SHl6rG7+9U9Zz8yg8kRFT+4LA5v3j/zMgX2YEYXfkCP/71G/kfvsCpnIquy76XAHlJ2rK9v1SA5NrbmILrycwEBUHz2OFv/9Ccyd+0i6pprGPinP3F/u3Z1+r02hHP0b9YsOHUK2rf33KhgbehiwvGePhbThGHYVm7GtmITRS/NR9ehLabfXI/hml4ohopDnpNmHmTei32wFF8MAby8S3jg2WQGj07F0vUD2nyxk6vOBFAQ0I4vDf9ize7rMa/XJiS2TSig18Dz9ByYRc8BWYRGXIx61y2L4d+z+mKz6nitniOkNhtkZFSfTuLc8vOrnq8oEB5+cRS7S5eKQXb50e6QENDpKn2j4gGN+e/C3Whx/6dnkFCPtemc8yiqH8Gv+jgnR/sWwPm4co59dYqK4LHH6tZPk8lVMAwFPqM43XZU2b5IX7jHxXGuznW3z9t7FCdXVEzxuXrGDCY3MDXn7NgZWBZX/NvpiqLW55Kilerfv7+6ffv25u6GaGHefvttYmNjm7sbbpnfeQdHXh5+Tz9N0fz55J8/z4g5c5q7W7WSvm0bR5KScJSUoAuOxjR8BqZ+nvmQLF+tRbVbsexdgC3lR3QhHfAZ+DA6P3dTxFxbtz+Ued8mVEhp8fUq4b1H97gM0FVVy00vtpZub7xF0ZHTFL84m2KDP0VWPUVWhcLD67DtX4CqllRJNFCB3NAbOBv2G8743oTZ6l3rYLohdDrnB5S2lb/v7Q3r18M1gcu5O2IuYcY0smxRfJkxg40XRvGvf2lBtF/Obtj0Adb9a9F5+RA1chxdJ91PeKcYPFFV0m61cvDDD9n/zjsYfHy44tlnSRgzptEXoWkuzpHzmqgWG7afd2Fb+guOs5kobYIwjboO49ABKL4XJ/+tWxbDJy+1I8vchjYxxUyaeZAbR53FtnobhR8tRbVYYez1hNw9EsVowF6icPxgIPu3hrFvaxsO7AjFXFAxWNcbHPzwdRxWS7n/R3zhvffgnnsgK6v6QNv5nLsv/4KDq6aQVA62o6K0wLyJK5c2uZZY29tm04L0yoH8mDHuz/n449oFzT4+zb7Yssc4q7W8fmIDx4uKXP7BkuC8HAnOhSstPTi37d9P8f/+h/fEidg2brxkgvP0bds4+tlnZfWFATB643XHKw0O0K27lmP5+kWwW1G8g1FRoDgHY+eReCXegaKr+yf3lH/3ITOvapUVk8FOp2gzxTYtCC+y6im26im26VDV2gWK/+58E6HGqqtMZpdE8tL5tS4D5OqC5/o8V/6+wVB9ekd8fM35tE55x45x4MMPOfHtt9q5t91GjwcfJKhTp1q9N66c37uXrS+9RO6RI7QfOZIrn3vOZW3s1qS2wbmT6nBg33kY65KfsSengK8XxmFXYbrtGnRtgrH+vAvLvK/BZkcJD8Z46zXYtx/EnpxCUadwXuy0icfGvESvSNe5OZWD9eTtoRQVul5syxlUuZpI6+NTfaBdfl+5wiLiElKXvxeXE0VRdqiq2t/Vc6382lKI1s+5KJF1/fomKWnmKSeWLq0YmAPYirF88RzWFX8HL38Ubz8Ukx+Kt//Fx15+5e6X7vfyRfH2R/Hyx3ZsI9YVr4Ndq0+rFucCYOw8Au9e9a/Vez7PdV66tURH93b5+JgceJvseBsd+JjseJsceBu127LH3y/G58RBvJ+cjnewN95GOz5eDpLfrRqYA4QaM3BRhrnZ1Saf1imoUyeu/utf6f3YYxz6+GOOLVxIypIlxN58Mz2mTqVNnz5VT3KjxGxmz7//zZH//Q/v8HBu+Pe/ib1ZFoR2RdHpMPTvjqF/d+zHzmBd+gu2ZeuxLV+P0ikW9Xgq2LRoWc3MxfrxirLyiIVXtePcip9IK0yjF66Dc71BpXOvPDr3ymPslOPYSxTG9roNXFyQ2u3wwguuA+6AgLrn+YtLS13+XgiNBOdCXOLKL0qki45u7u7UmqXc6nsVqRi6D0YtLkS1FEBxAY7sM6gW5+NCcNRi9lIlJWe2Qa/x9e5vmyCry5HzuPAivn5uR+0a6RIOj/8Zfi2ByZPLdqcEB2POza1yeEMXyGks9cmn9YuJ4crnnyfx4Yc58tlnHElK4szatUQMGECPqVOJvvbaCikpq0vfn6EffQRcXEyo8OxZOo8fT9/f/77CokjCPX2nWHx+fw+O+0Zg/XYDtmXrXR6nBPhiGjaQcIcdnaIjvaBqrXO3r2FQCY92PdHUWZ1DXJ6ae17GpUiCcyFaAeeiROqFC1rCcAumOhxuF44AUIKj8b7D/YqOqqpCiQW1uAAshVrQXlwAlgJUSyHFXzzn+ryihg1BT7rptMuc89mTDta+kfbt4cYbYflyLREzRJsk2Wf4cLZ+8w32ct8keGLxj8Y0cWL9Ply9Q0Lo/eijdJ88mV8XLuTQxx+zbvp0Qrp1o8fUqbQbNoyT339ftvrooptvxq9tW87v3ElgQgJDP/mEiCvdLqwnqqGLCMH7gVFug3M1+wIAep2eCN+IKrXOa+JqoqmMkAqo/9+Ly1XL/hQXQtSK4uWFLi4OtbAQn/x8trz4IumldbBbEuckvtM//EBQ584VlqMGwOiNafiMattQFAXF6I0uoA26NnHo2/bA0HEghh43Y+w3GiXY9bcHik9Yg/o+uGc2j96WglHvAFTiws1uJ4NWa8IErW7Z11+X7Uro14+Bd9xRtnCQb3Q0A195pdkneDUmo58f3X77W0Z/9x2DXn0Vu9XKhj/8gUU33cSWP/6xbNnsovR0zu/cSdubbmLkwoUSmHuAEh7sen+bi/sj/SNJK6xbcD54dCqP/mUPRpMdUImL0yaDtvigLClJS4zW6bTbpKSW3a6o6FL7/ZW2eyW4/WMmwbkQrYB11y4cv/4KaEuLWHJyOPrZZy0qQLdeuMDef/6T83v20GHsWHo/8QSd770XxWDQVrwLjvbIZFDT8BlgrDRzTG/ClDiuQe2CFqB3bVtA5+hCTnywpu6BOUBMDNx8M3z/fYWyFAn9+tGmfXsiYmK4ffXqVh2Yl6c3megwdiy3LVnC9f/6F7b8/KpzEYCcQ4fQe1VNK2r1Sj/IH77qdwy5eQoxy9Y1uEnTxOHgVenC2Muo7S8V6RdZp7QWp8GjU1m4dwVvbX2HEyc8HJg3RrCUlKQlRJ88qZVYOnlSe9zQthur3cZ2KQa69X2fHY6LNSQzM+HsWTh+HA4dgjlzYOrUiu1OnQr/939w7JiWn+NcIragQFtRqjYFVsr3txqS1iJEK2BdubLKKhIOm40TS5cSOaButbwbQ2FqKvvfeQdbQUGFSYCRAwYQOWAA33+VTqSHFiFyBvdl1Vp8wjAljsPU/mqPtO8R48fDunXw1VfwyCNlu4dOn66tDnIpSEryaBKpotPRbsgQHG5WQzGn1W0Ut1VwfpCbzSiAb2omfV6cB0Dq6MH1btZ0Qz+ACtVaTBOHl+0HiPKPIs+Sh9lmxtdYNY+8yZV7L4CLQRjU/t+dzaadbzZDYaF2+9RTVQt0m83wxBNa0GazVdys1qr7XG2rVlWtaWo2a//PeOqKZfBg7XbdOs+054n3uDy7Xavv+r//we9/f3FlsZMnteVCDx6EG264+J5arRe38o+re27BAte/vwcfhNdf146xWFzf1mblpfKKi+HZZ7XNHaNR20wm19uhQ9pr10CCcyFaAdXFZEKobtJl3e2ZOxegznnQ2QcOcPDDD9GbTPSZMYOA9u091id3TP1GUbL167I65y1OZCQMGwY//AB33KE9vpR4+kO8HN+oKJerH7bUybGNatasKoGHodhC9zc/bVBwDlqAXvLDVgB8/zK9yvNR/tr7nV6YTkJwQoNeyyNcvBeYzdrF7Y8/Xgy2nbfl7ztvXXwj41Z2Njz6aNX9ilIxAHPer7y5W2zg5El49VUYO1ZbPbgllapx9x7/7newbdvFxRRqu1UX/Fos2gV9XSYk6PUVA12jUfvdumK1akt4mkzg5VX323vvdT0SrijwyScVLxZcbZUvKJzb3r21+lElOBeiFVCCg90G6Ec++4yE22/H6Nv0o1+pv/zCsa++wi86mp4PP4xXSEjNJ10u7r4bVq+GL77QRukuJe4+xD0wKuhu9cOWPDm20Zw65XK3zzk3q/R4UKS/dsGYXtDMwfnJk7Bokfs0gPx8LUXM1xf8/LRbf3+IiKi4z3lbed8jj2jLkVbWti3s2FE16K7tSjjuinubTNpa9i++CJ07a0H62LEwcGDzTObPz9dWFfvxR/fv8YUL8OGHrlcG8vGB0NCL952LJpTfnnnGdbuKAr/8UjXgdvXYaHT9/lRXRL2awgM1eu451+22bw/33Vf/dt31txIJzoVoBUzDh2P55psKI0M6o5GgLl1I27yZrH376DhuHOFXXtkkKyiqDgfHFy3i7I8/EpqYSLcHHsDQSlYQ+etvD3HmvAdyn8PCYMQI+PZbuPNOLRf9UuEmaHS7vw6cufZbXnwRh9WKb3S051Y/9HAqTqNr397lB7mq1xG2ZR9ZV7muQV5brkbMnaL8Lo6cN7mDB+Gbb7Rt505tn9HoeuS7oSvZFBW5LsL92msN+0bLXXHv997T5pwsWaJddLzxhpbHHB0Nt9+ubYMHawFpYzCbYeNGLRj/8UfYulVLP3GOGFssVc9p6Hs8b577QPfaa+vfLjReEfWmbNcFmRAqRCtg6tcPrzvuAP3/t3fn8VFVdx/HPycLIQuGLSQgEkCRXWTTuoOC1MiirSuISxHRx9rK01qrtNVWqW3VarVVWdS2irX4qIkIEhaJaOuGCCJCEBQQWWTfAlnP88eZgRCyTJKZzJ3J9/16zWsyd+5ybnIZfnPu7/xOLBZIaNGCLqNH0/u22+j3i1+Q0KIFq//+dz5/+mkOh3hWm9LCQr6YNo1vFy2i3aBB9JwwIWoC86C74goXdLz8crhbUjtVpSYlJkIlKSm11Wn4cK759FNGr1wZvMGxkThAb/Lk43oLS+PjKE5J4uwbJtFv4p9oumV7SA6d0iSF5PjkWpdTBDhr7L2MvPWxwDew1qVN3HMPdOvm0j1+9SsXLP7pT/Dll/D88y44Ki8YwdKYMS5gzsx0PbnBKjFT3X7btoVbb4XcXDcQ8cUX4eyz3Vz2w4a5Xv/rroNXX606bSNQhYXwzjtw//2ujGuLFi6l7o9/dO/ffbdLr9u9G559NjS/48mTQ7NfCM/fL1j7rYaxgYwubSQGDBhglyxZEu5miMc8/fTTtG8f+LTZ4VQwZQr7d+zg+w89dMxyW1bG5nfe4Wvfbb7MrCzaDx6MCfQWLYHlnBfu2cPKZ57hwLffcvIVV3DiBRcEtO9gDgj1K5hyY8hyzjftSOC2rPr3EgPw97+7HrQnn3RB76ZNxwwS9aTHHnMDvMqLj3fVD5KT4Xe/c/m6cR66OZuZWXnPfrDmEA/24Dxw1XzS0iA1FbtvL4faprFq4li2Dj2LU6a9yinTX8PGGNZOuJJ1N11GWULtelvPGnsvAO+/8PtK378z905aNm3Jby74Ta33W1hayImfrKl6pZISl9Lw+uvusWmTSxkZPNiNwxg16vi7SZF256O2Dh1ygfLrr8Mbb7i896ZN4eKLXerLiBHujhu438W4cS749s/yNGaMu7uwZAm8/bbrGf/Pf1yueEwM9Ovnfr+DB8O557rpWSsK1e842v92dWCM+cRaO6Cy9zz0ySkioWJiYjhx8GBa9enD2pkz+To7m+1LltDl2mtpVsM3+EAd2LSJz595htJDh+g5YQKtevUKyn7rKmnC32HOnLC2ISA/+AG89Rb861+uOkRhobeD88JCeOkl10veooXrKff/Z3vGGXDHHXDnna6n8+mn4awwV8mx1qUQhDAVJ2QWLHDP8+bxjPmE9icc7SRYc8dovrn8Inr+8Vm6Pf4iJ722gM/vGc93g4NXnSkjOYON+2r3+2k3K48Wy/OJKSp2+bXlg7DDh905vfaaCz537nTB57Bhbr3hw13+clWifSabxEQYOdI9yn95yc52v6/YWFfdpH17N0+CPwVlwwa46SZ3l2HduqO97X36uB76wYPdds2b19yGUP2Oo/1vF2QKzkUakaYtW9JzwgR2LFvGulde4dNHHuHEQYPoOHx4vWpI7/z8c1Y99xxxSUn0mTiRlAi50+AJJ5zg/jP+979dT3NJyfFBjZfcfbfrmXv9dZcfW9Fbb7nb8Xfe6W7V/+hH7hZ669YN205rXUBz//2wbNnR321FDVA9qM5yc12w2r8/LP3kuLcPtU9nyZP30vo/n9Jr8jTOvO0Btl0wgJX33MzBjvUfw5Ceks7Hmz+mzJYRY2rOgm03K48+v/4bsUW+3PANG2D8eHj/fZe+MWeOqwl9wgmuF/jyy924i+Tkerc16sTFHe3l/stfXO69/y7DokXHr19cDF98ARMmuG0uuKDh/81J0CjnXKSRMcaQ1rcvA379a9qeey7f5uWx5MEH2bliRZ32921eHiunTCEpPZ2+d92lwLwu/Leq/cGjV/Ohs7NdoPCTn1QemIPLz7ziClfP9667XNmxrl1dnmVZWejb6A/K+/d3bTxwwOXyPvdc6PJeQ8FaVyt7yJAaK4TsOKcv72T/hZV33USrj1dywYgf0+3P/yT24KF6NSEjJYPismJ2HwqsJGv3x14g7nCFAYWHDrkBgXl5rjzd3LlH86x/+EMF5oEwxl3PDz4IK1dWXX6xtBT++lf3e1VgHtEUnIs0UnGJiXS5+mr6TJxIbNOmrJwyhS+efZbCvXsD2t6WlrJ25kzW/d//0ap3b/rceScJqakhbnWUeuWV45f5SxN6xfr17tZ5//7u9nlNUlLcesuWQa9erkfvrLOOVt8ItvJB+ahRrkTcP/7hKn9cfz2MHXvsQCxjXNqNF+9OgAvCNm92KR8BsE3i+Wrc5bw992k2Z51Hl6n/x+Cs/6Hd7MWBzVxYCX/FlpoGhSZ++x3tX19I4uYqBqca485lyhR3PqGqRNJYVHW3x8t3gaRWFJyLRJGkCRP4tmfPWm2T2rkz/e6+m44jRrBzxQqWPPAAm999F1tNL2fJoUN8PmUKmxcvpv1FF9Hj5psb59TqwbKjirrVXsmHLiqCa65xPd8zZ7oqGoHq2dP1mr7wgrsjMHAg/PjHUEVd/lqz1tUzHjDABeX79rlBtv6gvPyg1DFj3JeM7Gy3nZeDmdxc93zxxbXarLBNS5b9cSLvvfQHilql0v9nj3DW9ZNolv91rZvgr3W+9WC54NxaEjdtpf1rCzn9l49z0YU3M+Sim+l7z1+q7tHt0CHw+uBSs1BWPxFPUM65iBATF0eHYcNI69uXL19+mbX//jffffwxXa69luS2bY9Z9/CuXax85hkObt1Kl2uuoe2554ap1VGkdWt3q78irwSP99wDH37oevg7d6799sa40nDDh7vJV556yu3rkUfc8sqCupqqn1jrasTff7+bLKZzZzcI9brraq4Sc9FFrrrMnDlHj+M18+a5koJ1TBPb3a8Hi195lMxX5tPtsRe44PKJfD06izV3jKY4NSWgfaQlpRGDwa5bx0lLy2j10ee0+vhzknw95EXNm7FzYC/W3XQZO8/oSbP89fT5zVPHprYoaAw+/92eyqq1SFRQcC4iRyS2aUPvO+7gu48+Yt1rr7H0D3+g/ZAhJLZuzb7167ElJXx0332Y2Fh633YbLbp3D3eTo8PYsS4vt/wEIMZUPbNeQ5o1y02UcvvtLpe8Ppo3dyUjb7rJVaS5/nqYPt2de6DVfax1QfX997uBqZ06uXzy665zAXcgUlLcgLnZswNL0Wlohw7B4sWu0kZ9xMay4Zrvs3nY2XR7YgadXprDibMXs/p/r6ckIf5IVZWLLhzHqolj2TxiEFhL0sYttPYF4hvfMZy4900AClucwM4zerHuR5ez84ze7D/lpGPqsO/v2gmM4fRJTxJTVIxR0Bg6Y8bAtGnu52CW7xRPUHAuIscwxpB+5pm06NGDr15/nW/8t9f9fPmrRQcOhKF1Ucrfe/vkk67qQnq6q3H89NNw1VXhG9y1cSPccAP07et6uYOlXz9XwePZZ9002X37uuou993nAufKWOsqwdx/v5uwplMnt/3YsYEH5eVdeilMnOjSXDp2rPu5hMLixa7sYID55jUpbnECK+67jQ1XDaP3A1Po8+u/Yo3B+P4tJ23eTt97n6DjjDkkbdlO4jY3UVlhq1TyTm7Gs6c05bzrf82Bk0+qOnXFZ/OIQWTOnFdznXMRqZJyzkWkUk2aNaPb9dcTX8lEFbakhPVvvBGGVkWxQYNcVZMuXWDrVlfVYu1aN5vfrl0N357iYpdnXlLi8syDPctrTIwrs5ef774APPKImx3ylVdclZoPPnAzG2ZmujsI3/ueC6i3b3e97fn5rkxjXQJzgKws9/zWW8E7p2CZN8/l9Z9/flB3u697Z/4z4w8UNm92JDD3iykuocVn+ezq34PP7ruVRbP/xrz3/skjPx3I4/2KOHBKhxoDcxEJDvWci0i1ivfvr3R54e7AyqtJLfz+926mRIALL3QDF0eOdD2oCxZAQ1bD+dWvXO/2yy/DKaeE7jitW7tge9w4+J//cXcKYmKOll3cuBEeftiVm5w2zaXCBKPaR5cucPLJLkXGa5M+5ebCeecdP+gvGIyhyd7K73oZC0v/fNcxyzJSMth9eDeFJYUkxAU2EPj9F37Ppn2b8NhvVSRiqOdcRKqV0KJFrZZLEA0b5ib0Wb7cTdZSxReloJszx+ViT5gAV1/dMMc86yyXrtKiReX10JOT4eabg1eGzxjXe75wocvx9opvv3VlFIOU0lKZQ20rT5OqbLm/Ysu2g9tC1h6po7w85ZtHKQXnIlKtjiNHElMhdSAmPp6OI0eGqUWNzPDhbvbQjz92waR/au5Q2bTJ9U736QOPPRbaY1UUF1d1icVvvgn+8bKyXGD+zjvB33ddzZvnnmtZQrE2Vk0cS0nTY3vBS5omsGri2OPWzUhxtc63HVBwLhIMM1bMoOPjHaEt/ataR8G5iFQrfeBAuowejfGVp0to0YIuo0eTPnBgmFvWiFx+Obz0Evz3v27a84KC0BynpASuvdZVjZk5ExITQ3Oc6jTkBCuDBrlznDMn+Puuq9xcaNsWevcO2SE2jxjE8gdup7RJPBYoaJfG8gdud9VaKjgyEdHB6icikoblD/BifhtDx8c7MmOFx2YTriDS2guhafOMFTO4ZdYtbNi7odr1lHMuIjVKHziQrf/5DwB97rwzvI1prK66yg3SHDvWBes5OcEfpPmb38B777kBmaeeGtx9B2ryZLjllmO/gISqVnbTpq7m+ezZ8JdqJtFpKKWlMH+++wIW4rb4q6qAyxGvygkJJ5AYl1jjLKHScJ7/9Hlun3M7h0pcOtaGvRu4ZdYtAIzp7b2ylf6AtKDY/Zv2enuhdm0uLSvlUMkhDpccPvI4VFzhte/9n7710yP7rI6CcxGRSDFmjJut80c/cjXHX3stsBzsmib0Addj+9BDLq979OhgtLZuGnqClawsePNN+PLL8H0h8Vu61FXmCWFKS20ZY0hPSVdaSx3MWDGDSQsnsXHvRjqkdmDyRZOrDEattew8tJOtB7ayZf8W93xgi/v54LHL9hXuO277guICJi2c5Mlg9655dx0XkBYUF3DLrFvYtHcTfTL60Ce9DxkpGZgwf0EuKC5g9Y7VlQbRBcUF3Jh9I/csuOeYYLykrCTo7VBwLiISSW66yQXot97qBmvOnFn3coJ+mze7HvlevVwPcrg15AQr/pKKs2eHPzjPzXU95kOHhrcdFWQkZ7D5wOZwNwOAQX8fBEDejXlhbUdNKut5HZczjoVfLaRDaodjg+8DW9l6YCvFZcXH7SelSQoZKRm0TWlLn4w+DEsexhMfPVHpMTfs3cD0pdO5ptc1pDQJbBbYUNlXuI+XP3+ZaUunseXAlkrXKSgu4JcLf3nkdVpS2pFAvU96H/pk9KFb6240iQ3SIPBy9hzew6rtq/hi+xes2nH0ecOeDVhslduVlJUwpPMQmsY1PfJIjEs89nV8YpXvXfzixWzeX/O/JQXnIiKRZsIEF6D/5CduZswZM2qesr4qJSWup7ygwNUYD0X5Pi/LzISePV3e+cSJ4W3LvHlugqa0tPC2o4L0lHSWbl2KtTbsPZteVVRaxJc7v2TVjlWs2r6KP/znD8f1vBaWFvL8sucBF4i2bdaWtilt6ZHWg7YpbV0Q7lvm/7myIDsnP6fSnOW4mDjGzxrPxNyJXNPzGsb3H8/AdgMb7G9mreWDTR8wfel0Xl75MgXFBfRu05sWTVuw+/DxpXczUzNZOmEpK7atYPm25Szfupzl25bz14/+SmGpmy05PiaeHmk9jgvaWycdrSw0Y8UMxuWMo7C0kMzUzCN3KKy1fHfwu+MC8C+2f3FMmlZCbAJdW3flzBPP5KbTb6J76+78dO5PK/1SkZmayXOjnqvz7+hPQ/90zJe2qig4FxGJRHfc4QL0n//c9Zz/4x8QG1v7/fzud65ayT//6SYB8oqGLBGXlQWPPw4HDlQ9Q2mo7dvn6srfdVfN6zawjJQMikqL2HN4Dy0So6+Eam3STw4UHWD1jtWs2r7KBeK+YG/drnWU2tIaj2UwFP6qkPjYut/tmnzR5OMCvKT4JKYOn0rnFp2ZtnQaL33+EtM/nc5p6acxvt94xvQeE7K/3c6Cnbzw2QtMXzqdldtXkhyfzOheo498OXjp85cqbe/kiybTMrElF3S8gAs6XnDkvZKyEtbsXHMkWF++bTnz183nn8v/eWSdds3a0Se9D3EmjtyvcikqLQLc3YMbXr+B3+b9lh0FO475UpDSJIUeaT0YdvIwurfuTo+0HnRP606n5p2IjTn2s7OorKjKNteH/7qatHASG6h6UKiCcxGRSPWzn7kA/d57Xe759OluAp9ALVgADz7oUmXGHl9Gr9HIynITHS1cCKNGhacNb7/t7mKEsL55XZWv2BJtwXlVA//2F+6nZ1rPIz3h/iD8m31HS3rGxcTRpWUXerXpxZU9rqR76+50T+tO11Zd6flUz0p7tzukdqhXYA7HBniVfaE466SzePz7j/OvFf9i2tJp3PHWHdw1/y6u6HEF4/uN57wO59W7N73MlrHo60VM/3Q6r616jaLSIs488UymjZjG1T2vplnC0Zmla2pvRXExcfRI60GPtB5c2/vaI8u3H9x+TA/78m3L+WzbZ8dtX2pL2bh3IzeefuORv0mPtB6c2OzEgM+7tm2ujTG9xzCm9xjMRPNJVesoOBcRiWT33OMGTv72ty5Af/rpwCp9bNnicru7d4cnnwx9O73snHOgWTOX2hKu4HzePNdrf9ZZDXbI6qq0lOefiGjrga10b909lE1qcJMWTqp04N9ts4/Ob5oYl0i31t04P/P8I8Fe99bdOaXlKVUG2lX1bte359XPH+BV5YSEE5gwYAITBkzg0y2fMm3pNGasmMGLn73Iqa1O5ea+N3PD6TfQJrlNrY67Zf8Wnl/2PM9++ixf7f6KFk1bcGv/WxnXbxynpZ9W5/YGIi05jSGdhzCk85Ajy2J+G1NpjnhRaRHPDH+mXscLRpvrSsG5iEiku+8+14P+0EMuQK+pLGBpqQvM9+93PbbJyQ3XVi+Kj3cVUubMAWvDU1IxNxcGDw7eDKhB1Ca5DQYTlRVbNu7dWOV7c0bPoXtadzqkdiDG1G5amFD2vNZW37Z9eerSp3jk4kd4ZeUrTFs6jV8s+AX3vn0vo7qOYny/8Qw9eSgxJqbS/O2re17N3LVzmbZ0GrPXzKbUljKo4yAeGPwAP+j+A5rGBbmkay10SO1Q5R2KSKbgXEQk0hnjyg0WFsKf/+wCvIcfrjrIfPBBWLQInnvODYYUuPRSePVVWLECTqu6BzAk1q2Dr76C//3fhj1ugJrENqFVYquoq3W+bOsyYmNiKy2Fl5maySVdLqnX/sPZ81qZpPgkbjj9Bm44/QZWbV/F9KXT+cfyf/DqqlfJTM1kQLsBzPlyzpHBmBv2buCm7Jv48ewfs6dwD+nJ6fz87J8zru84urTqEuazcUJ9hyJcFJyLSEA0+ZDHGQOPPOJ60B991AXokycfH6AvWuRSYK6/Hm68MSxN9aTvf989z5nT8MF5bq579lB984rapLSJmllCy2wZT3z4BHcvuJvk+GQOlxw+EpBCdAR3Neme1p1Hhz3K7y/6Pdmrs5n+6XReXfXqcesVlxVzuPQwr131GsNPHV7vfPlg89IdimCq3X0aERHxLmPgiSfcDJsPPeQqsZS3bZsrm9i1K/ztb+GfEdNL2rZ1ZQznzGn4Y+fmQqdOcMopDX/sAGUkZ0RFWsu2A9u49KVLmZg7kWEnD+PLO77k2VHPkpmaicGQmZrJ1BFTIz64C1RCXAJX97qa+WPnY6j886CwpJDLu1/uucDcb0zvMay/cz1l95Wx/s71UfG3U8+5iEg0McYNCi0qgvvvh5Ur4YMPXMpLx46uIoh/8KEcKyvLfanZvRtaNFBVkuJil/d/3XWe/rKUkZLB2+vfpqi0KCSTwjSEuWvnckP2Dewr3Mffsv7GbQNuwxjjufSTcInW/O1IpJ5zEZFoExPjyiqefbabWKjQd8v+8GH33mfHlx8TXHBeWuq+vDSU99939dU9nNICRyu2fHfwuzC3pPYKSwqZOHcil8y4hDbJbfh4/Mf8z8D/0YRKFUy+aDJJ8cdOQtYYUny8KGqCc2PMCcaY3xpjPjLG7DXGbDXGvG6MCfN8zCIiYRAbC5s2Hb+8qAgmTWr49kSCM86AVq0aNrUlN9f9rS68sOGOWQcZKb5a5xE2KHTV9lWcOf1MHv/wcX488Md8dPNH9GrTK9zN8qQxvccwdcRUEmITABpdio+XRFNaSwdgPPAsMAlIAu4BPjTGnGat/aa6jUVEos43VXzsbay6fFyjFhvrBoa+9RaUldVuQqe6mjcPvvc9SE0N/bHqwT8R0baDkZF3bq1l2tJp3Dn3TpKbJDPr2lkMP3V4uJvleUrx8Yao6TkHvgZOttb+2lo731qbA2QB8cCPwts0EZEw6FBFrmhVy8WltmzfDp9UOXlf8OzY4Y7jwVlBK2retDlNYptERM/5zoKd/HDmD5nw5gTO7XAun936mQJziShRE5xbaw9aaw9VWLYL2AC0C0+rRETCaPJkSDo2h5SkJLdcKjdsmOsxnz079MdasMBNehQBwbkxhowU71dsyVufR59n+vDmmjd5ZOgjzL1uLm2btQ13s0RqJWqC88oYY9KAU4A14W6LiEiDGzMGpk6FBJdDSmamez1Gt62r1KqVSzNpiLzz3Fxo2RL69w/9sYIgIznDs7XOi0uLmbRwEhf+40KSmyTzwc0f8LOzf1brmT1FvCCacs4r8yhwAPh7mNshIhIeY8bAtGnu57y8sDYlYmRlwa9+5erCp6eH5hjWunzzIUNcrnsESE9JZ8V3K7DWeqrSybpd6xj92mg++vYjxvUdx+Pff5yUJioVKpHL018pjTGpxphuNT2q2PY24DrgZmvtzmqOcYsxZokxZsn27dtDdSoiIhIpsrLcs3/mzlBYuRI2b/Z8CcXyMlIyOFRyiH2F+8LdlCNe/OxF+k7py5qda5h5xUymj5yuwFwintd7zq8EpgWw3jFf4Y0xI4Engbutta9Xt6G1diowFWDAgAG2ju0UEZFocfrpbsbQOXPg+utDcwx/4B8B+eZ+/ootWw9uJbVpw1eXmbFiBh9s+oDC0kI6PNaBk044if9u+i/ndTiPF3/woibLkajh6Z5za+10a62p6VF+G2PMOcDLwDPW2ofD03IREYlYxsAll7gAuqQkNMfIzYUePaB9+9DsPwT8ExGFo2LLjBUzuGXWLRSWugm1vtn3Df/d9F9+2P2HLLphkQJziSqeDs5ryxjTE5gFzAV+EubmiIhIpLr0Utizx83gGWyHDsHixRGV0gKQnuyC83BUbJm0cBIFxQXHLV+yeQmxMZGRsy8SqKgJzo0xbXBB+QHgCeAMY8z3fI8e4W2diIhElCFDIC4uNFVbFi+GwsKISmkBSIhLoGXTlmHpOd+4t/KJs6paLhLJoiY4B3oA7YGTgEXA++UeT4WxXSIiEmlOOAHOOy80wfm8ea685fnnB3/fIdYmpU1YZgmtKm1F6SwSjaImOLfW5lWTlz4o3O0TEZEIk5UFn30G33wT3P3m5rrAv+IEUREgIzkjLD3nky+afFzN8qT4JCZfpAm1JPpETXAuIiISVJde6p7feit4+9y0yZVRjLCUFr+MlAx2FOyguLS4QY97YccLKbNlxBqXX56ZmsnUEVMZ01sTakn08XopRRERkfDo1g06dnSpLbfcEpx9zp/vniNsMKhfeko6Fsv2gu20a9auwY47a80sAPpm9CW5STJ5N+Y12LFFGpp6zkVEol1enmYHrQtjXGrLggVuAGcw5Oa6Guq9ewdnfw3sSK3zBk5tyV6dTecWnUmKj7xUIJHaUnAuIiJSlawsOHgQ3n23/vsqLXU95xdf7AL/CJSR0vDB+f7C/Sz8eiGjuo7CROjvTaQ2FJyLiIhUZfBgaNoUZs+u/76WLoVduyI2pQWgRWIL4mPiG7Riy9y1cykqLeKybpc12DFFwknBuYiISFWSklyAHoySirm57nno0PrvK0xiTAzpKekNOhFRTn4OrRJbcfZJZzfYMUXCScG5iIhIdbKyYM0aWLu2fvuZNw/69YO0tOC0K0wykjPYerBh0lqKS4uZ/eVsRnQdQVyMalhI46DgXEREpDpZWe65PiUV9+2D99+P2BKK5aWnpLP1wFastSE/1uINi9lzeA+juo4K+bFEvELBuYiISHU6d4auXeuXd/7221BSEhXBeUZKBgXFBRwoOhDyY+Xk55AYl8jFJ0dunr5IbSk4FxERqUlWlitHefBg3bafNw9SUuCss4LarHBIT04HCHlqi7WW7NXZDD15qEooSqOi4FxERKQml17qap0vWlS37XNz3cDSJk2C264w8JdTDPWg0GVbl/HNvm+U0iKNjoJzERGRmpx7ruv5rkvVlrVr4auvoiKlBcr1nIe41nn26mxiTAwjTh0R0uOIeI2CcxERkZokJMCQIS44r+1AyHnz3HME1zcvLzE+kdSE1JAH5zn5OZx90tmkJUd2dRuR2lJwLiIiEoisLNiwAb74onbb5eZCp05wyimhaVcYpKekh3Qioq93f83ybcu5rOtlITuGiFcpOBcREQmEv6RibVJbiotdpZaLL4Yomno+IzkjpD3nb+S/AcCobso3l8ZHwbmIiEggTjwR+vSpXXD+/vtw4EDU5Jv7ZaRksL1gOyVlJSHZf05+Dj3TenJKy+i52yASKAXnIiIigcrKgvfeg717A1s/NxdiY+HCC0PbrgaWnpJOmS1jR8GOoO9716FdLN6wWFVapNFScC4iIhKorCw3mdCCBYGtP28efO97kJoa2nY1sIxkV04xFKkts9fMptSWKqVFGi0F5yIiIoH63vegRYvAZgvdsQM++STqUlrgaK3zUATn2fnZtGvWjgHtBhz3Xt6NeeTdmBf0Y4p4iYJzERGRQMXFuWD7rbegrKz6defPd2UXozA4b5nYkriYuKBXbDlccpjctbmMPHUkMUYhijROuvJFRERqIysLtm6FZcuqX2/ePGjZEvr3b5BmNaTYmFjaJLepdJbQexfey2MfPFan/S78aiEHiw9yWbfL6tlCkcil4FxERKQ2hg1zZRGrq9pirQvOhwxxA0KjUHpyOlsPBjetJXt1Ns2aNGNQx0FB3a9IJFFwLiIiUhtt2sDAgdXnna9cCZs3R82soJXJSMmotOe8rkrLSnljzRtkdckiIS4haPsViTQKzkVERGorKws+/NAN+qxMbq57jsJ8c7+MlAz2F+3nQNGBoOzvw28/5LuD36mEojR6Cs5FRERq69JLXeqKPwivKDcXevSA9u0btl0NKD05HSBog0JzVucQFxPHJV0uCcr+RCKVgnMREZHa6tfPpbdUlnd+6BAsXhzVKS1wtJxisFJbsvOzGdxxMM2bNg/K/kQilYJzERGR2oqJgUsugblzobT02PcWL4bCwqhOaYGjPefBqHW+esdq1uxco5QWERSci4iI1E1WFuza5XLPy8vNhYQEOP/88LSrgSQ3SaZZk2ZBqdiSszoHgJFdR9Z7XyKRTsG5iIhIXVx8sSuTWDG1Zd48OO88SEoKT7saUHpKelDSWrLzs+nftj8npZ4UhFaJRDYF5yIiInXRvDmcc86xwfmmTa6MYpSntPhlJGfUO61ly/4tfLjpQ008JOKj4FxERKSusrLg009djjnA/PnuOcoHg/qlp6Tz3cHvKC0rrXnlKsxaMwuLVb65iI+CcxERkbrKynLPu3a559xcaNsWevcOX5saUEZKBqW2lJ2HdtZ5Hzn5OXRq3olebXoFsWUikUvBuYiISF316uVqme/a5eqez5/ves2NCXfLGkRGsiunWNfUlv2F+1nw1QIu63YZppH8zkRqouBcRESkroxxExLt3g379rkgvZGktIBLa4G6B+e563IpKi1SSotIOQrORURE6iMry9U6X7/evR46NKzNaUhpSWnEmJg6zxKak59Dq8RWnNPhnCC3TCRyKTgXERGpjx073POePRAf70opNhKxMbG0SWpTp3KKxaXFvLnmTYafOpy4mLgQtE4kMik4FxERqasZM+COO46+Li6GW25xyxuJ9JT0Ok1E9O7Gd9lzeI9KKIpUoOBcRESkriZNgoKCY5cVFLjljURGSkades6zV2fTNK4pQzs3njQgkUAoOBcREamrjRtrtzwKZaRksLdwLwXFBTWv7GOtJSc/h6Gdh5LcJDmErROJPArORURE6qpDh9otj0Lpya5iS20GhS7buoyNezcqpUWkEgrORURE6mryZEhKOnZZUpJb3khkpLha57VJbcnJz8FgGH7q8FA1SyRiKTgXERGpqzFjYOpUSEhwrzMz3esxY8LbrgbkD85rU+s8Jz+HczqcQ5vkNqFqlkjEUu0iERGR+hgzBqZNcz/n5YW1KeGQ0iSF5PjkgCu2rN+znmVbl/Hw0IdD3DKRyKSecxEREamX9JT0gNNa3sh/A0CzgopUQcG5iIiI1EtGckbAaS3Zq7PpkdaDLq26hLhVIpFJwbmIiIjUS3pKOtsObqPMllW73q5Du1i8YbF6zUWqoeBcRERE6iUjJYOSshJ2HdpV7Xqz18ym1JaqhKJINaI2ODfG/NQYY40x/xfutoiIiESzjOTAKrbk5OfQNqUtA9oNaIhmiUSkqAzOjTFtgPuB7WFuioiISNRLT/FNRFTNoNDDJYeZu3Yuo7qOIsZEZfghEhTRWkrxIeBN4KRwN0RERCTapSWlEWNiqi2nuPCrhRwsPsiobso3F6lO1H11NcacAVwF/DLcbREREWkM4mPjaZ3Yutqe85z8HJo1acbgjoMbsGUikSeqgnNjjAGeBP5krf023O0RERFpLNJT0qvsOS+zZbyR/waXdLmEhLiEBm6ZSGSJquAcuAlIBx4JdANjzC3GmCXGmCXbtytFXUREpC4yUjKq7Dn/cNOHbDu4TSUURQLg6ZxzY0wq0Lam9ay1q33rPgTcYa09FOgxrLVTgakAAwYMsHVtq4iISGOWnpzO7sO7aZty/H/b2auziYuJI6tLVhhaJhJZPB2cA1cC0wJYzwD3AhuBecaY5r7lcUC87/V+a21pKBopIiLS2GWkuHKKRaVFuCzTo3LycxjUcRDNmzYPQ8tEIoun01qstdOttaamh2/1rsAAYHe5xznASN/PZ4XlJERERBqB8sF5eat3rCZ/Zz6Xdb0sDK0SiTxe7zmvjV8Bj1dY9jiwF7gPWNHA7REREWk0ygfn5Qd95qzOAWBk15FhaZdIpIma4Nxa+3nFZcaYPcAOa21egzdIRESkEWnWpBmJcYkUlxUfszwnP4f+bftzUqqmHhEJhKfTWkRERCQyGGNIT0k/Jq1l64GtfLDpA1VpEamFqOk5r4y1dlC42yAiItJYZCRnsGX/liOvZ+XPwmI1K6hILajnXERERILC33NuratMnJ2fTafmnejdpneYWyYSORSci4iISFBkpGRgsZTaUg4UHWDhVwsZ1XXUcaUVRaRqCs5FREQkKDKSXcWW4tJictfmUlhayGXdLgtvo0QijIJzERERCYr0lHQAisuKyc7PpmViS87pcE6YWyUSWRSci4iISFC0SW4DuFrns9fMZsSpI4iLieraEyJBp38xIiIiEhRNYpsQFxPH/qL9lJSVqISiSB0oOBcREZGgyFufR2lZKRZXrWX34d1hbpFI5FFai4iIiNRb3vo8/vbx344E5gB3vHUHM1bMCGOrRCKPgnMRERGptxc+e4HC0sJjlhUUFzBp4aQwtUgkMik4FxERkXrbUbCj0uUb925s4JaIRDYF5yIiIlJvrZNaV7q8Q2qHBm6JSGRTcC4iIiL1Nva0sSTEJhyzLCk+ickXTQ5Ti0Qik4JzERERqbdBHQdx+8DbiY+JByAzNZOpI6YypveYMLdMJLKolKKIiIgExaCOg5i3bh6FpYWsuWNNuJsjEpHUcy4iIiIi4hEKzkVEREREPELBuYiIiIiIRyg4FxERERHxCAXnIiIiIiIeoeBcRERERMQjFJyLiIiIiHiEgnMREREREY9QcC4iIiIi4hEKzkVEREREPELBuYiIiIiIRyg4FxERERHxCAXnIiIiIiIeoeBcRERERMQjFJyLiIiIiHiEgnMREREREY9QcC4iIiIi4hEKzkVEREREPELBuYiIiIiIRyg4FxERERHxCAXnIiIiIiIeoeBcRERERMQjFJyLiIiIiHiEgnMREREREY9QcC4iIiIi4hEKzkVEREREPELBuYiIiIiIRyg4FxERERHxCAXnIiIiIiIeoeBcRERERMQjFJyLiIiIiHiEgnMREREREY+IuuDcGJNpjPmXMWaXMabAGLPcGPP9cLdLRERERKQmceFuQDAZY04C3geWAzcBB4HTgcQwNktEREREJCBRFZwDDwPrgEuttWW+ZQvC2B4RERERkYBFTXBujEkFfgDcUC4wFxERERGJGNGUc94PiAesMeY/xphiY8wmY8w9xhgT7saJiIiIiNQkmoLzDN/zFOBd4GLgOeBB4LZwNUpEREREJFCeTmvxpaq0rWk9a+1qwN87/pa19pe+nxcZY9oD9wBPVXGMW4BbADp06FDvNkv0adWqFZs2bQp3MwLWOj2dQ9u2hbsZtZKS1pyQ/IqL02HtgaDvtlXybkLTYKBVq9DsVyJaq6RWbNoXGZ9DhaWFxMfEh7sZIhHL08E5cCUwLYD1DLDb9/OiCu+9DdxkjDnBWruv4obW2qnAVIABAwbYerRVotRVV10V7iZEvS4h23P/kO1ZpCFd1TNyPof+vfLf4W6CSETzdFqLtXa6tdbU9PCtvsr3XDG/3P9ag0RFRERExNO83nMeMGvtemPMSuBC4Jlyb10ErLPWBv/etoiICEBeXrhbICJRImqCc59fA68aYx4G5gGDgLHA9eFslIiIiIhIIDyd1lJb1trXcYH4cGA2cDVwu7V2RlgbJiIiIiISgGjrOcda+yLwYrjbISIi0hjl3ZgX7iaIRLSo6jkXEREREYlkCs5FRERERDxCwbmIiIiIiEcoOBcRERER8QgF5yIiIiIiHqHgXERERETEIxSci4iIiIh4hIJzERERERGPUHAuIiIiIuIRCs5FRERERDxCwbmIiIiIiEcoOBcRERER8QgF5yIiIiIiHqHgXERERETEIxSci4iIiIh4hIJzERERERGPUHAuIiIiIuIRCs5FRERERDxCwbmIiIiIiEcYa2242+AZxpj9QH642yFRozWwI9yNkKiia0qCTdeUBJuuqcBkWmvTKnsjrqFb4nH51toB4W6ERAdjzBJdTxJMuqYk2HRNSbDpmqo/pbWIiIiIiHiEgnMREREREY9QcH6sqeFugEQVXU8SbLqmJNh0TUmw6ZqqJw0IFRERERHxCPWci4iIiIh4RFQF58aYK4wx/zXG7DTGHDbG5BtjfmWMaVLDdgOMMfOMMbt8jwXGmDOrWX+UMcYaY5YE/yzES0J9TRljWhljphhjthpjDhljVhtjrg/dGUm4hfKaMsY0Mcb8xhiz1nc9rTXG/NYYkxDas5Jwqsc11dN3TRUYY3YYY542xqRUst4oY8wK376/MMZcHbqzkXAL1fVkjIk1xtxtjHnXt++dvvUHhv6sIktUBedAK+Bt4GbgEuA5YBLw56o2MMacBCzAlZUc63vEAfONMZmVrN8UeAzYFuzGiyeF7JoyxpwALAZOB+4AsoAngWo/ACXihfJz6g/AL4GncNfT08AvgD8F/SzES+pyTaX6tkkErgZ+DvwQeLHCeucCrwKLfPueDfzLGHNx0M9CvCJU11Mi7vPpY9xn2HVAMfCeMaZ/0M8ikllro/oBTAb24Muvr+T9W4FSILXcsha+ZbdVsv6vgXeBvwNLwn1+ejT8I1jXFC6QWgskhvuc9AjvI4jX1Fbg0Qrb/hnYFu5z1KNhHwFcU/cA+4Dm5ZaNACwwoNyyXODtCtvOAd4L9znq0XCPYFxPQCzQosJ2TYD1wPPhPkcvPaKt57wyO6m+JzIeKAEOllt2wLfMlF/RGNMB1wv10yC3USJLsK6pm4BnrbWHgt5CiTTBuqbigb0Vtt1TYR1pHGq6pk7HdTDtKbdsPi6YuhTAlw41GJhZYduXgbN8vaXSONT7erLWllprd5ffyFpbBKwE2gWzsZEuKoNzX15Tku923E+Ap63vK1olXgUKgEeNMW2MMW1waSu7gVcqrPsoMNNauzRUbRdvCvY1ZYzpBLQB9hhj5hhjiowx240xf64pr0+iQ4g+p6YDE4wx5xhjUowx5wG3AX8N3ZmIV9TymmoKFFVYVgKUAd19r0/GfeFbXWG9Vbj44dSgNFw8KQTXU2XHSAD6AWuC0OSoERfuBoTIQcA/AOqfwF1VrWit3WyMGQy8ibv4ALYAw6y12/3rGWMuBC5GH0aNVbCvqQzf859wvVDfB/oAv8d9oP0iqK0XLwr65xQunzMReK/csqestb8LWqvFywK+pnApdaONMfHW2mLfsv641IOWvtctfM97Kmy7u8L7Ep2CfT1VZpLvfXUglBOVPefA2cB5wM+AUVTzRzfGtMX1PH2CG/hwie/n2b40FowxccATwGRrrQaCNk5BvaY4mmaw0lo73lr7trX2MeAh4CfGmKTQnIZ4SLCvKXD/eV6HG2B8AS6QH2OMUXDeOAR8TQHTgDTgSWNMhjGmJ24gcSmut1MkpNeTMeZSXHB+t7U2P5gNj3jhTnoP9QO4HpfzdHIV7/8ZNxghvtyyJsAG4Anf69uAb3BpCM19j5eAT30/x4f6PPTwziNI11R33z4eqrDtub7lvcN9nno03CNI11Rr3G3l8RW2nYCriNAm3OepR8M9arqmfOv8CDdGweKCqKeBJcDffe/38L13QYXtBvqWDwz3eeoROddThXUH4sbN/C3c5+bFR7T2nJfnzw/vVMX73XC9l/7bMNijAxRO9i3qCrTHlU/c7XtcixsAsRtXNkgaj2BcU+twgVTFgXr+1+q5alyCcU11xuUHL6uw7ae4FMbjSsNKVKvpmsJa+xyQDpyGG5D3Y+AU4APfKutwX+y6Vdi0G+4zSnnCjUcwricAjDGn4kpyLuRomp6U0xiC83N8z19X8f4GoFf5QXi+AQq9cD1V4G7lDK7wyMV9MA3GjUiWxqPe15QvsJqPu37Kuwg38G9tENsr3heMz6kNvud+Fbb11w9ejzQmNV1TAFhrD1trV1iXsnkdLi6Y6XuvEFff/MoKm10NvG+trVgZSKJXva8nOJKil4v74nettbY0RO2NaFE1INQYMxc3UcdK3C2Vc3C5Uv+21q7zrbMWeMdaO8632XRcof3XjTFP4XoubwfaAlMBrLVrqRAsGWNuBFpba/NCe1YSTqG6pnx+h5t84XngX7jehl8CD/j+U5QoFMLPqW3GmGzgj77J0j7D3d27H3jFHjtwVKJIXa4p3yRok3AToZXgOgp+hkuL2lVu9w8AecaYx4Fs3ORWWbhB7BKFQnU9GWMSgbdwA4l/DJxmzJGbx4XW2k8b5AQjQFQF57hZp24EOuIujq9whfGfKbdOHG70MADW2k+MMd8H7gNe8C1eAQy11i4PfZPF40J2TVlrPzLGjMANAh0NfIeb6OGhEJ2LeEMoP6duAH6Du1XcDvgWmIILsCR61fqawgVdfYHxuAo/nwNXWmuzy+/YWvueMeYK4EHc+KuvgdHW2nkhOA/xhlBdT+m4qmTgKk+Vt8F3PME305OIiIiIiIRfY8g5FxERERGJCArORUREREQ8QsG5iIiIiIhHKDgXEREREfEIBeciIiIiIh6h4FxERERExCMUnIuIiIiIeISCcxERERERj1BwLiIiIiLiEQrORUQaIWNMrDFmsDHmIWPMu8aY9caYw8aYA8aYpcaYe4wxiVVs+44xxhpjflfN/h/1rTMrdGchIhJ94sLdABERCYszgbfLvd4HFAInAH19j1HGmPOttUX+lYwxBjjd93JpNfvvF8A6IiJSgXrORUQap3bAo8CFQKq1NtVamwq0BO4CSnEB/HUVtjsZF8ADfFLN/k/3PX8arAaLiDQGxlob7jaIiIjHGGOeB24EnrPWjiu3/EpgJrDdWtumim1PBtb6XmZaazeGuLkiIlFDPeciIlKZfb7nhArLA0lX6et73qnAXESkdpRzLiLSCBljkoExwAjgNKA1kFTJqpsqvPYH3oHkmx+X0mKMOQX4ssLiYmArMBe4x1q7s9rGi4hEMQXnIiKNjDHmfOAl4MRyiwuA7UCZ73W67/nzCpv7g/Pq8s2rDM7Lbf8XYInv52bAKGA80Ar4YTX7FhGJagrORUQaEWNMd1wPdSKwGPgz8F753mpjTBdgje/lp+WWnwj488wDSWupbB3/e09Za/3HwBgzBdgBnBHwyYiIRCEF5yIijct9uMB8ETDEWltWyTpX+Z4LgNXllvt7xPdaa7+ubOe+waD+AL6qnvPdHJ/a0gxIAT6q6QRERKKZgnMRkcblfN/zS5UF5saYZsDNvpefWWtLy73t7/XeVs3+r/Y9H+D4ANy/jxVAK1cynaZAd+C3wC7g5wGcg4hI1FJwLiLSuPgHfbau+IYxJgZ4DujoW1Sx59vfc97eGNPUWnu4wvYdcTXSwQX2ZRXeb4vLZU/H5beXtxjoa63dEvCZiIhEIZVSFBFpXPx54P9rjDkP3KyfxpiBuFz0obgJiMqv6+fvOU8CXjDGZPq2TzHGXAO8BzT3rVNijEk1xqRWsv19vuMMBS4HnsD16P+1/qcnIhLZNAmRiEgjYow5B5dvHu9bVOB7TgI24yqmzPYt62+tXerbrhVuwCbALFwJRnBlEP37+hBX7eUs32sLZFhrv/PtYxLwINDTWvtFhXa94dtnN2ttfv3PVEQkMqnnXESkEbHW/gcYBCzEBeZluNzw+4AegD9VpZhjyyj6e70P4waMPgh8gwvA1wG/By4EfodLWdkOTPEH5uX2UUzlueirfM8d6nxyIiJRQD3nIiJSI2PML4A/Ah9ba+tU7tAYsw4osNb2ruS9mcCVQC9r7cp6NVZEJIKp51xERALh7zmvrDxijXy5552A4wJvY0xv3CREnyswF5HGTtVaREQkEP5KLcvquP3pgAESjTHX+ZYlAb2AccB+4LrKNxURaTwUnIuISLWMMSnAKb6Xdeo552jP+0jfA6AQWA9MAR5WGUUREeWci4hIDXwVXt7DDR5tZq0tqGETERGpIwXnIiIiIiIeoQGhIiIiIiIeoeBcRERERMQjFJyLiIiIiHiEgnMREREREY9QcC4iIiIi4hEKzkVEREREPELBuYiIiIiIRyg4FxERERHxiP8HThCRgFdqAmEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#21.BDens(mean)'],yerr=data4['#22.BDens(err)'],color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#21.BDens(mean)'],yerr=data6['#22.BDens(err)'],color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#21.BDens(mean)'],yerr=data8['#22.BDens(err)'],color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#21.BDens(mean)'],yerr=data10['#22.BDens(err)'],color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "plt.errorbar(x=data12['#2.mu']*nc,y=data12['#21.BDens(mean)'],yerr=data12['#22.BDens(err)'],color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "plt.fill_between((mu_c[0][0]*nc-mu_c_err[0][0]*nc,mu_c[0][0]*nc+mu_c_err[0][0]*nc), 0, 1,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][1]*nc-mu_c_err[0][1]*nc,mu_c[0][1]*nc+mu_c_err[0][1]*nc), 0, 1,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][2]*nc-mu_c_err[0][2]*nc,mu_c[0][2]*nc+mu_c_err[0][2]*nc), 0, 1,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][3]*nc-mu_c_err[0][3]*nc,mu_c[0][3]*nc+mu_c_err[0][3]*nc), 0, 1,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][4]*nc-mu_c_err[0][4]*nc,mu_c[0][4]*nc+mu_c_err[0][4]*nc), 0, 1,color='black', alpha=0.3)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(\"Baryon density\",fontsize=25)\n",
    "plt.xlim(1.28*nc,1.31*nc)\n",
    "plt.ylim(-0.05,1.2)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n",
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#23.k2(mean)']*vol(4),yerr=data4['#24.k2(err)']*vol(4),color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#23.k2(mean)']*vol(6),yerr=data6['#24.k2(err)']*vol(6),color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#23.k2(mean)']*vol(8),yerr=data8['#24.k2(err)']*vol(8),color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#23.k2(mean)']*vol(10),yerr=data10['#24.k2(err)']*vol(10),color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "plt.errorbar(x=data12['#2.mu']*nc,y=data12['#23.k2(mean)']*vol(12),yerr=data12['#24.k2(err)']*vol(12),color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "#plt.errorbar(x=data16[i]['#2.mu']*3,y=data16[i]['#23.k2(mean)']*vol(16),yerr=data16[i]['#24.k2(err)']*vol(16),color=\"orange\",linestyle=\"-\", fmt=\"o\",label=r\"$16^3\\times 8$\")\n",
    "plt.fill_between((mu_c[0][0]*nc-mu_c_err[0][0]*nc,mu_c[0][0]*nc+mu_c_err[0][0]*nc), 0, 200,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][1]*nc-mu_c_err[0][1]*nc,mu_c[0][1]*nc+mu_c_err[0][1]*nc), 0, 200,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][2]*nc-mu_c_err[0][2]*nc,mu_c[0][2]*nc+mu_c_err[0][2]*nc), 0, 200,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][3]*nc-mu_c_err[0][3]*nc,mu_c[0][3]*nc+mu_c_err[0][3]*nc), 0, 200,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][4]*nc-mu_c_err[0][4]*nc,mu_c[0][4]*nc+mu_c_err[0][4]*nc), 0, 200,color='black', alpha=0.3)\n",
    "plt.xlim(1.28*nc,1.31*nc)\n",
    "plt.ylim(0,200)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(\"Baryon susceptibility\",fontsize=25)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n",
    "plt.figure(figsize=(12,8))\n",
    "data4=data4.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#33.skew(mean)'],yerr=data4['#34.skew(err)'],color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "data6=data6.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#33.skew(mean)'],yerr=data6['#34.skew(err)'],color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "data8=data8.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#33.skew(mean)'],yerr=data8['#34.skew(err)'],color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#33.skew(mean)'],yerr=data10['#34.skew(err)'],color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "#plt.errorbar(x=data12['#2.mu']*nc,y=data12['#33.skew(mean)'],yerr=data12['#34.skew(err)'],color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "#plt.errorbar(x=data16[i]['#2.mu']*3,y=data16[i]['#21.BDens(mean)'],yerr=data16[i]['#22.BDens(err)'],color=\"orange\",linestyle=\"-\", fmt=\"o\",label=r\"$16^3\\times 8$\")\n",
    "plt.fill_between((mu_c[0][0]*nc-mu_c_err[0][0]*nc,mu_c[0][0]*nc+mu_c_err[0][0]*nc), -6, 6,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][1]*nc-mu_c_err[0][1]*nc,mu_c[0][1]*nc+mu_c_err[0][1]*nc), -6, 6,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][2]*nc-mu_c_err[0][2]*nc,mu_c[0][2]*nc+mu_c_err[0][2]*nc), -6, 6,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][3]*nc-mu_c_err[0][3]*nc,mu_c[0][3]*nc+mu_c_err[0][3]*nc), -6, 6,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][4]*nc-mu_c_err[0][4]*nc,mu_c[0][4]*nc+mu_c_err[0][4]*nc), -6, 6,color='black', alpha=0.3)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(r\"$B_3$\",fontsize=25)\n",
    "plt.axhline(y=0)\n",
    "plt.xlim(1.28*nc,1.31*nc)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n",
    "\n",
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#31.binder(mean)'],yerr=data4['#32.binder(err)'],color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#31.binder(mean)'],yerr=data6['#32.binder(err)'],color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "data8=data8.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#31.binder(mean)'],yerr=data8['#32.binder(err)'],color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#31.binder(mean)'],yerr=data10['#32.binder(err)'],color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "#plt.errorbar(x=data12['#2.mu']*nc,y=data12['#31.binder(mean)'],yerr=data12['#32.binder(err)'],color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "#plt.errorbar(x=data16[i]['#2.mu']*3,y=data16[i]['#21.BDens(mean)'],yerr=data16[i]['#22.BDens(err)'],color=\"orange\",linestyle=\"-\", fmt=\"o\",label=r\"$16^3\\times 8$\")\n",
    "plt.fill_between((mu_c[0][0]*nc-mu_c_err[0][0]*nc,mu_c[0][0]*nc+mu_c_err[0][0]*nc), 0, 10,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][1]*nc-mu_c_err[0][1]*nc,mu_c[0][1]*nc+mu_c_err[0][1]*nc), 0, 10,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][2]*nc-mu_c_err[0][2]*nc,mu_c[0][2]*nc+mu_c_err[0][2]*nc), 0, 10,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][3]*nc-mu_c_err[0][3]*nc,mu_c[0][3]*nc+mu_c_err[0][3]*nc), 0, 10,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[0][4]*nc-mu_c_err[0][4]*nc,mu_c[0][4]*nc+mu_c_err[0][4]*nc), 0, 10,color='black', alpha=0.3)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(r\"$B_4$\",fontsize=25)\n",
    "plt.axhline(y=0)\n",
    "plt.xlim(1.28*nc,1.31*nc)\n",
    "plt.ylim(0,10)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ecbff22a-ec44-446a-b253-8a4a2a64b0a9",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig11.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "65fe8f25-e850-46b2-a738-93fd15713718",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns',500)\n",
    "pd.set_option('display.max_rows',500)\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8006c9e5-5f6c-43bd-aefe-adc4e09722a0",
   "metadata": {},
   "outputs": [],
   "source": [
    "data4=pd.read_table(\"Fig11_4.txt\", sep=\"\\s+\")\n",
    "data6=pd.read_table(\"Fig11_6.txt\", sep=\"\\s+\")\n",
    "data8=pd.read_table(\"Fig11_8.txt\", sep=\"\\s+\")\n",
    "data10=pd.read_table(\"Fig11_10.txt\", sep=\"\\s+\")\n",
    "data12=pd.read_table(\"Fig11_12.txt\", sep=\"\\s+\")\n",
    "\n",
    "mu_c=np.loadtxt(\"Fig11_muc.txt\")\n",
    "mu_c_err=np.loadtxt(\"Fig11_mucerr.txt\")\n",
    "\n",
    "nc=3\n",
    "def vol(a):\n",
    "    return a*a*a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2bfe6b05-0fc7-424c-a5d5-ab2947fa9fed",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/pratitee/venv/lib/python3.8/site-packages/matplotlib/axes/_axes.py:3593: RuntimeWarning: invalid value encountered in add\n",
      "  low, high = dep + np.row_stack([-(1 - lolims), 1 - uplims]) * err\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#21.BDens(mean)'],yerr=data4['#22.BDens(err)'],color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#21.BDens(mean)'],yerr=data6['#22.BDens(err)'],color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#21.BDens(mean)'],yerr=data8['#22.BDens(err)'],color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#21.BDens(mean)'],yerr=data10['#22.BDens(err)'],color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "plt.errorbar(x=data12['#2.mu']*nc,y=data12['#21.BDens(mean)'],yerr=data12['#22.BDens(err)'],color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "plt.fill_between((mu_c[4][0]*nc-mu_c_err[4][0]*nc,mu_c[4][0]*nc+mu_c_err[4][0]*nc), 0, 1,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][1]*nc-mu_c_err[4][1]*nc,mu_c[4][1]*nc+mu_c_err[4][1]*nc), 0, 1,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][2]*nc-mu_c_err[4][2]*nc,mu_c[4][2]*nc+mu_c_err[4][2]*nc), 0, 1,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][3]*nc-mu_c_err[4][3]*nc,mu_c[4][3]*nc+mu_c_err[4][3]*nc), 0, 1,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][4]*nc-mu_c_err[4][4]*nc,mu_c[4][4]*nc+mu_c_err[4][4]*nc), 0, 1,color='black', alpha=0.3)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(\"Baryon density\",fontsize=25)\n",
    "plt.xlim(1.46*nc,1.50*nc)\n",
    "plt.ylim(-0.05,1.2)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n",
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#23.k2(mean)']*vol(4),yerr=data4['#24.k2(err)']*vol(4),color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#23.k2(mean)']*vol(6),yerr=data6['#24.k2(err)']*vol(6),color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#23.k2(mean)']*vol(8),yerr=data8['#24.k2(err)']*vol(8),color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#23.k2(mean)']*vol(10),yerr=data10['#24.k2(err)']*vol(10),color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "plt.errorbar(x=data12['#2.mu']*nc,y=data12['#23.k2(mean)']*vol(12),yerr=data12['#24.k2(err)']*vol(12),color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "#plt.errorbar(x=data16[i]['#2.mu']*3,y=data16[i]['#23.k2(mean)']*vol(16),yerr=data16[i]['#24.k2(err)']*vol(16),color=\"orange\",linestyle=\"-\", fmt=\"o\",label=r\"$16^3\\times 8$\")\n",
    "plt.fill_between((mu_c[4][0]*nc-mu_c_err[4][0]*nc,mu_c[4][0]*nc+mu_c_err[4][0]*nc), 0, 130,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][1]*nc-mu_c_err[4][1]*nc,mu_c[4][1]*nc+mu_c_err[4][1]*nc), 0, 130,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][2]*nc-mu_c_err[4][2]*nc,mu_c[4][2]*nc+mu_c_err[4][2]*nc), 0, 130,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][3]*nc-mu_c_err[4][3]*nc,mu_c[4][3]*nc+mu_c_err[4][3]*nc), 0, 130,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][4]*nc-mu_c_err[4][4]*nc,mu_c[4][4]*nc+mu_c_err[4][4]*nc), 0, 130,color='black', alpha=0.3)\n",
    "plt.xlim(1.46*nc,1.50*nc)\n",
    "plt.ylim(0,130)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(\"Baryon susceptibility\",fontsize=25)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n",
    "plt.figure(figsize=(12,8))\n",
    "data4=data4.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#33.skew(mean)'],yerr=data4['#34.skew(err)'],color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "data6=data6.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#33.skew(mean)'],yerr=data6['#34.skew(err)'],color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "data8=data8.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#33.skew(mean)'],yerr=data8['#34.skew(err)'],color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#33.skew(mean)'],yerr=data10['#34.skew(err)'],color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "#plt.errorbar(x=data12['#2.mu']*nc,y=data12['#33.skew(mean)'],yerr=data12['#34.skew(err)'],color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "#plt.errorbar(x=data16[i]['#2.mu']*3,y=data16[i]['#21.BDens(mean)'],yerr=data16[i]['#22.BDens(err)'],color=\"orange\",linestyle=\"-\", fmt=\"o\",label=r\"$16^3\\times 8$\")\n",
    "plt.fill_between((mu_c[4][0]*nc-mu_c_err[4][0]*nc,mu_c[4][0]*nc+mu_c_err[4][0]*nc), -6, 6,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][1]*nc-mu_c_err[4][1]*nc,mu_c[4][1]*nc+mu_c_err[4][1]*nc), -6, 6,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][2]*nc-mu_c_err[4][2]*nc,mu_c[4][2]*nc+mu_c_err[4][2]*nc), -6, 6,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][3]*nc-mu_c_err[4][3]*nc,mu_c[4][3]*nc+mu_c_err[4][3]*nc), -6, 6,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][4]*nc-mu_c_err[4][4]*nc,mu_c[4][4]*nc+mu_c_err[4][4]*nc), -6, 6,color='black', alpha=0.3)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(r\"$B_3$\",fontsize=25)\n",
    "plt.axhline(y=0)\n",
    "plt.xlim(1.46*nc,1.50*nc)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n",
    "\n",
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(x=data4['#2.mu']*nc,y=data4['#31.binder(mean)'],yerr=data4['#32.binder(err)'],color=\"green\",linestyle=\"-\", fmt=\"o\",label=r\"$4^3\\times 8$\")\n",
    "plt.errorbar(x=data6['#2.mu']*nc,y=data6['#31.binder(mean)'],yerr=data6['#32.binder(err)'],color=\"red\",linestyle=\"-\", fmt=\"o\",label=r\"$6^3\\times 8$\")\n",
    "data8=data8.replace([np.inf, -np.inf], np.nan).dropna()\n",
    "plt.errorbar(x=data8['#2.mu']*nc,y=data8['#31.binder(mean)'],yerr=data8['#32.binder(err)'],color=\"blue\",linestyle=\"-\", fmt=\"o\",label=r\"$8^3\\times 8$\")\n",
    "plt.errorbar(x=data10['#2.mu']*nc,y=data10['#31.binder(mean)'],yerr=data10['#32.binder(err)'],color=\"brown\",linestyle=\"-\", fmt=\"o\",label=r\"$10^3\\times 8$\")\n",
    "#plt.errorbar(x=data12['#2.mu']*nc,y=data12['#31.binder(mean)'],yerr=data12['#32.binder(err)'],color=\"black\",linestyle=\"-\", fmt=\"o\",label=r\"$12^3\\times 8$\")\n",
    "#plt.errorbar(x=data16[i]['#2.mu']*3,y=data16[i]['#21.BDens(mean)'],yerr=data16[i]['#22.BDens(err)'],color=\"orange\",linestyle=\"-\", fmt=\"o\",label=r\"$16^3\\times 8$\")\n",
    "plt.fill_between((mu_c[4][0]*nc-mu_c_err[4][0]*nc,mu_c[4][0]*nc+mu_c_err[4][0]*nc), 0, 10,color='green', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][1]*nc-mu_c_err[4][1]*nc,mu_c[4][1]*nc+mu_c_err[4][1]*nc), 0, 10,color='red', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][2]*nc-mu_c_err[4][2]*nc,mu_c[4][2]*nc+mu_c_err[4][2]*nc), 0, 10,color='blue', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][3]*nc-mu_c_err[4][3]*nc,mu_c[4][3]*nc+mu_c_err[4][3]*nc), 0, 10,color='brown', alpha=0.3)\n",
    "plt.fill_between((mu_c[4][4]*nc-mu_c_err[4][4]*nc,mu_c[4][4]*nc+mu_c_err[4][4]*nc), 0, 10,color='black', alpha=0.3)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.ylabel(r\"$B_4$\",fontsize=25)\n",
    "plt.axhline(y=0)\n",
    "plt.xlim(1.46*nc,1.50*nc)\n",
    "plt.ylim(0,10)\n",
    "plt.legend(title=\"Lattice size\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fef7b43e-cd26-4bae-a9e6-8d240f6c0e8e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ec8d6720-f40e-445b-8407-d0328156cfdd",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig12_left.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2e1e4f39-0e5c-48dc-a9c8-e19e441d245e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns',500)\n",
    "pd.set_option('display.max_rows',500)\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "5eb32e1a-bc28-4a7e-9b52-6f78b4ddb2ef",
   "metadata": {},
   "outputs": [],
   "source": [
    "mu_c=np.loadtxt(\"Fig12_left_muc.txt\")\n",
    "mu_c_err=np.loadtxt(\"Fig12_left_mucerr.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d8913135-cf4d-4963-a57f-44bf73c8957b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def inv_vol(a):\n",
    "    b=[0,0,0,0,0]\n",
    "    for i in range(len(a)):\n",
    "        b[i]=1.0/a[i]**3\n",
    "    return b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2b07ceca-718e-4e5e-9bf0-004f1ef37650",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mq1=['1.5','1.6','1.7','1.8','1.9','2.0']\n",
    "vol1=[4,6,8,10,12]\n",
    "col=['green','blue','red','brown','black','darkblue']\n",
    "plt.figure(figsize=(12,8))\n",
    "m=[0,0,0,0,0,0]\n",
    "b=[0,0,0,0,0,0]\n",
    "for i in range(len(mq1)):\n",
    "    x=pd.Series(inv_vol(vol1))\n",
    "    y=pd.Series(mu_c[i]).mul(3)\n",
    "    yerrr=pd.Series(mu_c_err[i]).mul(3)\n",
    "    plt.errorbar(x,y,yerrr,linestyle=\"-\", fmt=\"o\",label=mq1[i],color=col[i])\n",
    "    m[i],b[i] = np.polyfit(x, y, 1)\n",
    "    extra=np.arange(0,0.016,0.0001)\n",
    "    plt.plot(extra,m[i]*extra+b[i],linestyle='--',color=col[i])\n",
    "plt.xlabel(r\"$1/V_{\\sigma}$\",fontsize=25)\n",
    "plt.ylabel(r\"$a\\mu_{B_{Pc}}$\",fontsize=25)\n",
    "plt.legend(title=\"am_q\",fontsize=16,title_fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c128339-15cb-4189-9ebd-a5081e639125",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig12_right.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "86cb04a5-6fe2-4302-b09e-8c79b418d42f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "eb22b226-2d1b-4f1e-a947-9370c8efcd0b",
   "metadata": {},
   "outputs": [],
   "source": [
    "muc=pd.read_csv(\"Fig12_right.txt\",sep=\"\\s+\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "71e5c58d-5f5d-4aa0-894d-78ce69d22e2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "muc1=muc.loc[(muc['mq'] >= 1.8)]\n",
    "muc2=muc.loc[(muc['mq'] <= 1.6)]\n",
    "muc3=muc.loc[(muc['mq']>=1.6)].loc[(muc['mq']<=1.8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "82688c8e-da37-4fec-a7a3-9cc2c962fb73",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(muc1['mq'], muc1['muc']*3, yerr=muc1['mucerr']*3, color=\"red\",label=\"crossover region\",linestyle='--')#,label=\"critical baryon chemical potential\")\n",
    "plt.errorbar(muc2['mq'], muc2['muc']*3, yerr=muc2['mucerr']*3, color=\"blue\",label=\"first order region\")#,label=\"critical baryon chemical potential\")\n",
    "plt.errorbar(muc3['mq'], muc3['muc']*3, yerr=muc3['mucerr']*3, color=\"black\",label=\"range for CEP\", linewidth=7.0)\n",
    "x_out = np.linspace(0,10, 50)\n",
    "plt.legend(fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.xlabel(r'$am_q$', fontsize=25)\n",
    "plt.ylabel(r'$a\\mu_{B}$', fontsize=25)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e0342262-cda1-4904-90ed-fb195c226955",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "89c39405-0ca6-434e-8eb8-3ede7f410577",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig17.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2e00f31b-1cee-4b49-a681-1de31f364d94",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "1251c0eb-038c-40d0-9135-6c3525a30817",
   "metadata": {},
   "outputs": [],
   "source": [
    "df2=pd.read_table('Fig17.txt', sep=\"\\s+\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d243313e-19b6-43a4-8b22-ed56a019fab4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "df2['diff']=(df2['Mb']-df2['mubc']*3)/df2['Mb']\n",
    "df2['differr']=(df2['Mberr']**2+(df2['mubcerr']*3)**2)**(1/2)\n",
    "#df2=df2.loc[df2['diff']>0]\n",
    "plt.xlabel(r'$am_q$', fontsize=25)\n",
    "plt.ylabel(r'$\\frac{M_B-\\mu_{Bc}}{M_B}$', fontsize=30)\n",
    "plt.errorbar(df2['mq'],df2['diff'],yerr=df2['differr'],color='blue')\n",
    "#plt.hlines(0,0,3.5,color='red')\n",
    "#plt.axhline(y=0)\n",
    "#plt.xlim(0,0.7)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c8100e80-ea8b-4136-901f-780d1dafa27f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig18.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "451eafb0-b473-49dd-b24e-54664a1a0ef0",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "66dd2a0e-7a05-44d1-a64c-fecee7b54c4d",
   "metadata": {},
   "outputs": [],
   "source": [
    "muc_mean=pd.read_csv(\"Fig18_muc_mean.txt\",sep=\"\\s+\")\n",
    "muc=pd.read_csv(\"Fig18_mu_8.txt\",sep=\"\\s+\")\n",
    "dfn=pd.read_csv(\"Fig18_8.txt\",sep=\"\\s+\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3ebabc84-57d1-489f-ba75-bc30731e716b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def func1(mq,d,N):\n",
    "    mbar=mq/((2*d)**(1/2))\n",
    "    lambdabar=mbar+((mbar**2+1)**(1/2))\n",
    "    val=(1/2.0)*(lambdabar**N)*((2.0*d)**(N/2.0))\n",
    "    return np.arcsinh(val)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e837cd0b-7d3f-4e0f-aa45-77eb86d66978",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "x=np.linspace(0.01,4,50)\n",
    "y1=func1(x,4,3)\n",
    "x_out1 = np.linspace(4,10, 50)\n",
    "x_out = np.linspace(0,10, 50)\n",
    "plt.errorbar(muc_mean['mq'], muc_mean['muc'], color=\"orange\" ,label=r\"analytic: $\\mu_{Bc}$ from mean field\")\n",
    "plt.errorbar(muc['mq'], muc['muc']*3, yerr=muc['mucerr']*3, color=\"green\", ecolor=\"green\",label=r\"dual MC: $\\mu_{Bc}$\")\n",
    "plt.plot(x_out,np.arcsinh(x_out)*3,color='black',label=r'analytic: $\\mu_{Bc}$ from 1-D QCD')\n",
    "plt.plot(x,y1,color='red',label=r'analytic: $M_B$ from mean field')\n",
    "plt.errorbar(dfn['#3.mq'],dfn[\"fin\"],yerr=dfn[\"finerr\"],ecolor='blue',color='blue',label=r\"dual MC: $M_B$\")\n",
    "plt.plot(x_out1/2,np.log((x_out1**3*(x_out1**3-2))/(x_out1**3-5/4)),color='brown',label=r'analytic: $M_B$ from hopping parameter expansion')\n",
    "plt.legend(fontsize=16)\n",
    "plt.xlabel(r'$am_q$', fontsize=25)\n",
    "plt.xlim(0,4)\n",
    "plt.ylim(0,7)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a9b2d5b7-f168-41c4-9d92-c36acd403aa7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig19.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9c396082-f019-469d-9095-5529ae64b960",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "chiral_X=np.loadtxt('Fig19_chiral_X.txt')\n",
    "chiral_Y=np.loadtxt('Fig19_chiral_Y.txt')\n",
    "cep_mu=np.loadtxt('Fig19_cep_mu.txt')\n",
    "cep_T_fine=np.loadtxt('Fig19_cep_T_fine.txt')\n",
    "T_array_0=np.loadtxt('Fig19_T_0.txt')\n",
    "T_array_4=np.loadtxt('Fig19_T_0.1.txt')\n",
    "T_array_6=np.loadtxt('Fig19_T_0.4.txt')\n",
    "T_array_8=np.loadtxt('Fig19_T_0.6.txt')\n",
    "T_array_10=np.loadtxt('Fig19_T_0.8.txt')\n",
    "T_array_12=np.loadtxt('Fig19_T_1.0.txt')\n",
    "T_array_13=np.loadtxt('Fig19_T_1.5.txt')\n",
    "T_array_14=np.loadtxt('Fig19_T_2.0.txt')\n",
    "T_array_15=np.loadtxt('Fig19_T_2.5.txt')\n",
    "mu_critical_array_0=np.loadtxt('Fig19_mu_0.txt')\n",
    "mu_critical_array_4=np.loadtxt('Fig19_mu_0.1.txt')\n",
    "mu_critical_array_6=np.loadtxt('Fig19_mu_0.4.txt')\n",
    "mu_critical_array_8=np.loadtxt('Fig19_mu_0.6.txt')\n",
    "mu_critical_array_10=np.loadtxt('Fig19_mu_0.8.txt')\n",
    "mu_critical_array_12=np.loadtxt('Fig19_mu_1.0.txt')\n",
    "mu_critical_array_13=np.loadtxt('Fig19_mu_1.5.txt')\n",
    "mu_critical_array_14=np.loadtxt('Fig19_mu_2.0.txt')\n",
    "mu_critical_array_15=np.loadtxt('Fig19_mu_2.5.txt')\n",
    "mu8=pd.read_csv(\"Fig19_mu_8.txt\",sep=\"\\s+\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ce9b0434-e529-48e9-96ae-9de3e0f6d192",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.figure(figsize=(12,8))\n",
    "col=['blue','green','yellow','red','grey','brown','blue','black','green']\n",
    "\n",
    "plt.plot(mu_critical_array_10,T_array_10,'-o',label='0.8',color=col[4])\n",
    "plt.plot(mu_critical_array_12,T_array_12,'-o',label='1.0',color=col[5])\n",
    "plt.plot(mu_critical_array_13[:-1],T_array_13[:-1],'-o',label='1.5',color=col[6])\n",
    "plt.plot(mu_critical_array_14,T_array_14,'-o',label='2.0',color=col[7])\n",
    "plt.plot(mu_critical_array_15,T_array_15,'-o',label='2.5',color=col[8])\n",
    "\n",
    "plt.scatter(mu8['muc'][8]*3,0.125,color=col[4],s=100)\n",
    "plt.scatter(mu8['muc'][10]*3,0.125,color=col[5],s=100)\n",
    "plt.scatter(mu8['muc'][15]*3,0.125,color=col[6],s=100)\n",
    "plt.scatter(mu8['muc'][20]*3,0.125,color=col[7],s=100)\n",
    "plt.scatter(mu8['muc'][21]*3,0.125,color=col[8],s=100)\n",
    "\n",
    "#plt.scatter(mu4['muc'][5]*3,0.25,color=col[4],s=100)\n",
    "#plt.scatter(mu4['muc'][7]*3,0.25,color=col[5],s=100)\n",
    "\n",
    "plt.legend(title=r'$am_q$',fontsize=16,title_fontsize=25)\n",
    "plt.xlabel(r'$a\\mu_B$',fontsize=25)\n",
    "plt.ylabel(r'$aT$',fontsize=25)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlim(2.5,5.5)\n",
    "plt.ylim(0,0.35)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f4bb6ada-bf85-42f7-a111-7a03da4d774f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "44f9e2b0-67c2-42a9-8dda-3933f59642b3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "Mu_array=np.loadtxt('Fig4_mu.txt')\n",
    "Sigma_array1=np.loadtxt('Fig4_CS.txt')\n",
    "rho_array1=np.loadtxt('Fig4_BD.txt')\n",
    "T_array=np.loadtxt('Fig4_T.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "bfb315c1-8a22-4359-a497-35866c2c88fe",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.figure(figsize=(12,8))\n",
    "plt.suptitle(\"1.5\",fontsize=16)\n",
    "te=[0,1,2,3,6,8,9]\n",
    "col=['cyan','cornflowerblue','blue','darkblue','black','red','darkred','yellow']\n",
    "j=0\n",
    "for i in te :\n",
    "    if(i<8):\n",
    "        plt.plot(Mu_array,Sigma_array1[i],'-o',label=T_array[i],color=col[j])\n",
    "    else:\n",
    "        plt.plot(Mu_array,Sigma_array1[i],ls='--',marker='o',label=T_array[i],color=col[j])\n",
    "    j=j+1\n",
    "plt.xlabel(r'a$\\mu_{B}$',fontsize=25)\n",
    "plt.ylabel('Chiral condensate',fontsize=25)\n",
    "plt.legend(title='aT',fontsize=16,title_fontsize=25)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlim(4.0,4.3)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "648dffab-53dd-4411-9308-50b1d7256c37",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "plt.suptitle(\"1.5\",fontsize=16)\n",
    "te=[0,1,2,3,6,8,9]\n",
    "col=['cyan','cornflowerblue','blue','darkblue','black','red','darkred','yellow']\n",
    "j=0\n",
    "for i in te :\n",
    "    if(i<8):\n",
    "        plt.plot(Mu_array,rho_array1[i],'-o',label=T_array[i],color=col[j])\n",
    "    else:\n",
    "        plt.plot(Mu_array,rho_array1[i],ls='--',marker='o',label=T_array[i],color=col[j])\n",
    "    j=j+1\n",
    "plt.xlabel(r'a$\\mu_{B}$',fontsize=25)\n",
    "plt.ylabel('Baryon density',fontsize=25)\n",
    "plt.legend(title='aT',fontsize=16,title_fontsize=25)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlim(4.0,4.3)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig5.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9c396082-f019-469d-9095-5529ae64b960",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "chiral_X=np.loadtxt('Fig5_chiral_X.txt')\n",
    "chiral_Y=np.loadtxt('Fig5_chiral_Y.txt')\n",
    "cep_mu=np.loadtxt('Fig5_cep_mu.txt')\n",
    "cep_T_fine=np.loadtxt('Fig5_cep_T_fine.txt')\n",
    "T_array_0=np.loadtxt('Fig5_T_0.txt')\n",
    "T_array_4=np.loadtxt('Fig5_T_0.1.txt')\n",
    "T_array_6=np.loadtxt('Fig5_T_0.4.txt')\n",
    "T_array_8=np.loadtxt('Fig5_T_0.6.txt')\n",
    "T_array_10=np.loadtxt('Fig5_T_0.8.txt')\n",
    "T_array_12=np.loadtxt('Fig5_T_1.0.txt')\n",
    "T_array_13=np.loadtxt('Fig5_T_1.5.txt')\n",
    "T_array_14=np.loadtxt('Fig5_T_2.0.txt')\n",
    "T_array_15=np.loadtxt('Fig5_T_2.5.txt')\n",
    "mu_critical_array_0=np.loadtxt('Fig5_mu_0.txt')\n",
    "mu_critical_array_4=np.loadtxt('Fig5_mu_0.1.txt')\n",
    "mu_critical_array_6=np.loadtxt('Fig5_mu_0.4.txt')\n",
    "mu_critical_array_8=np.loadtxt('Fig5_mu_0.6.txt')\n",
    "mu_critical_array_10=np.loadtxt('Fig5_mu_0.8.txt')\n",
    "mu_critical_array_12=np.loadtxt('Fig5_mu_1.0.txt')\n",
    "mu_critical_array_13=np.loadtxt('Fig5_mu_1.5.txt')\n",
    "mu_critical_array_14=np.loadtxt('Fig5_mu_2.0.txt')\n",
    "mu_critical_array_15=np.loadtxt('Fig5_mu_2.5.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "cd97730f-c3e7-4250-9faa-3079da79d572",
   "metadata": {},
   "outputs": [],
   "source": [
    "chiral_mu_cep=1.73487012020524\n",
    "chiral_T_cep=0.866322987524462"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "8b564fac-309f-4ccd-ac21-d716a5e4772e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "fig, ax = plt.subplots(figsize=(12,8))\n",
    "l1,=ax.plot(chiral_X,chiral_Y,color='blue',label='Second order transition (chiral limit)')\n",
    "l2,=ax.plot(cep_mu,cep_T_fine,color='red',label='Critical end point')\n",
    "l3=ax.scatter(chiral_mu_cep,chiral_T_cep,marker='o',color='red',s=100,label='Tricritical point')\n",
    "legend1 = ax.legend(handles=[l1,l2,l3], loc='upper right',fontsize=16)\n",
    "ax.add_artist(legend1)\n",
    "l4,=ax.plot(mu_critical_array_0,T_array_0,'-o',label='0')\n",
    "l5,=ax.plot(mu_critical_array_4,T_array_4,'-o',label='0.1')\n",
    "l6,=ax.plot(mu_critical_array_6,T_array_6,'-o',label='0.4')\n",
    "l7,=ax.plot(mu_critical_array_8,T_array_8,'-o',label='0.6')\n",
    "l8,=ax.plot(mu_critical_array_10,T_array_10,'-o',label='0.8')\n",
    "l9,=ax.plot(mu_critical_array_12,T_array_12,'-o',label='1.0')\n",
    "l10,=plt.plot(mu_critical_array_13[:-1],T_array_13[:-1],'-o',label='1.5')\n",
    "l11,=plt.plot(mu_critical_array_14,T_array_14,'-o',label='2.0')\n",
    "l12,=plt.plot(mu_critical_array_15,T_array_15,'-o',label='2.5')\n",
    "ax.legend(handles=[l4,l5,l6,l7,l8,l9,l10,l11,l12],title=r'$am_q$', loc='lower left',fontsize=16,title_fontsize=25)\n",
    "plt.xlabel(r'$a\\mu_B$',fontsize=25)\n",
    "plt.ylabel(r'$aT$',fontsize=25)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlim(0,6)\n",
    "plt.ylim(0,2)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0389505d-291d-4b81-93ff-90797df59d87",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig6.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8093a3dc-488e-4015-acdd-f9b7cc7d0cb8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns',500)\n",
    "pd.set_option('display.max_rows',500)\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "097ed25b-d0f2-412f-8ffa-50cc1b01332b",
   "metadata": {},
   "outputs": [],
   "source": [
    "a=np.loadtxt('Fig6_mu_sign_SC.txt')\n",
    "b=np.loadtxt('Fig6_mq_sign_SC.txt')\n",
    "c=np.loadtxt('Fig6_Sign_SC.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "739f3424-a096-4595-a370-645fcc273e5c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAvUAAAIMCAYAAAB131NcAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/av/WaAAAACXBIWXMAAAsTAAALEwEAmpwYAABc40lEQVR4nO3dfZhkZX3n//dHnkEYJ4ABDAGFIAuGGIPGiUZAFAGTEBUcQ8wuBnV145JN1LhufEA02cVcIsnPuMoaMRiFoLIkqMgI4SGTIAoYQWHUYQUUEgUzQGRkwsP398c5xRQ11d3V3VXdVd3v13XVVVPn3Pfdd5Ud8qm7v+c+qSokSZIkTa7HLfYEJEmSJM2PoV6SJEmacIZ6SZIkacIZ6iVJkqQJZ6iXJEmSJpyhXpIkSZpwhnpJkiRpwhnqJWmOkqxM8uMk1T5+ZhZ9b+vqN93jzBG+BUnSErH1Yk9AkibYbwLbd73+beCtM3VKshvw0+3LDcC/T9P87+c8O0nSshHvKCtJc5Pkq8DTgX8AngP8M7B3VT08Q7+jgEval/+hqtaNcp6SpKXP8htJmoMkz6AJ9A8BrwT+DdgTOHaA7r/QPv8b8M1RzE+StLwY6iVpbk5un9dU1a3Ap9vXvz1A32e0z9eVfy6VJA2BoV6SZinJ9sCJ7cuPt8/ntM+/kuQnZxiis1J/7bDnJklangz1kjR7LwOeQFM+8zftsSuB22k2IPiPU3VMshJ4cvvyK6OboiRpOTHUS9LsdUpvPl1VPwZoy2g+0R6frgTnGV3//t9J/mWKx0tHMG9J0hJlqJekWUjyFODw9uXHe053SnAOTPJLUwzRHep/AvjJKR7fGMZ8JUnLg6FekmbnVUCA7wJXdJ9ot6bs1MmfTH+dUH9pVWWah7viSJIGZqiXpAEleRxwUvvyE1PsXNNZrX95ksf3Od+5SPafhjs7SdJyZqiXpMG9CPip9t+9pTcd59HsXf944OXdJ5LsAuzfvvzqKCYoSVqeDPWSNLhOSc31VXVTvwZVdRfwhZ72HT9PU7oDrtRLkobIUC9JA0iyO/Br7ctzpmvbdf6Xkjy163innv7HeCdZSdIQGeolaTC/BWxDU1pz7gxtLwLubf/dvVrfqae/saoeHu70JEnLmaFekgbTCedXABuTPH6qB80NqDo3pfqPSbZu/91ZqbeeXpI0VFvP3ESSlrckzwYOal++gOZOsoP6SeDFSS4FOqU4/zS82UmSZKiXpEFMtef8bPrfzea/jv7TPMeTJOkxxrr8JskJSf42yR1JfpTkuiS/MUC/7ZK8L8kPktyf5HNJ9u3T7jlJrknyQJLvJDllJG9E0kSrqtfMcKOomR6/VlX/0PX6S4v9niRpHCU5KMllSTYmuTPJaUm2GqDfiiRnJ9mQ5N4kn0iya592xyW5sc1+NyVZPdexesasJNf2OXdokjVJ/rV9XJrkFwf5LGZrrEM98PvAj4Dfo9l14nLgk0n+6wz9/ozmBjFvAo4HdgO+mGT7ToMk+wOXAN8BjgU+DJyR5NVDfg+SJEmaQZKVwKVAAccBpwFvBN41QPfzgcOBV9NkwGcCF/aM/1zgMzR58hjgc8C5SY6a7VhdY24PvB/4fp9ze7fvZ2uazRZ+q/33F5PsM8B7mpX0vyHieEiyW1Xd3XPsk8CqqnryFH1+CrgV+O2qOqc99iSa8P5fquoj7bEPA0cAB1XVQ+2xDwK/Cvz0FHeKlCRJ0ggkeSvwB8A+VXVfe+wPgFOBPTrH+vRbBfwjcFhVXdUeexZwDfDCqrq0PXYJsE1VPb+r7+eBXarqubMZq6v/24GjgFuAp1XVoV3nXgf8OfATVXVve2wlTTnmG6rqf8/1s+pnrFfqewN966vAXtN063zbuqBrnDuAtTTfyjqOAS7oBPrWeTR3i3zanCYsSZKkuToGuKQnvJ8H7AAcNkO/73dCOEBVfZlmQfcYaEqzaRZzz+/pex6wKsmKQcfqSPLTNF9CfneKeXW2Qb6/69iP2mPp22MexjrUT2EV8K1pzh8IfK+qftRz/Ob2HEl2AvYG1vVp0xlDkiRJC+dAerJZVd0ObGT6bLZFv9aj2Q/YjyZk98t+jwMOmMVYHe8Dzq+q66eY12faub8vyROTPJGmVGcD8Kkp380cTdTuN0mOBH4d+O1pmq0E7ulzfEN7DuAJ7XNvuw1dY0iSJGnhDJLhZtvvKV1t6NOuN/sNMhZJnk9THXJAn7YAVNWdSY4APgt0NmP5Z+BFVXXXVP3mamJCfbt7zSeBv6mqjy3SHF4LvBZgq613+IWdVvQt65ckSRNm+x23A+CBjZse87qfBzZuekz7qdpOd24qP/juV++uqt1n1WnInr1iRd370EMzN5yldRs3fgN4oOvQWVV11tB/0Ii1NxT8M+CPqmqLC2S72u1JsyJ/Hc1FtwC/A3wuyS+1f4UYmokI9Ul+ArgYuA34zRmabwBW9Dm+ks3fxu5pn3vbdb6lbaCP9hfvLIAVux1czz3ur2eYiiRJmgT7H9JsRrL+htse87qf9Tfc9pj2U7Wd7txU/uy/7XLbrDqMwL0PPcTZBx889HFXfeUrD3RfSNrHIBluqn79vgh19+s8z5T9BhnrNe04H0vyhPbYtsBW7ev7q+pB4M00JT/Ht69J8nfAt2l2aBzqVupjX1OfZEeaP1tsC/xKVW2cocs6YO+2br7bozVSVXU/8F22rI3qvO5XSyVJkqTRWUdPNmu3hdyR6bPZFv1a3fXxtwAP9ml3IPAIm6/XHGSsp9JsrPJ9mqC/AfgN4Ontv1d39flGJ9ADVNW/A9+gqfEfqrEO9e2fNz4F/AxwdFX9YIBua9rnl3SNsxfwyzSr/R0XAy/puaHBapqw//X5zFuSJEmzdjHwoiQ7dx1bDfwYuHKGfnu0+9ADzU2faGrgLwaoqk00+9Of0NN3NXB1Z8vJQcYCPkCzk0734xKaLwZHAF9s290GPC3Jtl1jbUezy+Kt07yfORn38psP0twY6neBXXvu5vXVqtqU5DKAqjqyff5ekr8AzkwS4C6a/U1vA/6qq/+f0JTyfDzJ/6G5scB/Bl7vHvWSJEkL7kM0JSkXJDmdJkifCpzRvc1lkvXAlVV1MkBVXZ1kDXBOkjfRrLyfDqzt2Vf+3cAVSc6kuZnUse3j6E6DQcaqqvXA+u6JJzkJ2K2qrug6/BGaWvr/294LKTQ19XvSlnMP07iH+s6e83/a59yTab7l9Lt18Ck0e4KeQfMnmyuB36iqRy/OqKr1SY5u21wM/Avwxs7NqSRJkrRwqmpDu9PhB4CLaK6BfD9NsO+2NVvmv9Vt24/SVKJ07zjTGX9tkuOB9wCvp9l7/sSqWjPbsQZ8P9e1WfOdwMfbwzfS3MTqa7MdbyZjHeqrat8B2hze59gm4Pfbx3R91wLPmuP0JEnSMjfThbBzuVh2Oauqm4Dnz9Bm3z7H7gFe1T6m63shzSr9dG0GGqunz0lTHL8MuGzQceZjrGvqJUmSJM3MUC9JkiRNOEO9JEmSNOEM9ZIkSbNgjbzGkaFekiRJmnCGekmSJGnCGeolSZJGbP0Ntz3mWRo2Q70kSZI04Qz1kiRJ0oQz1EuSJEkTzlAvSZLUcrtKTSpDvSRJkjThDPWSJEnShDPUS5IkSRNu68WegCRJ0lx06t97937vPj5Vjbz7xWupMdRLkqSJtv8h+zwa4LvD+mJe9No9j94bT/mFQqNg+Y0kSZI04Qz1kiRp2XHrSi01hnpJkiRpwhnqJUmSWta7a1IZ6iVJkqQJZ6iXJEmSJpyhXpIkLUteLKulxFAvSZIkTThDvSRJkjThDPWSJGniWUqj5c5QL0mSli2/DGipMNRLkiTNgnvZaxwZ6iVJkqQJZ6iXJElLhuU0Wq4M9ZIkSXNkKY7GhaFekiQta67uaykw1EuSJEkTzlAvSZIkTThDvSRJkjThDPWSJEnShNt6sScgSZKWpv0P2efR3WGGcTHqpOw0MynzHEdJDgL+P2AVcA/wEeBdVfXwDP1WAGcCv06zaP1Z4JSq+mFPu+OA9wA/A/y/duy/nstYPWNeCFxXVYd2HX8m8F+AXwb2Ar4LfBI4vaoemO79zIWhXpIkDd2k7SjTG8RnCubd5w3xw5FkJXApcBNwHLAf8D6aYP22GbqfDxwAvBp4BDidJmj/ctf4zwU+A3wQOAU4Fjg3yYaqWjObsbrG3B54P/D9PnNa3b6H04FvA4cA726fXzbD+5k1Q70kSZLGweuAHYCXVtV9wBeT7AKcmuS97bEtJFkFHAUcVlVXtcfuAK5J8oKqurRt+nbgqqo6pX19eZKDgXcAa2Y5VsebgTuAW4Cn9Zz7X1V1d9frK5I8AHw4yT5VNdRvg9bUS5KkRedqt4BjgEt6wvt5NEH/sBn6fb8TwgGq6svAd9pzJNkOOIJmFb7becCqtuRmoLE6kvw08AfA7/abVE+g7/hq+7zXNO9nTgz1kiRpIkxaSY9m7UBgXfeBqrod2NieG7hf6+aufvsB2/RpdzNNHj5gFmN1vA84v6qun2ZuvVbRlPTcMos+A7H8RpIkDZXhe7Jtu/P27PO8/Yc/8Fe+sluSa7uOnFVVZ3W9XklzcWyvDe25qUzX7yldbejTbkPP+UHGIsnzacp0DujTtq8ke9BcG/DxqvrBoP0GNfYr9Un2T/LhJDckeTjJFQP0OTVJTfF4a1e7j03RZrpvg5IkaRbGPeRb+rNg7q6qQ7seZ83cZfwk2Rr4M+CPqqrfBbL9+mxLU/rzI+D3RjGvSVipP5jm6uQv0fzZZBAfAb7Qc+zXgbcAF/ccXwe8qufYrbOaoSRJGsj6G24b+5CvRbMBWNHn+Eo2r6hP1W/3Gfp1nnvHX9lzfpCxXtOO87EkT2iPbQts1b6+v6oe7HRMEuAcmkz7nKqa7r3M2SSE+ouq6m8Aknwa2G2mDlX1PeB73ceSvB1YV1X/1NP8/qr60pDmKknSstYb2LtfT7ciPqyg75eGibaOnrr1JHsDO9K/zr273xbbTbZjXdj++xbgwfbYlT1tHgG+NYuxngr8FP23sdwA/BbwV13HzqTZovOFVTXd+5iXsS+/qapH5jtGkl2BFwLnzn9GkiRpsRjYl7SLgRcl2bnr2Grgxzw2iPfrt0e7Dz0ASQ6lqYG/GKCqNgGXAyf09F0NXF1V9w46FvABmp10uh+X0HwxOAL4YlfftwJvAF5ZVWtneP/zMgkr9cPwMprSnX6h/qAk9wHbAV8B/rCqpvvFkSRJ0vB9iOamUBckOZ0mSJ8KnNG9zWWS9cCVVXUyQFVdnWQNcE6SN7H5hlFre/aVfzfNXvFn0qy6H9s+ju40GGSsqloPrO+eeJKTgN2q6oquYycCfwx8DLgjybO7utxSVXfN/iOa2tiv1A/JK4Drq+rbPce/CrwR+FXgN4GtaG508Kx+gyR5bZJrk1z77w+MpBxKkqSJtZir6HO92NWLZMdHW2t+JE0euwh4F83dWt/Z03Trtk231TSr+R+lqV+/DnhJz/hrgeOBF9CsrP8acGLP3WQHGmtAR7XPJwFX9zxePIfxprXkV+qT7Elzw4K39J6rqj/taft54BvA/6C5sLa3/VnAWQArdju4RjBdSZImjiUxGpaqugl4/gxt9u1z7B6ajU96Nz/pbXchm2vjp2oz0Fg9fU6a4tgWx0dlOazUvxwI8NczNayqjcDngWeMelKSJC0FixHo/RIhbWnJr9TTlN6srarvDti+2ockSZqCwVoaL0t6pT7JvsCzGXDXmyQ70NQ4XTfCaUmSNNGWSqC3nl5Lydiv1CfZkebKZIAnAbskOb59/fmq2th7FXSXVwAPAZ/qM+4K4LM0+4iup9n//veAvdhyuyNJkpa9pRLmpaVo7EM98ES2DOWd10+muftrv6ugoQn1l1XV3X3ObQLuAt7W/owHaK5GPqyqrp3/tCVJWjrmGui9GZS0MMY+1FfVrTQXuk7XZt8pjj99mj4PAC+dx9QkSVryxjWQj+u8pMWypGvqJUnS3Bmcpckx9iv1kiRpYS2HMO9FslpqXKmXJEmPWg6BXlqKDPWSJAmY3EDfWXXvXX13NV7LieU3kiQJmLydaqYK7d3HDfZaLlyplyRJkiacoV6SJEmacIZ6SZI0cSyrkR7LUC9JkkZmkmr0pUlmqJckSZImnKFekiRJmnCGekmSJGnCGeolSdJE8SJZaUuGekmSJGnCGeolSZKkCWeolyRJkiacoV6SJE0M6+ml/gz1kiRp0RnWpfkx1EuSJEkTzlAvSZIkTThDvSRJkjThDPWSJGkiWHcvTc1QL0mSANj/kH0menxpOTPUS5IkSRNu68WegCRJGsx0K92TUpoy1XtwFV+aH0O9JElLQHco7g74neOTEvo7Jm2+0mKz/EaSpAkw35XsSVoJN9BLs2eolyRJkiacoV6SJEmacIZ6SZIkjYUkByW5LMnGJHcmOS3JVgP0W5Hk7CQbktyb5BNJdu3T7rgkNyZ5IMlNSVbPZawk72rHuS/JvyW5tt9YbduXJvlKkh8n+WGSLyTZaTafyyAM9ZIkjblh1cNPUl29lp8kK4FLgQKOA04D3gi8a4Du5wOHA68GTgKeCVzYM/5zgc8AlwPHAJ8Dzk1y1GzHAnYBPgasBl4GXA+cl+T4np/5auCTwMXtz3w18G1GsFmNu99IkqSx4UWyy9rrgB2Al1bVfcAXk+wCnJrkve2xLSRZBRwFHFZVV7XH7gCuSfKCqrq0bfp24KqqOqV9fXmSg4F3AGtmM1ZV/V7PNNa0Y/1H4NNtv92A9wP/tar+T1fb/zunT2cGrtRLkiRpHBwDXNIT3s+jCfqHzdDv+50QDlBVXwa+054jyXbAETSr8N3OA1YlWTHoWNP4IbBt1+uXt89/OUO/oTDUS5IkaRwcCKzrPlBVtwMb23MD92vd3NVvP2CbPu1upsnDB8xirEcl2TrJE5L8Js0K/4e6Tv8i8E3g5CTfS/JgkmuS/NI072XODPWSJEkaByuBe/oc39Cem0+/znNvuw095weeQ5JnAw+25z4G/G5VXdjVZA/gqcDbgLcAvwrcD3whyU9O+W7myJp6SZLG2LAvbt3/kH3Gtm59XOe13Gy14/Y84ekHj2Lo3ZJc2/X6rKo6axQ/aIHcSHMR7ROAFwMfSHJfVZ3bng/weOCEqvoCQJJ/BG4D3kBT4z80hnpJkiQthLur6tBpzm8AVvQ5vpLNK+pT9dt9hn6d597xV/acH2QsAKrqfqDzJeXSti7/dKAT6jfQ7ORzRVef+5JcBxw09duZG8tvJEmSNA7W0VO3nmRvYEf617lP2a/VXR9/C02pTG+7A4FHgG/NYqypXA/snaSzaH4zzWp9etql/ZlDZaiXJEnSOLgYeFGSnbuOrQZ+DFw5Q7892n3oAUhyKPCU9hxVtYlmf/oTevquBq6uqnsHHWsazwG+V1UPta8/2z4f0TXWCuAXgK/NMNasGeolSRpTo7pZlDeh0pj6ELAJuCDJC5K8FjgVOKN7m8sk65P8Red1VV1Ns8/8Oe3dW38d+ASwtmuPeoB3A4cnOTPJ4UneCxxLc5OrgcdKsk9719vXJHl+kl9LcjbwCuCPusa6Fvgb4C+S/KckLwb+luYvBn8+nI9sM2vqJUlaoiYpvHuRrKpqQ5IjgQ8AF9HsQvN+mmDfbWtgq55jq9u2H6VZtP4scEp3g6pa297x9T3A62n2nj+xqtbMcqx7gDuB/wHs2b6+CXhxVX2+Z6xXAn8CnEFTRvQPwPOrarprBOZk7EN9kv2BNwOrgIOBv6+qw2fosy/N/1C9/rqqXtHT9jia/3F/Bvh/wLuq6q/nP3NJkiTNRlXdBDx/hjb79jl2D/Cq9jFd3wuBC2doM+1YbanOb003RlfbH9F8gXj9IO3nY+xDPU2QPxb4Es1NA2bjTTTfiDru7j7Z1kt9BvggzTewY4Fzk2zo861NkiRJGkuTEOovqqq/AUjyaWC3WfT9ZlV9aZrzbweuqqrOn1QuT3Iw8A6aeipJkiRp7I39hbJVNfQtfwCSbEdzNfL5PafOA1a1VydLkrQoRl0PP0719tbTS/M39qF+ns5O8nCSf05yRpIdus7tR1PO07vn6M00n8sBCzVJSZIkaT4mofxmLjbRbBW0BrgPOBx4C02QP65t07mD2D09fTf0nJckaSD7H7LPjKvO47RCLmnpWJKhvqr+GXhD16Erknwf+GCSn6uqOW343+6X+lqA7Xfac/4TlSQtGYZ1SYtpqZffdPt0+/wL7XNnRb63dn5lz/lHVdVZVXVoVR267fYu5EuSJGk8LKdQXz3Pt9Dc0evAnnYHAo8A31qgeUmSNBYW64JV/8ohzd9yCvXHt8/XAVTVJuBy4ISedquBq9sbC0iSNCvTBdRxCq/uOCMtLWNfU59kR5qbQgE8CdilvcUvwOeramOS9cCVVXVy2+dUYGeaG0/dBzyP5q60F1TVDV3Dv5um3v5MmruLHds+jh7le5IkSZKGaexDPfBE4FM9xzqvnwzcSvM+tuo6v47mbrKvBnYAbgf+BPij7kGqam37BeE9NLfv/Q5woneTlSTNxjitwEtansY+1FfVrUBmaLNvz+vzaG4iNcj4F9Ks0kuStKSsv+G2oX/hGMWYMNh2oJKmtpxq6iVJEtPX0w8SrNffcJsBXBozhnpJkoas30r2UizRMdhL48NQL0nSPCzFsD6VfiHeVXtpPBjqJUnSvBnspcVlqJckSUMx31X75fRXD2nYDPWSJI1Ad0Adp7A66IWwo/4ZkobLUC9JkobOWntpYRnqJUmao3FagR+1uQZ0g720MAz1kiRppGazar+cvihJw2SolyRpmZjNqvkoVthdtZdGZ+vFnoAkSUuVq85b6gR7PxtpuFyplyRpDpZTKB3Vqr0r99LwGOolSZowSykML6X3Ii0mQ70kSVpUvav2y+mvINKwWFMvSVqSpgqG060Md/qM8+pxZ27rb7jtMe9xqjl32s3lPfX+jFFb6J8nLSWGeknSkjObYNjbdpwDPdA3oM805/m8p4X+PMb985fGlaFekrQsTVqYl6TpGOolScvKUgjzcy2nkbR0eaGsJGlZmu+WiuMUqq1Dl2SolyQtOwsVyEe5F7tBXlI3Q70kaUkx7EpajqyplyQtCYZ5ScuZK/WSpIm1/yH7PPpYDNbVSxoXhnpJ0sSZb5A3AEvjKclBSS5LsjHJnUlOS7LVAP1WJDk7yYYk9yb5RJJd+7Q7LsmNSR5IclOS1XMZK8m72nHuS/JvSa6d61jDYqiXJE2EmVblx2nVHB47n1HMbdzerzRfSVYClwIFHAecBrwReNcA3c8HDgdeDZwEPBO4sGf85wKfAS4HjgE+B5yb5KjZjgXsAnwMWA28DLgeOC/J8XMYayisqZckjbWZVtWXc7hdf8Nt/tVBS8nrgB2Al1bVfcAXk+wCnJrkve2xLSRZBRwFHFZVV7XH7gCuSfKCqrq0bfp24KqqOqV9fXmSg4F3AGtmM1ZV/V7PNNa0Y/1H4NOznNdQuFIvSRpLM5XYjHK7SEmL4hjgkp7wfh5N0D9shn7f7wRngKr6MvCd9hxJtgOOoFk573YesCrJikHHmsYPgW1nM69hMtRLksbGIBe+DivMD2uFe7G/WHT/fFftNeEOBNZ1H6iq24GN7bmB+7Vu7uq3H7BNn3Y30+ThA2Yx1qOSbJ3kCUl+k2ZV/kOznNfQWH4jSVp0g4TRxQ7Ps9FvrpbKSDNaCdzT5/iG9txc+j2lqw192m3oOT/IWAAkeTZwdfvyIeANVXXhLOc1NIZ6SdKiGDTgDhrml1NgnqQvOJpA2+3Aw/s/bRQj75bk2q7XZ1XVWaP4QQvkRpoLX58AvBj4QJL7qurcxZiMoV6StKCGHeblXwE0Me6uqkOnOb8BWNHn+Eo2r6hP1W/3Gfp1nnvHX9lzfpCxAKiq+4HOl5RL27r804FOqB94rGGwpl6SNHKzuUnUJF4AO07zNdxrgq2jp9Y8yd7AjvSvTZ+yX6u7pv0W4ME+7Q4EHgG+NYuxpnI9sHeSzqL5fMaaNUO9JGlkZnOTqMUI80spAI/TFwtpji4GXpRk565jq4EfA1fO0G+Pdh96AJIcSlO3fjFAVW2i2Z/+hJ6+q4Grq+reQceaxnOA71XVQ0MYa9Ysv5EkDdVsg/I47WQzDNO9n2GUyRjetYR9CDgFuCDJ6TTh91TgjO5tLpOsB66sqpMBqurqJGuAc5K8iWbl/XRgbc9e8O8GrkhyJs0NoI5tH0d3GgwyVpJ9gI/SbId5C/B44CXAK4DXz2asYTLUS5KGYjHCvB7L2npNsqrakORI4APARTQ7x7yfJth32xrYqufY6rbtR2kqUT5L8wWhe/y17R1f30MTvr8DnFhVa2Y51j3AncD/APZsX98EvLiqPj/beQ2LoV6SNC+GeUnDUlU3Ac+foc2+fY7dA7yqfUzX90KaVfrp2kw7Vluq81vTjTHbeQ2DoV6SNGdzDfTjtJq8/yH7DOWLhl9WJC0mQ70kac5mG9LHKcwvllGHf79cSMuTu99Ikuats3PNpAZKv2xImnSGeknSUE1yuJekSWX5jSRpJLqDvSvhkjRaY79Sn2T/JB9OckOSh5NcMUCfZyY5O8n6JBuTfDPJO5Ns39Pu1CTV53H0VGNLkmZvElbv/eIhaZJNwkr9wTQ3BvgSsM2AfVYD+9Fs8P9t4BCaGw4cArysp+29dN10oHXzXCcrSZqa+6hL0mhMQqi/qKr+BiDJp4HdBujzv6rq7q7XVyR5APhwkn2qqnu56KGq+tIQ5ytJmlDD2t5Skhba2JffVNUjc+hzd5/DX22f95rfjCRJkqTxMvahfohWAY8At/Qcf0KSu5M8mOSrSV66CHOTpGVhEkpvJmGOktRrWYT6JHsAbwM+XlU/6Dq1HvgD4ASaWvs7gc8Y7CVJkjRJJqGmfl6SbAucD/wI+L3uc1X1Vz1tLwL+EXgHcEGfsV4LvBZg+532HNGMJUmLzdp6SZNmSa/UJwlwDu0OOlW1Ybr2VVU0Yf6QJFv1OX9WVR1aVYduu/3KkcxZkiRJmq2lvlJ/JnAc8MKqWjdgn2ofkiRJ0kRYsiv1Sd4KvAF4ZVWtHbBPaGrrv1ZVD49yfpK03EzaBaiTNl9Jy9vYr9Qn2ZHm5lMATwJ2SXJ8+/rzVbUxyXrgyqo6ue1zIvDHwMeAO5I8u2vIW6rqrrbdlcBngHXATsBrgF8Efn2kb0qSJEkaorEP9cATgU/1HOu8fjJwK8376K6BP6p9Pql9dHsVTdiHZveb/wbsSbPd5fXAi6vq4vlOWpI0+bxgVtKkGPtQX1W3Apmhzb49r09iyzDfr9/Jc5+ZJEmSNB6WbE29JGl8THJ9+iTPXdLyYaiXJEmSJpyhXpKkGbhaL2ncjX1NvSRpuIYdUL2QVJIWn6FekjQvvV8SDPmStPAsv5GkZWQhykiWYqmKX1QkjTtX6iVJQ9cd7A3EkjR6rtRLkkZqKa7cS9K4MdRLkjQN/9IgaRIY6iVpmXDFXJKWLkO9JElTcJVe0qQw1EuSJEkTzlAvSVIfrtJLmiSGekmSJGnCGeolaRnwItnZcZVe0qQx1EuSJEkTzjvKStIS5gq9JC0PrtRL0hK0/yH7GOjnyNIbafEkOSjJZUk2JrkzyWlJthqg34okZyfZkOTeJJ9IsmufdscluTHJA0luSrJ6tmMl2SrJW5L8fZIfto81SZ45wxz/b5JK8oZBP4/ZcKVekpYIQ7ykSZZkJXApcBNwHLAf8D6aRei3zdD9fOAA4NXAI8DpwIXAL3eN/1zgM8AHgVOAY4Fzk2yoqjWzGGsH4L8DZwP/EyjgDcDaJL9UVdf1eW9HAatm/hTmzlAvSRNuujC//obbDPuz4Cq9tKheRxOYX1pV9wFfTLILcGqS97bHtpBkFXAUcFhVXdUeuwO4JskLqurStunbgauq6pT29eVJDgbeAayZxVg/Bp5SVRu65nAZ8C2acP+qnvltA/wp8IfAR+bx+UzL8htJmlDTldisv+E2A6qkSXMMcElPeD+PJugfNkO/73dCOEBVfRn4TnuOJNsBR9Cswnc7D1iVZMWgY1XVw92Bvj3278A3gL36zO93ab4InD3Ne5g3V+olacLMtDKvufGzkxbdgcDfdR+oqtuTbGzPXTRNv3V9jt/cnoOmlGebPu1uplnkPgD4yoBjbaH90vAM4NM9x/eg+QvBr1bVI0mmGmLeDPWSNCEM85KWuJXAPX2Ob2jPzaXfU7ra0Kfdhp7zg4zVzx8CPwF8oOf4e2n++nDVll2Gy1AvSWNspnr4mcK89fSD8UuRtNmDW+/AXbsfPIqhd0tybdfrs6rqrFH8oIWU5MU0of6NVfXNruOrgOOB/7AQ85h3qE9yIvA1YF1VPTz/KUmS5hvmNTvdn7efrTQyd1fVodOc3wCs6HN8JZtX1Kfqt/sM/TrPveOv7Dk/yFiParex/GvgQ1V1Zs/pM4EPA/cmeULX8R2SrKiqe/v8nDkbxkr9X9Fs5fPvSW6iCfhfA24AvlZV/zqEnyFJE2+Yq+auwI/O/ofsY7CXFsc6eurWk+wN7Ej/Ovfufr/c5/iBNFtRAtwCPNgeu7KnzSM0O9cMOlZnbgcAnwMuo9kis9dTgWcB/63n+HtptsIcasXMMHa/eS7wdWA7mj8vvAJ4P80+o3cl+W6Szyb5oyQvT/LUjPIqAUmSJE2ii4EXJdm569hqmp1jruzf5dF+e7T70AOQ5FCaGviLAapqE3A5cEJP39XA1V2r5jOO1R7bE7iE5svCb0xRrfIrNDvudD8A/gw4cpr3MyfD+IawmubCgGe3W/6Q5GeAk2m28HkYeCbNBv/QrOr/GHj8EH62JEmSloYP0ax4X5DkdJogfSpwRvc2l0nWA1dW1ckAVXV1kjXAOUnexOYbRq3t2qMe4N3AFUnOpFl1P7Z9HN1pMMhYSXagCfgrafalP6RrvXpTVX21HWtt7xts2327qqb7kjInwwj1vwH8r06gB6iqbwP/PclnaeqMVgH/BjwN+FlgJFdfSNK4slxGkqZXVRuSHEmzg8xFNLvQvJ8m2HfbGtiq59jqtu1HaSpRPktPSUxVrU1yPPAe4PU0e8+f2HM32UHG+kng59p/f7an723AvtO+0REZRqjfEdjU70T74X0K+OOqegXNnz0uH8LPlCRJ0hJTVTcBz5+hzb59jt1DcyfXV/We62l3IT218bMdq6puBeZUSl5VIytBH0ZN/TXAb05z/uvAC4fwcyRJkiT1MYxQ/w7g0CSfSrJrn/OH09TVS5IkSRqBeZffVNU/JHkFcDZwe5LPA19tTz+PZpX+4/P9OZI0qaynlySN2lD2x6yqC5JcA/wPmq2CXtY5BXyK/nt3SpIkSRqCoW16X1V3AL+T5A3ATwM7AbdV1f3D+hmSJEmStjTUO1kBVFXRbOcjSZIkaQEMFOqTPB74TzS3yN0GuB24Abi+qu4c3fQkSZIkzWTGUJ/kZ4E1wBOnOP8Dmgtjr+882v07JWnZ8yJZSdJCGGSl/k9o7pwFcBVwB/BkmjvD7tSeOxp4UadDkg1VtdtwpypJkiSpn0FC/XNodrF5VVWd0zmYJMDPAD/fPp7ePu8OrBz6TCVJkiT1NUiofwh4oDvQw6MXxH6rffx153iSvWjCvSRJkqQFMEiovxk4ZNAB2wtnvXhW0rJnPb0kaaE8boA2fwnskOSXRz2ZfpLsn+TDSW5I8nCSKwbstyLJ2Uk2JLk3ySeS7Nqn3XFJbkzyQJKbkqwe+puQJEmSRmiQUP8XwHXAnybZYcTz6edg4FjgmzSlPoM6HzgceDVwEvBM4MLuBkmeC3wGuBw4BvgccG6So+Y5Z0mSJGnBzFh+U1UPJXkJ8AXgmiSrq+rm0U/tURdV1d8AJPk0MOOuOklWAUcBh1XVVe2xO2jm/4KqurRt+nbgqqo6pX19eZKDgXfQbOMpSZIkjb1BVuqh2bbym8DTgBuTXJXkjUkOS7Lz6KYHVfXIHLodA3y/E+jbcb4MfKc9R5LtgCNoVvS7nQesSrJibjOWJEmSFtYgN586HLgY2LY99DjguTRbXQJUkltobjx1Xfu4vqruHfZkZ+FAYF2f4ze35wD2o7k7bm+7m2ne4wHAV0Y1QUlLmxfJSpIW0iC737wL2A54APgr4HvAvjT70h9ME4x/pn28vO1TA449KiuBe/oc3wA8pasNfdpt6Dn/qCSvBV4LsP1Oe853jpIWkaFbkrSUDBK8n04T0o+rqi92n0iyDc2dZZ9Bszf9M2i2v1yMC2pHrqrOAs4CWLHbwbXI05EkDdn6G25b7ClI0pwMEuofBO7vDfQAVfUgTdnN9Z1jSR7H5hKXxbKB5s62vVayeSW+89xbO7+y57wkaYkzzEuadINcKPs1YJskWw0yYFU9UlU3zW9a87aO/l8sumvtb6H5wtLb7kDgEWa3faakCWLpjTrW33CbgV7SkjDoPvXb0ewVPykuBvZo96EHIMmhNPX0FwNU1Saa/elP6Om7Grh6kS/0laSxs1TCbyfIL5X3I0kw2D71n0zyG8CfJflyVX1/Aeb1qCQ7svkLxZOAXZIc377+fFVtTLIeuLKqTm7nfHWSNcA5Sd5Es/J+OrC2a496gHcDVyQ5k+bGVMe2j6NH/LYkSQvMEC9pKRtkS8uLgG/TbGH5T0leXVWfG/nMNnsi8KmeY53XTwZupXkfveVBq4H3Ax+l+YvEZ4FTuhtU1dr2C8J7gNfT7GN/YlV54ylJ6mP9DbdNVPmSQV7ScjHIhbIvptn9puNvk9wJfI5mH/frgRur6qERzI+quhXIDG327XPsHuBV7WO6vhfSrNJLWgYmKZBq7gzzkpabQUL9GTTbWj4d+In22JOA17QPgAeTfIPNO+FcX1XXDHWmkiRNwyAvaTkbpKb+TZ1/J/lpmv3oO4+nA3vT3G228/q3WfybT0mShmicA/M4z02SFsqsgndV3Q7cDvxN51iSn+CxQf8ZNHeXlSRpZAzzkrTZvFfTq+pfgcvaBwBJluQdZSVJi3uxrEFekvobSYlMVf14FONK0nx4kezkMsxL0vQGCvVJtgZeSbOt5XbA94CvA18F1lVVTdNdkjTBFitQG+QlaXCD7FO/PfB3wC92DvHYLS43JrmBJuB3dr/5+qi2uJQkLW2GeUmavUFW6v8b8GzgYeDjwH089iZOO7Xnn9117N8B6+olaYkadl29QV6S5meQUH8Czcr8W6rqDIAkpwD/AjyP5s6tJwP70gT/rWi2uJSksWE9/XgyzEvScAwS6g9on/+i90RVrQf+KMmfAmcDRwInApuGNkNJ0pJikJek4Rsk1G8N3FdV9/Ycf1znH1X1oyQvBy4BzgIOHt4UJUmLZZgB3DAvSaPzuJmb8C99jm2kqaV/VLsDzh8CP8Vja+4lScvY+htuM9BLGkiSg5JclmRjkjuTnJZkqwH6rUhydpINSe5N8okku/Zpd1ySG5M8kOSmJKvnMlaSFyY5N8mtSSrJqVPM69Aka5L8a/u4NMkv9ms7X4OE+u8CuyR5fNexu4Edk6zsblhVX6EJ/C8b3hQlSeNouqDeCfKGeUmDanPlpTTXch4HnAa8EXjXAN3PBw4HXg2cBDwTuLBn/OcCnwEuB44BPgecm+So2Y4FHA0cQnPz1Y1TvJ+92/ezNfBb7WNr4ItJhn6h1yDlN/9Asz/9LwBXtsduAPZuj3+2T5/9hjI7SRoCL5JdOIZ4SfPwOprdE19aVffRhN9dgFOTvLc9toUkq4CjgMOq6qr22B3ANUleUFWXtk3fDlxVVZ2KksuTHAy8A1gzy7HeXFVvbM8fN8X7eTGwM/CSThl7kn+kWRw/Fvjfs/2ApjNIqL8EeEs7sU6o/yzwK8Dv0xXq229AOwL3D3OSkhbO/ofsM6dgNm7B2XA5HLP937XT3s9f0hwcA1zSE97PA04HDgMumqbf9zshHKCqvpzkO+25S5NsBxzBliXi5wFnJ1nRBu8Zx2qPPTLA+9kGeIjH5uIftccyQP9ZGaT85iqaFflruo79FXAncFiSLyb57SR/AHya5k8mVw97opIWzrgFdE0OS24kzcOBwLruA1V1O015y4Gz6de6uavffjQhu7fdzTR5uLPb4yBjDeozNHN/X5InJnki8H5gA/CpWY41oxlX6ttvIlf3HNuY5ETgYpptLJ/fngrNjafeMeR5StKcDftGSdqSQV7SEKwE7ulzfEN7bi79ntLVhj7tNvScH2SsgVTVnUmOoKlq6fyF4J+BF1XVXbMZaxCDlN/0VVVXJfkF4FTgl2nKbq4H3l5VXxrO9CQtJIOvZsMgLy1Nmx7Zllvu33sUQ++W5Nqu12dV1Vmj+EHjIMmeNCvy19FcdAvwO8DnkvxS+1eIoZlzqAeoqnXAK4Y0F0nSBDDMS5qju6vq0GnObwBW9Dm+ks0r6lP1232Gfp3n3vFX9pwfZKxBvZmm5Of4qnoQIMnfAd8G3sSQt4AfpKZekqY1jiv84zinSWe9vKQRW0dP3Xq7LeSO9K9zn7Jfq7s+/hbgwT7tDgQeAb41i7EGdSDwjU6gB6iqfwe+wQh2ijTUS+prqYViw+jcGeYlLZCLgRcl2bnr2Grgx2zegXGqfnu0uzACzU2faGrgLwaoqk00+9Of0NN3NXB1Z8vJQcaahduApyXZtmus7YCnAbfOcqwZzav8RtLSsdRCvObHEC9pEXyIpiTlgiSn0wTpU4Ezure5TLIeuLKqTgaoqquTrAHOSfImmpX304G1XfvKA7wbuCLJmTQ3kzq2fRzdaTDoWO3No57ZvtwWOCjJ8cD9VdUJ/x+hqaX/v0k+SLOhzO8AewJDv5bAUC9JepRhXtJiqaoNSY4EPkCzJ/09NFtAntrTdGtgq55jq9u2H6WpROnecaYz/to2eL8HeD3wHeDEqloz27Fo9rw/u+v1Ce3jNmDf9uddl+Ro4J3Ax9t2NwIvrKqv9f8U5s5QL2lexnmFf6430lqO/JwkjYOquonNW6VP1WbfPsfuAV7VPqbreyHNKv10bWYcq6o+BnxsunHadpcBl83UbhisqZc0pXEO7BoO6+UlaWkw1EtaNgyvmxnmJWlpsfxGkivyy4QhXpKWLkO9JC1xhnlJWvosv5E0Z5Owwj8JcxwVS2wkafkw1Eua1lILxcsh5BrmJWn5sfxGWuaWWmhfzgzykrR8GeolaYIZ5CVJYPmNpDmapBX+SZrroCyxkSR1M9RLmtFSDMWTyjAvSerHUC9p2ZnEUGyYlyRNx5p6acimWtWeKZDtf8g+A4W2xVo1d7V+4RniJUmDMtRLY2TQYK/583OWJC0llt9IQ+RqtiRJWgyGemmC+KVBkiT1Y6iXFsh0gdywLkmS5sNQL0mSJE24sQ/1SQ5KclmSjUnuTHJakq1m6HNqkpri8daudh+bos2Bo39nUn+u2kuSpNka691vkqwELgVuAo4D9gPeR/Nl5G3TdP0I8IWeY78OvAW4uOf4OuBVPcdundOEtayNOowb9iVJ0lTGOtQDrwN2AF5aVfcBX0yyC3Bqkve2x7ZQVd8Dvtd9LMnbgXVV9U89ze+vqi8Nf+qSJEnSwhj38ptjgEt6wvt5NEH/sEEHSbIr8ELg3OFOT5qdfqvtrsBLkqT5GvdQfyBNecyjqup2YGN7blAvA7ahf6g/KMl9STYlWZtk4C8L0qgY9CVJ0myMe6hfCdzT5/iG9tygXgFcX1Xf7jn+VeCNwK8CvwlsRVPi86zZT1XLmSFckiQtpnGvqZ+3JHvSlOq8pfdcVf1pT9vPA98A/gfNhbW9Y70WeC3A9jvtOYLZSv35pUGSJE1n3FfqNwAr+hxf2Z4bxMuBAH89U8Oq2gh8HnjGFOfPqqpDq+rQbbefzR8KpM0M6JIkadjGPdSvo6d2PsnewI701NpP4xXA2qr67oDtq31II2fAlyRJwzDuof5i4EVJdu46thr4MXDlTJ2T7As8mwF3vUmyA/Bi4LpZz1QaMgO/JEka1LiH+g8Bm4ALkrygrWk/FTije5vLJOuT/EWf/q8AHgI+1XsiyYokf5/kPyc5Mslq4HJgL+CPR/BetER50ylJkrTYxvpC2arakORI4APARTQ74byfJth325pm55perwAuq6q7+5zbBNxFc2faJwIPAFcDh1XVtcOYvyRJkrQQxjrUA1TVTcDzZ2iz7xTHnz5NnweAl85nbtJcufouSZKGadzLb6RlzfAvSZIGYaiX5sHQLUmSxoGhXpIkSZpwY19Tr+VnsVa/199w27TnXZWXJEnjypV6jRWDsyRJ0uwZ6iVJkjQWkhyU5LIkG5PcmeS0JP22Le/ttyLJ2Uk2JLk3ySeS7Nqn3XFJbkzyQJKb2vsUzXqsJC9Mcm6SW5NUklP7jPPMdpz17fv5ZpJ3Jtl+lh/LQAz1kiRJWnRJVgKXAgUcB5wGvBF41wDdzwcOB14NnAQ8E7iwZ/znAp+hudnoMcDngHOTHDXbsYCjgUOAy4CNU8xpNbAfcDpwLPDnwO8Dnxjg/cyaNfVSa/9D9pmyrt6yoMk20/USkqSx8DpgB+ClVXUf8MUkuwCnJnlve2wLSVYBR9HcQPSq9tgdwDVJXlBVl7ZN3w5cVVWntK8vT3Iw8A5gzSzHenNVvbE9f9wU7+d/9dwA9YokDwAfTrJPVQ31/zm5Uq+xYXCWJGlZOwa4pCe8n0cT9A+bod/3OyEcoKq+DHynPUeS7YAjaFbhu50HrEqyYtCx2mOPzPRmegJ9x1fb571m6j9bhnpJkiSNgwOBdd0Hqup2mvKWA2fTr3VzV7/9gG36tLuZJg8fMIux5mMV8AhwyxDGegxDvSRJksbBSuCePsc3tOfm06/z3NtuQ8/5uc5hRkn2AN4GfLyqfjCfsfqxpl6agWVBkqTlZNOD4Vt3bjeKoXdLcm3X67Oq6qxR/KBxk2RbmtKfHwG/N4qfYaiXukx3sawmk/97StLYuLuqDp3m/AZgRZ/jK9m8oj5Vv91n6Nd57h1/Zc/5QcaalSQBzgEOBp5TVXMaZyaW32gsuBouSdKyt46euvUkewM70r/Ofcp+re76+FuAB/u0O5Cmxv1bsxhrts6k2aLzuKqa6xgzMtRLkiRpHFwMvCjJzl3HVgM/Bq6cod8e7T70ACQ5FHhKe46q2kSzP/0JPX1XA1dX1b2DjjUbSd4KvAF4ZVWtnW3/2bD8RpIkSePgQ8ApwAVJTqcJ0qcCZ3Rvc5lkPXBlVZ0MUFVXJ1kDnJPkTTQr76cDa7v2lQd4N81e8WfS3Ezq2PZxdKfBoGMl2YfmplQA2wIHJTkeuL+qLm7bnAj8MfAx4I4kz+6ayy1VdddcP6h+XKmXenSXAlkWNNmsp5ekydHWmh8JbAVcRHMn2fcD7+xpunXbpttqmtX8j9LUr18HvKRn/LXA8cALgEuAXwNOrKo1sx2LZs/7T7WPnWn+AvAp4H93tencqfYk4Oqex4v7fQbz4Uq9Fp3BWZIkAVTVTcDzZ2izb59j9wCvah/T9b2QZpV+ujYzjlVVH6NZgZ9unJNoAv2CcKVekiRJmnCGemmMPfWpO/PUp+48c0NJkrSsGeqlKVgWJEmSJoWhXupjHAK9K/Tz40WykqTlxFCvRTUO4XkSGPAlSdJ0DPWSJEnShDPUS2Oo38q8q/WSJGkq7lMvaUlaCqVdXhcgSRqUK/WSNKb2P2SfJfHlRJI0eoZ6aYJYgrM8Ge4lSTOx/EaSJkR3sLc0R5LUzZV6aQnyTrRLn6v3kqRuhnppzBjGNRuGe0kSGOqliTOb0O8XhOXDcC9Jy5s19dISY5Bf3qy7l6TlyZV6aYkz5C9frt5L0vJhqJcmkEFds2G4l6Slz1AvLSGGfU3HcC9JS5ehXhojo7oI1rCvboZ7SVp6vFBWWqIO2GsT37pzu8WehsaYF9VK0tLhSr00YqO8EVT3uN3/PmCvTdO2lXq5ei9Jk81QL42QQVqTxnAvSZPJUK9lZdir5lON1+/4QqzW9+pdsfdLhgZluJekyTL2oT7JQUkuS7IxyZ1JTkuy1Qx99k1SfR7n9Wl7XJIbkzyQ5KYkq0f3bjQu5htue0N75/UoS21mmk9Hv9Ibaa464d6AL0njbawvlE2yErgUuAk4DtgPeB/Nl5G3DTDEm4B/6Hp9d8/4zwU+A3wQOAU4Fjg3yYaqWjPvN6AlaT6h/alP3ZlvfvPfhj6utBA6wd6LaiVp/Ix1qAdeB+wAvLSq7gO+mGQX4NQk722PTeebVfWlac6/Hbiqqk5pX1+e5GDgHYChfonpVw4zVcAedIxJ0LsLzlzet9TNcC9J42fcy2+OAS7pCe/n0QT9w+YzcJLtgCOA83tOnQesSrJiPuNr6RlWoJ+qBl+aNJblSNL4GPdQfyCwrvtAVd0ObGzPzeTsJA8n+eckZyTZoevcfsA2veMDN9N8LgfMfdoaN1OF5nEI08Ocg/X0WgyGe0lafOMe6lcC9/Q5vqE9N5VNwJ8DJwNHAh8GXk+zCt89Nn3G39BzXhNilAF92GN3xhvlnPfb6buP/ttdcLQQvKhWkhbPuNfUz0lV/TPwhq5DVyT5PvDBJD9XVV+by7hJXgu8FmD7nfac/0Q1dNaLN7oDvSRJWvrGfaV+A9Cvtn0lm1fUB/Xp9vkXusamz/gre84/qqrOqqpDq+rQbbd3IX8cGegbt9y/N7fcv/ejr7svlAU/J43O+htu8wJaSVoE4x7q19FTO59kb2BHtqyFn0n1PN8CPNg7fvv6EeBbsxxfWnS94V1aKIZ5SVpc4x7qLwZelKS7AHg18GPgylmOdXz7fB1AVW0CLgdO6Gm3Gri6qu6d/XQ1rua7Mu3KtrSlTpA3zEvS4hv3mvoP0dwU6oIkpwNPAU4Fzuje5jLJeuDKqjq5fX0qsDPNjafuA54HvBm4oKpu6Br/3TT19mcCF9LcfOpY4OhRvimNj+UQ1i290bAZ4iVp/Ix1qK+qDUmOBD4AXESzU837aYJ9t62Brbper6O5m+yrafa0vx34E+CPesZfm+R44D00u+N8BzjRu8lOJsOqNFqGeUkaX+NefkNV3VRVz6+qHapqz6p6e1U93NNm36o6qev1ee0FrSuqatuq2r+q3tGW3PSOf2FVPa2qtquqA6vqvN420iSxrl7DZomNpIWS5KAklyXZmOTOJKcl2WqAfiuSnJ1kQ5J7k3wiya592h2X5MYkDyS5KcnqUY7Vtntpkq8k+XGSHyb5QpKdBv1MBjX2oV4alt6V/OWwsm/pjebKenlJCy3JSuBSmk1NjgNOA94IvGuA7ucDh9NUaZwEPJOmtLp7/OcCn6G5pvIY4HPAuUmOGtVYSV4NfJLmOtFj2jG/zQiqZca6/EYaJ9/85r8N9aZN3gBK48gQL2kRvY6mbPql7bWTX0yyC3Bqkvd2X0/ZLckq4CjgsKq6qj12B3BNkhdU1aVt07cDV1XVKe3ry5McDLwDWDOCsXajKRv/r1X1f7qm/H/n/AlNw5V6acJ985v/tsUK/Lfu3M5Ves2Kq/KSxsAxwCU94f08mqB/2Az9vt8J4QBV9WWaayWPAUiyHXAEzSp8t/OAVUlWjGCsl7fPfznN3IfGUK9laa4B12CspcYwL2mMHEjPfYiq6nZgI1veV2jafq2bu/rtB2zTp93NNHn4gBGM9YvAN4GTk3wvyYNJrknyS9O8lzkz1GtZWWqhvPv9TPfeltr71vwZ5iWNoZU0Ox322tCem0+/znNvuw0954c51h7AU4G3AW8BfhW4H/hCkp/s8zPmxZp6aZaGXVs/n3lIs2GIlzSIBx54ZFT/P2a3JNd2vT6rqs4axQ8aEwEeD5xQVV8ASPKPwG3AG2jq8ofGUK9lZymE4anew7h84dB4McxLGhN3V9Wh05zfAKzoc3wlm1fBp+q3+wz9Os+946/sOT/ssQq4otOgqu5Lch1wUJ+fMS+GemnMzfdLyFL4EqO5McxLmjDr6KmdT7I3sCP969y7+/1yn+MHsnkryluAB9tjV/a0eQT41gjGuplmtT49Y6VtN1TW1EtzsFBBeS4/xxAv6+UlTaiLgRcl6f6T82rgxzw2PPfrt0e7dzwASQ4FntKeo70B6eXACT19VwNXV9W9Ixjrs+3zEV1jrQB+AfjaNO9nTlypl5YwA/7yYYiXtAR8CDgFuCDJ6TRB+lTgjO5tLpOsB66sqpMBqurqJGuAc5K8iWYV/HRgbde+8gDvBq5IcibNqvux7ePoToMhj3Vtkr8B/iLJfwfuBv6AZpX/z+f+MfXnSr00R+McmMd5bhouV+UlLRVVtQE4EtgKuIjmTrLvB97Z03Trtk231TSr+R8FzgGuA17SM/5a4HjgBcAlwK8BJ1bVmhGO9Uqa0H8G8GmaQP/89r0OlSv10piyll7TMchLWoqq6ibg+TO02bfPsXuAV7WP6fpeyOba+KnaDHOsHwGvbx8jZaiXpAlimJck9WOol8aQq+zqZZiXJE3HUC/Ng/vCa5QM8pKkQXmhrDRmXKVXx/6H7LPYU5AkTQhDvdTHU5+680Ar8PNZpTe8axD7H7KP4V6SNCPLb6Qe3UH9qU/deaTh22CvQXUHe8tyJEm9DPVSl34r751j3QHcOnotpk7AN9xLkjoM9RKDhXSDvMaN4V6S1GFNvbQILLvRMFl3L0ky1GvZcwVeS4XhXpKWL8tvJGmJ8aJaSVp+XKmXFpilN1pIrt5L0vJgqJekZcBwL0lLm6FekpYRw70kLU3W1GtZ8yJZLVfW3UvS0uJKvbSArKfXOHL1XpImn6FekgQY7iVpkhnqJUmPYbiXpMljqNeyNV09/QF7beKAvTYN9edZeqNJY7iXpMnhhbJSj2GHeWnSeVGtJI0/V+qlaRjwpcdy9V6SxpOhXurSL8Qb7KUtGe4labwY6qXWKMO79fRaqgz3kjQerKnXsjTbm04dsNcmvnXndiOajTT5rLuXpMVlqF9iXDGbG1fppeHZ/5B9DPaStMAsv5EkDZWBXpIWniv1mmhTldFMtzo+29IbSYMxzEvS4jHUa+zNJYR3+ix26cti/3xp1AzykjQeDPVLiPX0WxrkC8Eg9fReJCs9lmFeksaLoV6SNDDDvCSNp7G/UDbJQUkuS7IxyZ1JTkuy1Qx9npnk7CTr237fTPLOJNv3tDs1SfV5HD3ad6Vx4a430mDW33CbgV6SxthYr9QnWQlcCtwEHAfsB7yP5svI26bpurptezrwbeAQ4N3t88t62t4L9Ib4m+c7dw1Hb/mMpTLSwjLIS9JkGOtQD7wO2AF4aVXdB3wxyS7AqUne2x7r539V1d1dr69I8gDw4ST7VFX3/5d6qKq+NJrpaxhmu5reaT9TuB90XL8kaLkxyEvS5Bn38ptjgEt6wvt5NEH/sKk69QT6jq+2z3sNb3rjw4tktzTK0hppKbLERpIm17iH+gOBdd0Hqup2YGN7bjZWAY8At/Qcf0KSu5M8mOSrSV4659lq7EwV7Ecd+K2n1yQxzEvS5Bv38puVwD19jm9ozw0kyR40Nfgfr6ofdJ1aD/wBzSr+zsB/Bj6T5GVVdUGfcV4LvBZg+532HPTHa5ENWo7Tj6U3WsoM8pK0dIz7Sv28JdkWOB/4EfB73eeq6q+q6oyquryq/hb4FeBLwDv6jVVVZ1XVoVV16LbbD/ydQnP01Kfu/JgV9f12+u5Aj6l0xrIsR8tZZ1XeQC9pHM1l18O234p258MNSe5N8okku/Zpd1ySG5M8kOSmJKvHYaxhGPdQvwFY0ef4yvbctJIEOAc4GDi2qqbtU1UFXAAcMsgv0LhY6vX0M4X1fu2nshCB3tIbjSODvKRx17XrYdHsenga8EbgXQN0Px84HHg1cBLwTODCnvGfC3wGuJzmus3PAecmOWoxxxqWcS+/WUdP7XySvYEd6am1n8KZNL8UL6yqQdpD84tUs5ijxtB+O32XW+7fe7GnIS06g7ykCTKnXQ+TrAKOAg6rqqvaY3cA1yR5QVVd2jZ9O3BVVZ3Svr48ycE0FRprFnGsoRj3lfqLgRcl6d6sfDXwY+DK6TomeSvwBuCVVbV2kB/Wruy/DPhaVT08tylrXMxmdb8f6+k1yVyZlzSB5rTrYdvv+53gDFBVXwa+054jyXbAETQr593OA1YlWbEYYw3TuK/Ufwg4BbggyenAU4BTgTO6/wdPsh64sqpObl+fCPwx8DHgjiTP7hrzlqq6q213Jc2fTtYBOwGvAX4R+PWRvivNqPemU912v+sbU567a/eDH/PaFXstNwZ5SRPsQODvug9U1e1JOrseXjRNv34VGTezueJjP2CbPu1uplnkPgD4yiKMNTRjHeqrakOSI4EP0PwPeQ/wfppg321roLsGvlPPdFL76PYqmrAPze43/w3Yk2a7y+uBF1fVxfOfvebrgL02PbraPl2Q77b7Xd/YItgvJOvptRgM8pKG6YGNm0b135Xdklzb9fqsqjqr6/Vcdz2crt9TutrQp92GnvMLPdbQjHWoB6iqm4Dnz9Bm357XJ7FlmO/X7+R5TG0sLPWLZGHwQN/dvjvYz2W13tIbTQLDvKQJc3dVHbrYk1iqxj7US8NgGY6WEsO8pCVqrrsebgB2n6Ff57l3/JU95xd6rKEZ9wtlpb62Wv91tlr/9SnP91vdn++FszOx9Eaj5sWvkpa4ue56uEW/VndN+y3Ag33aHUhTgv2tRRpraAz1Gju9N53q1hvmO6/7hfy5BntLbzROvFmUpGVkrrseXgzs0e4dD0CSQ2nq1i8GqKpNNHvKn9DTdzVwdVXduxhjDZPlNxpb++303ccE8+lW5qWlxhAvaRma066HVXV1kjXAOUneRLNafjqwtmcv+HcDVyQ5k+YGUMe2j6M7DRZprKEw1GtiPLz/0wz2i8iQKUkapXnsegjNKvn7gY/SVKJ8luYLQvf4a5McD7wHeD3NfvEnVtWaxRxrWAz1GonOPvOzrTOfbn96SZK0tM1l18P22D0025a/aoa+F9KsrE/XZsHHGgZDvaY135C9XEL6Ur9I1lV6SZLGmxfKakqLFci7bzrV6+H9nzZlv+nOSZIkLWWGeo3EVLvXzMZsbjrVL9D3u7PsTHvVu/ONJEmaRIZ6DdUBe216NNB3/3uYegO8K/SSJGm5s6Ze05oplHdWtqdr1zk3ilVwA/3oWU8vSdL4M9RrSoOssk/VZr+dvrtFqcswV+0N85IkSZtZfqO+5nORbOci10Hu3jpdf0mSJA3GUK+h6g3k++303TmF9NlcJCtJkrTcWX6jaU0XyLvLa3rb7X7XNx6z+0y/chxJkiQNhyv16mu6veI7Oqvw/QJ993N3+6VoKd94yotkJUmaDK7UawtNPf3cLmrtDfL9VuwXwlz2qJckSZpUrtRrWrOpbe9uu9X6r89pjLm0HxZvPCVJkiaVK/Wa0lRlNNB/JbyjE+i3Wv/1R7ee7F2xlyRJ0vC4Uq++ZiqT2f2ubzz66Lzup3vFXpPFenpJkiaHK/XawmxvEtWv7Oaef/oGT3j6wVO2g+lX+yVJkjQ4Q70eo/ci2e4Smpl0B/rO8xOefvCUY7gXvSRJ0nAY6jWl7tr4boOGfOi/Yi9JkqThsqZefU23ir7V+q8/+ug+BptX6W+7av0WfRaK21lKkqTlxlCvxxjkplPdusN9b6DvPHeOL8WLZpfqjae8SFaSpMli+c0cbb/jdux/yD6LPY2hms9NpyRJkrR4DPUamic8/WDu+advsM/z9t+i/GbcLcSNp1z9liRJo2L5jfoaZqmMF8pKkiSNliv1I9CUsUxtFHXY0/3Mzs+baV4dw9pqcp/n7T+UcSRJkjQ9Q/0cbb/94wYOyb3m2m+uZvPz9tvpu7Bx/j/TQC9JkrRwLL/Ro2Z7J9m5WIo74EiSJC02Q/0IHbDXpgUJyuPE+nlJkqSFZ/nNCPQG+X7Bfti7rUz35WG2P8uLZCVJkiaLoX6Ottum5rUKP9u+3cF8tn1n035YF8lKkiRp4RjqJ8RClPEM6yLZmWy1/us8vP/TRv+DJEmSlglD/Yjst9N3tzh2y/17L9jPXYifNZXOTahGaaovBnftbrmPJElafgz1I9Av0PceH3bo7v2Zo/xZg7KeXpIkaWEY6odoqjA/37bThfJBxpnNzxqWhQj0lvFIkiQ1DPVztN3j/n3GsNy56HS+JSELGcoXah/56QK5YV2SJGl2DPUj0r2LzLDC/Wx+5lx+3jjsfDPIlwpvYCVJkvRYhvohmy4Yd58bdsDv93MX6suEJEmSFtfY31E2yUFJLkuyMcmdSU5LstUA/VYkOTvJhiT3JvlEkl37tDsuyY1JHkhyU5LVc53rbFa6d7/rGwM9Bh1nvj9rHLgCL0mSZivJa5J8u81y1yU5csB+z0lyTdvvO0lO6dNmuyTvS/KDJPcn+VySfUc81o5JTk9yezve/0vyBzO9n7FeqU+yErgUuAk4DtgPeB/Nl5G3zdD9fOAA4NXAI8DpwIXAL3eN/1zgM8AHgVOAY4Fzk2yoqjXTDb7NQz+eNgz3BtS51oj3W90f5OfO9ueNS7CXJEkaVJLfAD4EnAqsBV4FfDbJM6tqytXCJPsDlwCfBd4KPAs4I8nGqvpIV9M/A44Hfg+4q/05X0zys1X1wAjG2gr4PLAH8IfAd2ny7xYL073GOtQDrwN2AF5aVffRvPFdgFOTvLc9toUkq4CjgMOq6qr22B3ANUleUFWXtk3fDlxVVZ1vU5cnORh4BzBtqJ9OvxXnuYbtbjMF7+6fO5eLTRd6pbx7jnP92V5UK0nSsnYq8JdV9W6AJFcCPw/8d+CV0/R7M3An8Mqqegj4uyQ/DbwzyV9UVSX5KeBk4Ler6px2/BuA77Rjf2QEY70G+DngqVX1g/bYFYN8EONefnMMcElPeD+PJugfNkO/73cCPUBVfZnmgzsGmj+BAEfQrOh3Ow9YlWTFXCY8Uzjdav3XRxKep/oisdRKWpba+5EkSXOT5Ck0VRmPZrmqegT4FG3em8YxwAVtCO84D/gpoLNaeFT7fEHX+HfQ/EWge/xhjvXbwPldgX5g475SfyDwd90Hqur2JBvbcxdN029dn+M3t+eg+VPGNn3a3UzzZecA4CuzmWxv4OzcVbXfnu2DhNNBV6AH+SLx8P5PG1pJ0LAZ1CVJ0hx0Ml2/LPcTSXavqrt6OyXZCdh7in6dcW9sn79XVT/q0+7wEYy1Lc1fGS5K8gngpcC/03wR+N2pKlQ6xj3UrwTu6XN8Q3tuLv2e0tWGPu029JyfUb9Q2gn03f+e7Q2ZBinZGfSLxHQlQePIshpJkjSDQbLcFqEeeMIA/TrPvW067TpthjnWrjTZ/A+Ay4BfA34a+BNgJ+Dlffo/atxD/VhJ8lrgte3LH+286te/uZjzmcZuwN2LPYkJ5uc3f36G8+PnN39+hvPj5zc/8/n89hnmRObivh/edMnnP/qzu41g6O2TXNv1+qyqOqu7QVv+vOdMA1VVv4qMSZf2eQNwQlU9CJDkQeAvk+xXVbdM1XncQ/0GoF9t+0o2fwOaqt/uM/TrPPeOv7Ln/KPaX7yzeo+PmyTXVtWhiz2PSeXnN39+hvPj5zd/fobz4+c3P5P++VXV0Yv4408A/s8A7cJjs9w9XeemzHKtTtuZMuAgOXQUY/1DJ9C3OqXoBwFThvpxv1B2HZvrpQBIsjewI/1r5qfs1+qutb8FeLBPuwNptsD81hzmK0mSpDmqqo9UVWZ6tM07ma5flvvXfvX07c+4n2aryH79usddB+zd1s33tls3grE2ArexecW+o/P6kX7vp2PcQ/3FwIuS7Nx1bDXwY+DKGfrt0e5DD0CSQ2nq6S8GqKpNwOU03wi7rQaurqp75z99SZIkjUJV/T+aRdhHs1ySx7WvL56h+8XAS3puaLqaJqB3LjrsbG/+kq7x96K551H3+MMc67PAc9qLZjuOpAn0N073hsa9/OZDNDeFuiDJ6TSh/FTgjO4rgJOsB66sqpMBqurqJGuAc5K8ic03n1rbtUc9wLuBK5KcSXNjqmPbx2L+2WkYxr5EaMz5+c2fn+H8+PnNn5/h/Pj5zY+f38I5FfirJLcC/wD8J+BngBM7DZIcRnPh6ZFV1VkU/hPgN4GPJ/k/wDOB/wy8vqoKoKq+l+QvgDOThM03jLoN+KuuOQx7rFcCn0nyQZqddU4HPlpVt0/3QaT9WWMryUHAB4BVNLVGHwFOraqHu9rcClxRVSd1HXsC8H6ab0SPo/nmc0pVPebClSS/DryH5hfgO+3Y543q/UiSJGl4krwGeAtNAP4G8Oaquqzr/OE01RlHVNUVXcefC5wBHAL8C82i8Z/1jL0d8D+B36Ip/74S+J2q+k5Pu2GOdShNhj0UuA84F/jvnbvOTvk5jHuolyRJkjS9ca+pV5ck+yf5cJIbkjyc5IoB+uybpPo8lt1fI5KckORvk9yR5EdJrkvyGwP02y7J+5L8IMn9ST6XZN8FmPJYmcfn1+/370sLMedxkuT4JP+Y5IdJHkjyzSRv66mb7NdvRZKzk2xIcm+STyTZdaHmPU7m8hn638CpJXlS+3/LleTxM7T197DHoJ+fv4NaKONeU6/HOpim5v9LNHfDnY030dSadSzH/Yd/n6bE6vdo3v+xwCeT7FZV/980/f4MOL7t16mB+2KSn53pT2FLzFw/P4D3AZ/uev1vo5niWNuVZluyP6EpJXwWze/SHsAbpul3Ps0drl/N5uuDLqS5uGq5metnCP43sJ8/AX5Ec1Obmfh7uKXZfH7g76BGzPKbCZLkcVX1SPvvTwO7VdXhM/TZlyaI/WpVfXbkkxxjbfjsvabik8CqqnryFH1+CrgV+O2qOqc99iSaz/S/VNVHRjvr8TGXz69tU8B/raoPjHqOkybJHwG/A6ysPv8xTrIK+EfgsKq6qj32LOAa4IU9F/4vSwN8hvvifwO3kOR5NKH8j2nC6c59bl/faevvYY9Zfn774u+gFoDlNxOkE+g1N72BtPVVYK9puh3VPl/QNc4dwFrgmOHNbvzN8fPT9H4ITFd+cwzw/U6QAqiqL9MEhGX1+zeNmT5D9Uiz7d7/B5zGYKvF/h52mcPnJy0IQ/3ycXZbh//PSc5IssNiT2hMrGL6G40dCHyvzwrMzfS/wdlyM9Pn13FqkoeS3J3ko0l+YtQTG1dJtkqyY7tTwinA/+63wtzqvmFet2X9+zfLz7DD/wZu9jpgO+DPB2zv7+Fjzfbz6/B3UCNlTf3St4nmPzxraLZFOpxm26f9gOMWb1qLL8mRwK8Dvz1Ns5U89tbTHRvYfAvoZWnAzw/gL4GLaK5HOBR4O/BzSZ7VvTXtMnI/TSAAOAd48zRtp/v9e8pwpzVRZvMZ+t/ALu3Fre8GXllVDya9N67sy9/D1hw/P38HtSAM9UtcVf0zj72A7Iok3wc+mOTnquprizS1RdXWOH4S+Juq+tjizmbyzObz675/BHBVkpuBzwO/SlOTutz8Es3+xM8C3kFzH47/sqgzmjwDf4b+N3ALfwR8qao+v9gTmVCz/vz8HdRCsfxmeersQvILizqLRdKWflxMcxe335yh+QZgRZ/jK9tzy84sP79+vkCzY8QzhjmvSVFV11fV2qo6g6Z05PVJ9puiub9/fczyM+xnWf43MMnBNH9ZOy3JE9LcpHHH9vSKacpB/D1kXp9fP8vyd1CjZahfnqrnedlIsiPN3YW3BX6lqjbO0GUdsHeS3i3LpqoxXdLm8Pltoav2edn9/vVxffs81e5B6+hfs7wsf/+mMNNn2M9y/R38GZrtkK+mCeMb2FwX/j2aiz/78fewMdfPr5/l+juoETLUL0/Ht8/XLeosFliSrYFP0fyH+eiq+sEA3da0zy/pGmcvmr2ZLx76JMfYHD+/fuMcDTyeZfb7N4XntM/fmeL8xcAe7QWhwKO3D38Ky+z3bxozfYb9LMv/BtLs2nVEz+P09tyxNFsz9uPvYWOun18/y/V3UCNkTf0EaVdJj21fPgnYJUnnPwyfr6qNSdYDV1bVyW2fU4GdaW54cR/wPJqLyi6oqhsWcv5j4IM0n9/vArv23A3xq1W1KcllAFV1ZPv8vSR/AZyZ5oqozs2nbgP+aiEnPwZm/fkleS3NxbGX0mz99gzgbcCXgc8t4NwXXZIv0HwO3wAepgmjbwT+uqpuads85v9+q+rqJGuAc5K8ic03/Vm7TPcGn/Vn6H8DN2u3pb2i+1g23x377zu7fPl72N9cPz9/B7VQDPWT5Yk0K6XdOq+fTHOTpK2BrbrOr6O5i92rgR2A22lWE/5olBMdU5095/+0z7nO57dVn3On0Oy2cQZN/eSVwG8ss7vJwtw+v1uA/wS8DNgF+Bea3Urevgx3vvkKcBKwL/AQ8P+AtwIf6mrT+3+/AKuB9wMfpfnr6mdpfieXo7l8hv43cPb8PZwffwe1KLyjrCRJkjThrKmXJEmSJpyhXpIkSZpwhnpJkiRpwhnqJUmSpAlnqJckSZImnKFekiRJmnCGekmSJGnCGeolSZKkCWeolyRJkiacoV6SppBkqyRHJPmfSf4+ya1JHkjyoyTXJ3lrkh2m6Htlkkpy2jTjv69tc9Ho3oUkaTnYerEnIElj7BeBv+t6fR+wCdgF+Pn2cVyS51XVv3caJQnw9Pbl9dOM/4wB2kiSNCNX6iVpansB7wOeD6yoqhVVtQL4CeDNwMM0wf+VPf32own+ANdNM/7T2+evDmvCkqTlKVW12HOQpImU5GzgJOCjVXVy1/ETgPOBu6rqiVP03Q9Y377cp6puH/F0JUlLmCv1kjR397XP2/UcH6Ss5ufb5x8a6CVJ82VNvSRNIclOwG8CvwocAuwG7Nin6fd6XncC+yD19FuU3iTZH/h2z+EHgX8BvgC8tap+OO3kJUnLiqFekvpI8jzgk8CTug5vBO4CHmlf/2T7/PWe7p1QP109/ZShvqv/nwLXtv/eGTgOeA2wK/CyacaWJC0zhnpJ6pHkP9CsiO8AXAWcAaztXh1P8jPAt9qXX+06/iSgU0c/SPlNvzadcx+sqs7PIMmHgbuBZw38ZiRJy4KhXpK29E6aQH858IKqeqRPm5e3zxuBdV3HOyvw91bVd/oN3l4k2wn+U63Ub2DLEpydgccDX57pDUiSlhdDvSRt6Xnt8yf7BfokOwOvbl/eUFUPd53urLJ/f5rxV7fPP2LL4N4Z40Zg12bLe7YH/gPwLuBfgTcN8B4kScuIoV6SttS5GHa33hNJHgd8FNi3PdS70t5Zqf+pJNtX1QM9/fel2eMemi8Ej/Sc35OmVv8naer3u10F/HxV/fPA70SStCy4paUkbalT5/77SX4ZmrvEJnkmTa39C2luPNXdtqOzUr8j8PEk+7T9H5/kFcBa4Altm4eSrEiyok//d7Y/54XAS4A/o/kLwgfm//YkSUuNN5+SpB5JnkNTT79Ne2hj+7wjcCfNDjSfa4/9QlVd3/bbleZCVoCLaLbChGY7ys5Y19DsnrOqfV3AHlX1g3aMPwTeAxxcVTf1zOtv2zEPrKpvzv+dSpKWClfqJalHVf0DcDhwGU2gf4Sm9v2dwEFAp6TmQR67nWVnlf0Bmgtp3wN8lya43wL8MfB84DSa0pq7gA93An3XGA/Sv9b+5vb5p+f85iRJS5Ir9ZI0JEn+ADgd+EpVzWnbySS3ABur6mf7nDsfOAF4WlV9Y16TlSQtKa7US9LwdFbq+21TOaO2tv7JwBaBPcnP0tx86usGeklSL3e/kaTh6ex8809z7P90IMAOSV7ZHtsReBpwMvBvwCv7d5UkLWeGekkagiSPB/ZvX85ppZ7NK/2/1j4ANgG3Ah8G/sTtLCVJ/VhTL0lD0O6Ys5bmotqdq2rjDF0kSRoaQ70kSZI04bxQVpIkSZpwhnpJkiRpwhnqJUmSpAlnqJckSZImnKFekiRJmnCGekmSJGnCGeolSZKkCWeolyRJkibc/w/GotVJRH193gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 864x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "mycmap1 = plt.get_cmap('coolwarm',100)\n",
    "plt.contourf(a*3, b, c*0.125,cmap=mycmap1)\n",
    "a=plt.colorbar().ax.tick_params(labelsize=15)\n",
    "plt.ylabel(r\"$am_q$\",fontsize=25)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.title(r\"$\\Delta F$\",fontsize=25)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9893ec09-24c8-4efc-a4fd-daa77fd4e251",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig8.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b8dd43ea-6760-4b9d-8ca1-d8547a078ac8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns',500)\n",
    "pd.set_option('display.max_rows',500)\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "52a1ab18-2b56-4ce0-9098-2bf1a607594f",
   "metadata": {},
   "outputs": [],
   "source": [
    "a=pd.read_table('Fig8.txt', sep=\"\\s+\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "14296be2-92e2-4baf-ac4e-9e4dbd85b38a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "plt.errorbar(x=a['#3.mq'],y=-1*a['mono'],yerr=a['monoerr'],color='black',label='Contribution from monomers')\n",
    "plt.errorbar(x=a['#3.mq'],y=a['di'],yerr=a['dierr'],color='green',label='Contribution from dimers')\n",
    "plt.errorbar(x=a['#3.mq'],y=a['bar'],yerr=a['barerr'],color='red',label='Contribution from baryon loops')\n",
    "plt.errorbar(x=a['#3.mq'],y=a['fin'],yerr=a['finerr'],color='blue',label='Total baryon mass')\n",
    "plt.xlabel(r\"$am_q$\",fontsize=25)\n",
    "plt.legend(fontsize=16)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a9aa02ee-43c4-4144-9596-d229d2f7a834",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> make_fig_4_5_6_8_9_10_11_12_17_18_19/Fig9.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9cad2aff-6286-4982-9b7d-396d708370c3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns',500)\n",
    "pd.set_option('display.max_rows',500)\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy import optimize\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "81148703-92b8-4a5d-9069-6ed166948820",
   "metadata": {},
   "outputs": [],
   "source": [
    "a=np.loadtxt(\"Fig9_mu.txt\")\n",
    "b=np.loadtxt(\"Fig9_mq.txt\")\n",
    "c=np.loadtxt(\"Fig9_BD.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c76cb3da-0cb5-414e-b720-a4f18e204825",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_70862/880495551.py:3: UserWarning: The input coordinates to pcolormesh are interpreted as cell centers, but are not monotonically increasing or decreasing. This may lead to incorrectly calculated cell edges, in which case, please supply explicit cell edges to pcolormesh.\n",
      "  plt.pcolormesh(a*3, b, c,cmap=mycmap1)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "mycmap1 = plt.get_cmap('coolwarm',100)\n",
    "plt.pcolormesh(a*3, b, c,cmap=mycmap1)\n",
    "a=plt.colorbar().ax.tick_params(labelsize=15)\n",
    "plt.ylabel(r\"$am_q$\",fontsize=25)\n",
    "plt.xlabel(r\"$a\\mu_B$\",fontsize=25)\n",
    "plt.title(\"Baryon Density\",fontsize=25)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1280f85e-1999-4ff4-8923-2b8919e76eeb",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

